Bootstrapping the Full-Color Two-Loop Four-Point NMHV Form Factor

We compute the symbol and complete function of the full-color two-loop four-point NMHV form factor of the chiral stress-tensor multiplet in $\mathcal{N}=4$ super-Yang-Mills theory after minimal infrared subtraction. The complete hard function uses 148 letters, each matching one of the 78 letters in the planar two-loop NMHV result up to permutation. In overlapping three-particle channels, double discontinuities vanish and the symbol satisfies extended Steinmann relations. From the triple-collinear and double-soft limits, we extract the corresponding two-loop hard splitting and soft contributions to the NMHV form factor, including subleading color.

==> anc/NMHV4_2L_function.m <==
(* Wolfram Language data. Get returns an Association. *)
<|
 "format" -> "NMHV4 ancillary 1.0",
 "observable" -> "Two-loop full-color four-point NMHV hard form factor",
 "normalization" -> "q^2 = mu^2 = 1; strip the common supermomentum delta; retain the ordered Parke-Taylor factors",
 "library_doi" -> "10.5281/zenodo.8085740",
 "representative_order" -> {"A1R1minusR2", "A1Triangle", "C1R1minusR2", "C1Triangle"},
 "representative_definitions" -> <|
  "A1R1minusR2" -> "Coefficient of PT(1234)*R1(1234) minus that of PT(1234)*R2(1234) in A1",
  "A1Triangle" -> "Coefficient of T(12|34) in A1",
  "C1R1minusR2" -> "Coefficient of PT(1234)*R1(1234) minus that of PT(1234)*R2(1234) in C1",
  "C1Triangle" -> "Coefficient of T(12|34) in C1"
 |>,
 "original_prefactors" -> {
  "NB1*PT(1234)*R1(1234)",
  "NB1*PT(1234)*R2(1234)",
  "NB1*PT(1234)*R3(1234)",
  "NB1*PT(1234)*R4(1234)",
  "NB1*PT(1234)*Rbar1(1234)",
  "NB1*PT(1234)*Rbar2(1234)",
  "NB1*PT(1234)*Rbar3(1234)",
  "NB2*PT(1243)*R1(1243)",
  "NB2*PT(1243)*R2(1243)",
  "NB2*PT(1243)*R3(1243)",
  "NB2*PT(1243)*R4(1243)",
  "NB2*PT(1243)*Rbar1(1243)",
  "NB2*PT(1243)*Rbar2(1243)",
  "NB2*PT(1243)*Rbar3(1243)",
  "NB3*PT(1324)*R1(1324)",
  "NB3*PT(1324)*R2(1324)",
  "NB3*PT(1324)*R3(1324)",
  "NB3*PT(1324)*R4(1324)",
  "NB3*PT(1324)*Rbar1(1324)",
  "NB3*PT(1324)*Rbar2(1324)",
  "NB3*PT(1324)*Rbar3(1324)",
  "E1*PT(1234)*R1(1234)",
  "E1*PT(1234)*R2(1234)",
  "E1*PT(1234)*R3(1234)",
  "E1*PT(1234)*R4(1234)",
  "E1*PT(1234)*Rbar1(1234)",
  "E1*PT(1234)*Rbar2(1234)",
  "E1*PT(1234)*Rbar3(1234)",
  "E1*PT(1243)*R1(1243)",
  "E1*PT(1243)*R2(1243)",
  "E1*PT(1243)*R3(1243)",
  "E1*PT(1243)*R4(1243)",
  "E1*PT(1243)*Rbar1(1243)",
  "E1*PT(1243)*Rbar3(1243)",
  "E2*PT(1234)*R1(1234)",
  "E2*PT(1234)*R2(1234)",
  "E2*PT(1234)*R3(1234)",
  "E2*PT(1234)*R4(1234)",
  "E2*PT(1234)*Rbar1(1234)",
  "E2*PT(1234)*Rbar2(1234)",
  "E2*PT(1234)*Rbar3(1234)",
  "E2*PT(1243)*R1(1243)",
  "E2*PT(1243)*R2(1243)",
  "E2*PT(1243)*R3(1243)",
  "E2*PT(1243)*R4(1243)",
  "E2*PT(1243)*Rbar1(1243)",
  "E2*PT(1243)*Rbar3(1243)",
  "NB1*T(12|34)",
  "NB2*T(12|34)",
  "(E1+2E2)*T(12|34)",
  "NB2*T(13|24)",
  "NB3*T(13|24)",
  "(2E1+E2)*T(13|24)",
  "NB1*T(14|23)",
  "NB3*T(14|23)",
  "(E1-E2)*T(14|23)"
 },
 "reconstruction" -> <|
  "arguments" -> {
   "1234",
   "1243",
   "1324",
   "1342",
   "1423",
   "1432",
   "2134",
   "2143",
   "2314",
   "2341",
   "2413",
   "2431",
   "3124",
   "3142",
   "3214",
   "3241",
   "3412",
   "3421",
   "4123",
   "4132",
   "4213",
   "4231",
   "4312",
   "4321",
   "1234P",
   "1243P",
   "1324P",
   "1342P",
   "1423P",
   "1432P",
   "2134P",
   "2143P",
   "2314P",
   "2341P",
   "2413P",
   "2431P",
   "3124P",
   "3142P",
   "3214P",
   "3241P",
   "3412P",
   "3421P",
   "4123P",
   "4132P",
   "4213P",
   "4231P",
   "4312P",
   "4321P"
  },
  "argument_convention" -> "Images of 1234, with optional P to reverse the Gram orientation again",
  "sectors" -> {
   <|
    "nc_power" -> 2,
    "input_representatives" -> {"A1R1minusR2", "A1Triangle"},
    "output_indices" -> {
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11,
     12,
     13,
     14,
     15,
     16,
     17,
     18,
     19,
     20,
     47,
     48,
     50,
     51,
     53,
     54
    },
    "matrix" -> {
     {0, 0, 3, 4},
     {0, 10, -1, 4},
     {0, 14, -3, 4},
     {0, 18, 1, 2},
     {0, 28, 1, 4},
     {0, 48, -1, 2},
     {1, 0, -1, 4},
     {1, 10, -1, 4},
     {1, 14, -3, 4},
     {1, 18, 1, 2},
     {1, 28, 1, 4},
     {1, 48, -1, 2},
     {2, 0, -1, 4},
     {2, 10, 3, 4},
     {2, 14, -3, 4},
     {2, 18, 1, 2},
     {2, 28, 1, 4},
     {2, 48, -1, 2},
     {3, 0, -1, 4},
     {3, 10, -1, 4},
     {3, 14, 1, 4},
     {3, 18, -1, 2},
     {3, 28, 1, 4},
     {3, 48, -1, 2},
     {4, 10, 1, 2},
     {4, 18, 1, 2},
     {5, 0, -1, 2},
     {5, 14, 1, 2},
     {5, 18, -1, 2},
     {5, 28, 1, 2},
     {6, 0, 1, 2},
     {6, 14, -1, 2},
     {6, 18, 1, 2},
     {6, 36, 1, 2},
     {7, 2, 3, 4},
     {7, 6, -1, 4},
     {7, 12, -3, 4},
     {7, 22, 1, 2},
     {7, 40, 1, 4},
     {7, 50, -1, 2},
     {8, 2, -1, 4},
     {8, 6, -1, 4},
     {8, 12, -3, 4},
     {8, 22, 1, 2},
     {8, 40, 1, 4},
     {8, 50, -1, 2},
     {9, 2, -1, 4},
     {9, 6, 3, 4},
     {9, 12, -3, 4},
     {9, 22, 1, 2},
     {9, 40, 1, 4},
     {9, 50, -1, 2},
     {10, 2, -1, 4},
     {10, 6, -1, 4},
     {10, 12, 1, 4},
     {10, 22, -1, 2},
     {10, 40, 1, 4},
     {10, 50, -1, 2},
     {11, 6, 1, 2},
     {11, 22, 1, 2},
     {12, 2, -1, 2},
     {12, 12, 1, 2},
     {12, 22, -1, 2},
     {12, 40, 1, 2},
     {13, 2, 1, 2},
     {13, 12, -1, 2},
     {13, 22, 1, 2},
     {13, 24, 1, 2},
     {14, 4, 3, 4},
     {14, 8, -1, 4},
     {14, 16, 1, 4},
     {14, 26, -3, 4},
     {14, 30, 1, 2},
     {14, 52, -1, 2},
     {15, 4, -1, 4},
     {15, 8, -1, 4},
     {15, 16, 1, 4},
     {15, 26, -3, 4},
     {15, 30, 1, 2},
     {15, 52, -1, 2},
     {16, 4, -1, 4},
     {16, 8, 3, 4},
     {16, 16, 1, 4},
     {16, 26, -3, 4},
     {16, 30, 1, 2},
     {16, 52, -1, 2},
     {17, 4, -1, 4},
     {17, 8, -1, 4},
     {17, 16, 1, 4},
     {17, 26, 1, 4},
     {17, 30, -1, 2},
     {17, 52, -1, 2},
     {18, 8, 1, 2},
     {18, 30, 1, 2},
     {19, 4, -1, 2},
     {19, 16, 1, 2},
     {19, 26, 1, 2},
     {19, 30, -1, 2},
     {20, 4, 1, 2},
     {20, 26, -1, 2},
     {20, 30, 1, 2},
     {20, 38, 1, 2},
     {21, 1, 1, 1},
     {22, 3, -1, 1},
     {23, 7, -1, 1},
     {24, 5, 1, 1},
     {25, 11, -1, 1},
     {26, 9, 1, 1}
    }
   |>,
   <|
    "nc_power" -> 0,
    "input_representatives" -> {"C1R1minusR2", "C1Triangle"},
    "output_indices" -> {
     21,
     22,
     23,
     24,
     25,
     26,
     27,
     28,
     29,
     30,
     31,
     32,
     33,
     34,
     35,
     36,
     37,
     38,
     39,
     40,
     41,
     42,
     43,
     44,
     45,
     46,
     49,
     52,
     55
    },
    "matrix" -> {
     {0, 0, 1, 2},
     {0, 2, -1, 2},
     {0, 8, 1, 1},
     {0, 10, -1, 4},
     {0, 12, 3, 4},
     {0, 14, 1, 8},
     {0, 16, -1, 4},
     {0, 18, 1, 4},
     {0, 20, -1, 1},
     {0, 24, -1, 1},
     {0, 26, -1, 1},
     {0, 28, 1, 2},
     {0, 30, 1, 1},
     {0, 32, 5, 8},
     {0, 34, -1, 2},
     {0, 36, 1, 2},
     {0, 38, -3, 4},
     {0, 40, -1, 1},
     {0, 44, 5, 4},
     {0, 48, -1, 4},
     {1, 2, -1, 2},
     {1, 8, 1, 1},
     {1, 10, -1, 4},
     {1, 12, 3, 4},
     {1, 14, 1, 8},
     {1, 16, -1, 4},
     {1, 18, 1, 4},
     {1, 20, -1, 1},
     {1, 24, -1, 1},
     {1, 26, -1, 1},
     {1, 28, 1, 2},
     {1, 30, 1, 1},
     {1, 32, 5, 8},
     {1, 34, -1, 2},
     {1, 36, 1, 2},
     {1, 38, -3, 4},
     {1, 40, -1, 1},
     {1, 44, 5, 4},
     {1, 48, -1, 4},
     {2, 0, 1, 4},
     {2, 2, -1, 1},
     {2, 6, 1, 2},
     {2, 8, 1, 1},
     {2, 10, -1, 4},
     {2, 12, 3, 4},
     {2, 14, -3, 8},
     {2, 16, -3, 4},
     {2, 22, 1, 2},
     {2, 24, -1, 2},
     {2, 30, 3, 4},
     {2, 32, 3, 8},
     {2, 34, -3, 4},
     {2, 36, 1, 4},
     {2, 38, -1, 1},
     {2, 40, -1, 2},
     {2, 44, 1, 1},
     {2, 48, -1, 4},
     {3, 0, 1, 4},
     {3, 2, -1, 2},
     {3, 6, 1, 2},
     {3, 8, 1, 2},
     {3, 10, -3, 4},
     {3, 12, 3, 4},
     {3, 14, 1, 8},
     {3, 16, -3, 4},
     {3, 18, -1, 2},
     {3, 22, 1, 2},
     {3, 24, -1, 2},
     {3, 30, 1, 4},
     {3, 32, 3, 8},
     {3, 34, -1, 4},
     {3, 36, 1, 4},
     {3, 38, -1, 1},
     {3, 40, -1, 2},
     {3, 44, 1, 1},
     {3, 48, -1, 4},
     {4, 10, 1, 4},
     {4, 12, -1, 4},
     {4, 16, 1, 4},
     {4, 18, 1, 4},
     {4, 38, 1, 4},
     {4, 44, -1, 4},
     {5, 10, -1, 4},
     {5, 12, 1, 4},
     {5, 14, 1, 4},
     {5, 16, -1, 4},
     {5, 18, -1, 4},
     {5, 32, 1, 4},
     {5, 38, -1, 4},
     {5, 44, 1, 4},
     {6, 2, -1, 4},
     {6, 8, 1, 4},
     {6, 10, 1, 4},
     {6, 12, -1, 4},
     {6, 14, -1, 4},
     {6, 16, 1, 4},
     {6, 18, 1, 4},
     {6, 28, 1, 4},
     {6, 30, 1, 4},
     {6, 32, -1, 4},
     {6, 34, -1, 4},
     {6, 36, 1, 4},
     {6, 38, 1, 4},
     {6, 44, -1, 4},
     {7, 2, -1, 1},
     {7, 4, -1, 2},
     {7, 6, 5, 2},
     {7, 10, -1, 1},
     {7, 12, -15, 8},
     {7, 14, -5, 2},
     {7, 16, 11, 8},
     {7, 18, -1, 1},
     {7, 20, 2, 1},
     {7, 22, 2, 1},
     {7, 24, -1, 2},
     {7, 26, 5, 2},
     {7, 28, 2, 1},
     {7, 30, -1, 2},
     {7, 32, -3, 1},
     {7, 34, -1, 2},
     {7, 36, 3, 2},
     {7, 38, 7, 8},
     {7, 44, -19, 8},
     {7, 50, 1, 4},
     {7, 56, -1, 4},
     {8, 2, -1, 2},
     {8, 4, -1, 2},
     {8, 6, 3, 2},
     {8, 10, -1, 2},
     {8, 12, -11, 8},
     {8, 14, -2, 1},
     {8, 16, 11, 8},
     {8, 18, -1, 2},
     {8, 20, 1, 1},
     {8, 22, 1, 1},
     {8, 24, -1, 2},
     {8, 26, 3, 2},
     {8, 28, 2, 1},
     {8, 32, -5, 2},
     {8, 34, -1, 2},
     {8, 36, 3, 2},
     {8, 38, 7, 8},
     {8, 44, -15, 8},
     {8, 50, 1, 4},
     {8, 56, -1, 4},
     {9, 0, 1, 4},
     {9, 2, -3, 2},
     {9, 4, -1, 2},
     {9, 6, 2, 1},
     {9, 8, 1, 2},
     {9, 10, -1, 1},
     {9, 12, -7, 8},
     {9, 14, -5, 2},
     {9, 16, 3, 8},
     {9, 18, -3, 4},
     {9, 20, 2, 1},
     {9, 22, 3, 2},
     {9, 26, 5, 2},
     {9, 28, 3, 2},
     {9, 30, 1, 4},
     {9, 32, -11, 4},
     {9, 34, -5, 4},
     {9, 36, 5, 4},
     {9, 38, 1, 8},
     {9, 40, 1, 2},
     {9, 44, -13, 8},
     {9, 50, 1, 4},
     {9, 56, -1, 4},
     {10, 0, 1, 4},
     {10, 2, -1, 1},
     {10, 4, -1, 2},
     {10, 6, 2, 1},
     {10, 8, 1, 2},
     {10, 10, -1, 1},
     {10, 12, -7, 8},
     {10, 14, -2, 1},
     {10, 16, 7, 8},
     {10, 18, -3, 4},
     {10, 20, 1, 1},
     {10, 22, 3, 2},
     {10, 24, -1, 1},
     {10, 26, 3, 2},
     {10, 28, 2, 1},
     {10, 30, 1, 4},
     {10, 32, -9, 4},
     {10, 34, -3, 4},
     {10, 36, 7, 4},
     {10, 38, 1, 8},
     {10, 40, -1, 2},
     {10, 44, -9, 8},
     {10, 50, 1, 4},
     {10, 56, -1, 4},
     {11, 12, -1, 4},
     {11, 16, 1, 4},
     {11, 38, 1, 4},
     {11, 44, -1, 4},
     {12, 2, -1, 4},
     {12, 8, 1, 4},
     {12, 30, 1, 4},
     {12, 34, -1, 4},
     {13, 4, 1, 2},
     {13, 6, -3, 4},
     {13, 8, -1, 2},
     {13, 10, 5, 4},
     {13, 12, -1, 1},
     {13, 14, -1, 1},
     {13, 16, 3, 4},
     {13, 18, 5, 4},
     {13, 20, 5, 8},
     {13, 22, -3, 4},
     {13, 24, 1, 1},
     {13, 26, 1, 8},
     {13, 28, -1, 2},
     {13, 32, -1, 1},
     {13, 36, -1, 1},
     {13, 38, 3, 4},
     {13, 40, 3, 2},
     {13, 44, -1, 1},
     {13, 52, -1, 4},
     {14, 6, -1, 4},
     {14, 10, 3, 4},
     {14, 12, -1, 1},
     {14, 14, -1, 1},
     {14, 16, 1, 4},
     {14, 18, 3, 4},
     {14, 20, 5, 8},
     {14, 22, -1, 4},
     {14, 24, 1, 2},
     {14, 26, 1, 8},
     {14, 30, 1, 2},
     {14, 32, -1, 1},
     {14, 36, -1, 2},
     {14, 38, 1, 4},
     {14, 40, 1, 1},
     {14, 44, -1, 1},
     {14, 52, -1, 4},
     {15, 2, 1, 2},
     {15, 4, 1, 4},
     {15, 6, -3, 4},
     {15, 8, -1, 2},
     {15, 10, 3, 4},
     {15, 12, -1, 2},
     {15, 16, 1, 4},
     {15, 18, 1, 2},
     {15, 20, 1, 8},
     {15, 22, -1, 2},
     {15, 24, 1, 2},
     {15, 26, -1, 8},
     {15, 28, -1, 2},
     {15, 30, -1, 4},
     {15, 34, 1, 2},
     {15, 36, -3, 4},
     {15, 38, 1, 2},
     {15, 40, 3, 4},
     {15, 44, -1, 2},
     {15, 52, -1, 4},
     {16, 2, 1, 2},
     {16, 4, 1, 4},
     {16, 6, -3, 4},
     {16, 8, -1, 2},
     {16, 10, 3, 4},
     {16, 12, -1, 2},
     {16, 16, -1, 4},
     {16, 18, 1, 2},
     {16, 20, 5, 8},
     {16, 22, -1, 2},
     {16, 24, 1, 1},
     {16, 26, -1, 8},
     {16, 28, -1, 1},
     {16, 30, -1, 4},
     {16, 34, 1, 2},
     {16, 36, -5, 4},
     {16, 40, 5, 4},
     {16, 44, -1, 2},
     {16, 52, -1, 4},
     {17, 6, -1, 4},
     {17, 10, 1, 4},
     {17, 16, 1, 4},
     {17, 18, 1, 4},
     {17, 22, -1, 4},
     {17, 38, 1, 4},
     {18, 6, 1, 4},
     {18, 10, -1, 4},
     {18, 16, -1, 4},
     {18, 18, -1, 4},
     {18, 20, 1, 4},
     {18, 22, 1, 4},
     {18, 26, 1, 4},
     {18, 38, -1, 4},
     {19, 6, -1, 4},
     {19, 8, 1, 4},
     {19, 10, 1, 4},
     {19, 16, 1, 4},
     {19, 18, 1, 4},
     {19, 20, -1, 4},
     {19, 22, -1, 4},
     {19, 24, -1, 4},
     {19, 26, -1, 4},
     {19, 28, 1, 4},
     {19, 30, 1, 4},
     {19, 36, 1, 4},
     {19, 38, 1, 4},
     {19, 40, -1, 4},
     {20, 4, -1, 2},
     {20, 6, 1, 1},
     {20, 8, 1, 2},
     {20, 10, -1, 2},
     {20, 12, -1, 1},
     {20, 14, -1, 1},
     {20, 16, 7, 8},
     {20, 18, -1, 2},
     {20, 20, 1, 2},
     {20, 22, 1, 1},
     {20, 24, -1, 1},
     {20, 26, 1, 2},
     {20, 28, 3, 2},
     {20, 32, -1, 1},
     {20, 36, 1, 1},
     {20, 38, 3, 8},
     {20, 40, -1, 2},
     {20, 44, -1, 1},
     {20, 56, -1, 4},
     {21, 4, -1, 2},
     {21, 6, 1, 2},
     {21, 8, 1, 2},
     {21, 12, -1, 1},
     {21, 14, -1, 1},
     {21, 16, 7, 8},
     {21, 22, 1, 2},
     {21, 24, -1, 1},
     {21, 28, 3, 2},
     {21, 30, 1, 2},
     {21, 32, -1, 1},
     {21, 36, 1, 1},
     {21, 38, 3, 8},
     {21, 40, -1, 2},
     {21, 44, -1, 1},
     {21, 56, -1, 4},
     {22, 2, -1, 2},
     {22, 4, -1, 4},
     {22, 6, 1, 1},
     {22, 8, 1, 2},
     {22, 10, -1, 2},
     {22, 12, -1, 2},
     {22, 14, -1, 1},
     {22, 16, 3, 8},
     {22, 18, -1, 4},
     {22, 20, 1, 2},
     {22, 22, 3, 4},
     {22, 24, -1, 2},
     {22, 26, 3, 4},
     {22, 28, 1, 1},
     {22, 30, 1, 4},
     {22, 32, -1, 1},
     {22, 34, -1, 2},
     {22, 36, 3, 4},
     {22, 38, 1, 8},
     {22, 40, -1, 4},
     {22, 44, -1, 2},
     {22, 56, -1, 4},
     {23, 2, -1, 2},
     {23, 4, -1, 4},
     {23, 6, 1, 1},
     {23, 8, 1, 2},
     {23, 10, -1, 2},
     {23, 12, -1, 2},
     {23, 14, -1, 1},
     {23, 16, 7, 8},
     {23, 18, -1, 4},
     {23, 22, 3, 4},
     {23, 24, -1, 1},
     {23, 26, 1, 4},
     {23, 28, 3, 2},
     {23, 30, 1, 4},
     {23, 32, -1, 1},
     {23, 34, -1, 2},
     {23, 36, 5, 4},
     {23, 38, 1, 8},
     {23, 40, -3, 4},
     {23, 44, -1, 2},
     {23, 56, -1, 4},
     {24, 16, 1, 4},
     {24, 38, 1, 4},
     {25, 8, 1, 4},
     {25, 30, 1, 4},
     {26, 1, 1, 2},
     {27, 5, -1, 2},
     {28, 9, 1, 2}
    }
   |>
  },
  "trace_maps" -> {
   <|
    "nc_power" -> 2,
    "trace_type" -> "single",
    "trace_words" -> {
     {"1234", "1432"},
     {"1243", "1342"},
     {"1324", "1423"}
    },
    "trace_normalization" -> 1,
    "matrix" -> {
     {0, 0, 1, 1},
     {1, 1, 1, 1},
     {2, 2, 1, 1},
     {3, 3, 1, 1},
     {4, 4, 1, 1},
     {5, 5, 1, 1},
     {6, 6, 1, 1},
     {13, 47, 1, 1},
     {15, 53, 1, 1},
     {16, 12, 1, 1},
     {17, 12, -1, 1},
     {20, 12, 1, 1},
     {21, 12, -1, 1},
     {23, 7, 1, 1},
     {23, 12, 1, 1},
     {24, 8, 1, 1},
     {24, 12, -1, 1},
     {25, 9, 1, 1},
     {26, 10, 1, 1},
     {27, 11, 1, 1},
     {27, 12, 1, 1},
     {28, 13, 1, 1},
     {29, 48, 1, 1},
     {30, 50, 1, 1},
     {32, 14, -1, 1},
     {32, 18, 1, 1},
     {32, 19, -1, 1},
     {32, 20, -1, 1},
     {33, 15, -1, 1},
     {33, 18, -1, 1},
     {33, 19, 1, 1},
     {33, 20, 1, 1},
     {34, 17, -1, 1},
     {34, 20, -1, 1},
     {35, 16, -1, 1},
     {35, 20, 1, 1},
     {36, 19, -1, 1},
     {36, 20, -1, 1},
     {37, 18, -1, 1},
     {37, 20, 1, 1},
     {38, 20, -1, 1},
     {39, 16, -1, 1},
     {39, 19, -1, 1},
     {40, 15, -1, 1},
     {40, 19, 1, 1},
     {41, 17, -1, 1},
     {41, 18, -1, 1},
     {42, 14, -1, 1},
     {42, 18, 1, 1},
     {43, 19, -1, 1},
     {43, 20, -1, 1},
     {44, 18, -1, 1},
     {46, 51, 1, 1},
     {47, 54, 1, 1}
    }
   |>,
   <|
    "nc_power" -> 1,
    "trace_type" -> "double",
    "trace_words" -> {
     {"13", "24"},
     {"14", "23"},
     {"12", "34"}
    },
    "trace_normalization" -> 2,
    "matrix" -> {
     {0, 0, 1, 1},
     {0, 12, 1, 1},
     {0, 14, -1, 1},
     {0, 18, 1, 1},
     {0, 19, -1, 1},
     {0, 20, -1, 1},
     {0, 21, -1, 1},
     {1, 1, 1, 1},
     {1, 12, -1, 1},
     {1, 15, -1, 1},
     {1, 18, -1, 1},
     {1, 19, 1, 1},
     {1, 20, 1, 1},
     {1, 22, -1, 1},
     {2, 2, 1, 1},
     {2, 17, -1, 1},
     {2, 20, -1, 1},
     {2, 23, -1, 1},
     {3, 3, 1, 1},
     {3, 16, -1, 1},
     {3, 20, 1, 1},
     {3, 24, -1, 1},
     {4, 4, 1, 1},
     {4, 12, 1, 1},
     {4, 19, -1, 1},
     {4, 20, -1, 1},
     {4, 25, -1, 1},
     {5, 5, 1, 1},
     {5, 12, -1, 1},
     {5, 18, -1, 1},
     {5, 20, 1, 1},
     {5, 26, -1, 1},
     {6, 6, 1, 1},
     {6, 20, -1, 1},
     {6, 27, -1, 1},
     {7, 7, 1, 1},
     {7, 12, 1, 1},
     {7, 16, -1, 1},
     {7, 19, -1, 1},
     {7, 28, -1, 1},
     {8, 8, 1, 1},
     {8, 12, -1, 1},
     {8, 15, -1, 1},
     {8, 19, 1, 1},
     {8, 29, -1, 1},
     {9, 9, 1, 1},
     {9, 17, -1, 1},
     {9, 18, -1, 1},
     {9, 30, -1, 1},
     {10, 10, 1, 1},
     {10, 14, -1, 1},
     {10, 18, 1, 1},
     {10, 31, -1, 1},
     {11, 11, 1, 1},
     {11, 12, 1, 1},
     {11, 19, -1, 1},
     {11, 20, -1, 1},
     {11, 32, -1, 1},
     {12, 13, 1, 1},
     {12, 18, -1, 1},
     {12, 33, -1, 1},
     {13, 47, 1, 1},
     {13, 48, 1, 1},
     {13, 49, -1, 1},
     {14, 50, 1, 1},
     {14, 51, 1, 1},
     {14, 52, -2, 1},
     {15, 53, 1, 1},
     {15, 54, 1, 1},
     {15, 55, -1, 1},
     {16, 0, 1, 1},
     {16, 12, 1, 1},
     {16, 14, -1, 1},
     {16, 18, 1, 1},
     {16, 19, -1, 1},
     {16, 20, -1, 1},
     {16, 21, 1, 1},
     {16, 34, -1, 1},
     {17, 1, 1, 1},
     {17, 12, -1, 1},
     {17, 15, -1, 1},
     {17, 18, -1, 1},
     {17, 19, 1, 1},
     {17, 20, 1, 1},
     {17, 22, 1, 1},
     {17, 35, -1, 1},
     {18, 2, 1, 1},
     {18, 17, -1, 1},
     {18, 20, -1, 1},
     {18, 23, 1, 1},
     {18, 36, -1, 1},
     {19, 3, 1, 1},
     {19, 16, -1, 1},
     {19, 20, 1, 1},
     {19, 24, 1, 1},
     {19, 37, -1, 1},
     {20, 4, 1, 1},
     {20, 12, 1, 1},
     {20, 19, -1, 1},
     {20, 20, -1, 1},
     {20, 25, 1, 1},
     {20, 38, -1, 1},
     {21, 5, 1, 1},
     {21, 12, -1, 1},
     {21, 18, -1, 1},
     {21, 20, 1, 1},
     {21, 26, 1, 1},
     {21, 39, -1, 1},
     {22, 6, 1, 1},
     {22, 20, -1, 1},
     {22, 27, 1, 1},
     {22, 40, -1, 1},
     {23, 7, 1, 1},
     {23, 12, 1, 1},
     {23, 16, -1, 1},
     {23, 19, -1, 1},
     {23, 28, 1, 1},
     {23, 41, -1, 1},
     {24, 8, 1, 1},
     {24, 12, -1, 1},
     {24, 15, -1, 1},
     {24, 19, 1, 1},
     {24, 29, 1, 1},
     {24, 42, -1, 1},
     {25, 9, 1, 1},
     {25, 17, -1, 1},
     {25, 18, -1, 1},
     {25, 30, 1, 1},
     {25, 43, -1, 1},
     {26, 10, 1, 1},
     {26, 14, -1, 1},
     {26, 18, 1, 1},
     {26, 31, 1, 1},
     {26, 44, -1, 1},
     {27, 11, 1, 1},
     {27, 12, 1, 1},
     {27, 19, -1, 1},
     {27, 20, -1, 1},
     {27, 32, 1, 1},
     {27, 45, -1, 1},
     {28, 13, 1, 1},
     {28, 18, -1, 1},
     {28, 33, 1, 1},
     {28, 46, -1, 1},
     {29, 47, 1, 1},
     {29, 48, 1, 1},
     {29, 49, -1, 1},
     {30, 50, 1, 1},
     {30, 51, 1, 1},
     {30, 52, 1, 1},
     {31, 53, 1, 1},
     {31, 54, 1, 1},
     {31, 55, 2, 1},
     {32, 0, 1, 1},
     {32, 12, 1, 1},
     {32, 14, -1, 1},
     {32, 18, 1, 1},
     {32, 19, -1, 1},
     {32, 20, -1, 1},
     {32, 34, 1, 1},
     {33, 1, 1, 1},
     {33, 12, -1, 1},
     {33, 15, -1, 1},
     {33, 18, -1, 1},
     {33, 19, 1, 1},
     {33, 20, 1, 1},
     {33, 35, 1, 1},
     {34, 2, 1, 1},
     {34, 17, -1, 1},
     {34, 20, -1, 1},
     {34, 36, 1, 1},
     {35, 3, 1, 1},
     {35, 16, -1, 1},
     {35, 20, 1, 1},
     {35, 37, 1, 1},
     {36, 4, 1, 1},
     {36, 12, 1, 1},
     {36, 19, -1, 1},
     {36, 20, -1, 1},
     {36, 38, 1, 1},
     {37, 5, 1, 1},
     {37, 12, -1, 1},
     {37, 18, -1, 1},
     {37, 20, 1, 1},
     {37, 39, 1, 1},
     {38, 6, 1, 1},
     {38, 20, -1, 1},
     {38, 40, 1, 1},
     {39, 7, 1, 1},
     {39, 12, 1, 1},
     {39, 16, -1, 1},
     {39, 19, -1, 1},
     {39, 41, 1, 1},
     {40, 8, 1, 1},
     {40, 12, -1, 1},
     {40, 15, -1, 1},
     {40, 19, 1, 1},
     {40, 42, 1, 1},
     {41, 9, 1, 1},
     {41, 17, -1, 1},
     {41, 18, -1, 1},
     {41, 43, 1, 1},
     {42, 10, 1, 1},
     {42, 14, -1, 1},
     {42, 18, 1, 1},
     {42, 44, 1, 1},
     {43, 11, 1, 1},
     {43, 12, 1, 1},
     {43, 19, -1, 1},
     {43, 20, -1, 1},
     {43, 45, 1, 1},
     {44, 13, 1, 1},
     {44, 18, -1, 1},
     {44, 46, 1, 1},
     {45, 47, 1, 1},
     {45, 48, 1, 1},
     {45, 49, 2, 1},
     {46, 50, 1, 1},
     {46, 51, 1, 1},
     {46, 52, 1, 1},
     {47, 53, 1, 1},
     {47, 54, 1, 1},
     {47, 55, -1, 1}
    }
   |>,
   <|
    "nc_power" -> 0,
    "trace_type" -> "single",
    "trace_words" -> {
     {"1234", "1432"},
     {"1243", "1342"},
     {"1324", "1423"}
    },
    "trace_normalization" -> 1,
    "matrix" -> {
     {0, 21, 2, 1},
     {1, 22, 2, 1},
     {2, 23, 2, 1},
     {3, 24, 2, 1},
     {4, 25, 2, 1},
     {5, 26, 2, 1},
     {6, 27, 2, 1},
     {7, 28, 2, 1},
     {8, 29, 2, 1},
     {9, 30, 2, 1},
     {10, 31, 2, 1},
     {11, 32, 2, 1},
     {12, 33, 2, 1},
     {13, 49, 2, 1},
     {14, 52, 4, 1},
     {15, 55, 2, 1},
     {16, 21, -2, 1},
     {16, 34, 2, 1},
     {17, 22, -2, 1},
     {17, 35, 2, 1},
     {18, 23, -2, 1},
     {18, 36, 2, 1},
     {19, 24, -2, 1},
     {19, 37, 2, 1},
     {20, 25, -2, 1},
     {20, 38, 2, 1},
     {21, 26, -2, 1},
     {21, 39, 2, 1},
     {22, 27, -2, 1},
     {22, 40, 2, 1},
     {23, 28, -2, 1},
     {23, 41, 2, 1},
     {24, 29, -2, 1},
     {24, 42, 2, 1},
     {25, 30, -2, 1},
     {25, 43, 2, 1},
     {26, 31, -2, 1},
     {26, 44, 2, 1},
     {27, 32, -2, 1},
     {27, 45, 2, 1},
     {28, 33, -2, 1},
     {28, 46, 2, 1},
     {29, 49, 2, 1},
     {30, 52, -2, 1},
     {31, 55, -4, 1},
     {32, 34, -2, 1},
     {33, 35, -2, 1},
     {34, 36, -2, 1},
     {35, 37, -2, 1},
     {36, 38, -2, 1},
     {37, 39, -2, 1},
     {38, 40, -2, 1},
     {39, 41, -2, 1},
     {40, 42, -2, 1},
     {41, 43, -2, 1},
     {42, 44, -2, 1},
     {43, 45, -2, 1},
     {44, 46, -2, 1},
     {45, 49, -4, 1},
     {46, 52, -2, 1},
     {47, 55, 2, 1}
    }
   |>
  },
  "trace_map_row_order" -> "For each of S1,S2,S3 or D1,D2,D3: K1 through K13, T(12|34), T(13|24), T(14|23)"
 |>,
 "kind" -> "function",
 "functions" -> <|
  "monomial_basis" -> {
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 2}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 3}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 4}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 5}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 6}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 7}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 8}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 9}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 2},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 3}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 4}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 5}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 6}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 7}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 8}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 9}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 3},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 4},
    {1, 4}
   },
   {
    {1, 2},
    {1, 2},
    {1, 4},
    {1, 5}
   },
   {
    {1, 2},
    {1, 2},
    {1, 4},
    {1, 6}
   },
   {
    {1, 2},
    {1, 2},
    {1, 4},
    {1, 7}
   },
   {
    {1, 2},
    {1, 2},
    {1, 4},
    {1, 8}
   },
   {
    {1, 2},
    {1, 2},
    {1, 4},
    {1, 9}
   },
   {
    {1, 2},
    {1, 2},
    {1, 4},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 4},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 5},
    {1, 5}
   },
   {
    {1, 2},
    {1, 2},
    {1, 5},
    {1, 6}
   },
   {
    {1, 2},
    {1, 2},
    {1, 5},
    {1, 7}
   },
   {
    {1, 2},
    {1, 2},
    {1, 5},
    {1, 8}
   },
   {
    {1, 2},
    {1, 2},
    {1, 5},
    {1, 9}
   },
   {
    {1, 2},
    {1, 2},
    {1, 5},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 5},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 6},
    {1, 6}
   },
   {
    {1, 2},
    {1, 2},
    {1, 6},
    {1, 7}
   },
   {
    {1, 2},
    {1, 2},
    {1, 6},
    {1, 8}
   },
   {
    {1, 2},
    {1, 2},
    {1, 6},
    {1, 9}
   },
   {
    {1, 2},
    {1, 2},
    {1, 6},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 6},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 7},
    {1, 7}
   },
   {
    {1, 2},
    {1, 2},
    {1, 7},
    {1, 8}
   },
   {
    {1, 2},
    {1, 2},
    {1, 7},
    {1, 9}
   },
   {
    {1, 2},
    {1, 2},
    {1, 7},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 7},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 8},
    {1, 8}
   },
   {
    {1, 2},
    {1, 2},
    {1, 8},
    {1, 9}
   },
   {
    {1, 2},
    {1, 2},
    {1, 8},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 8},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 9},
    {1, 9}
   },
   {
    {1, 2},
    {1, 2},
    {1, 9},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 9},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 2},
    {1, 10},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 3}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 4}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 5}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 6}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 7}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 8}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 9}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 10}
   },
   {
    {1, 2},
    {1, 3},
    {1, 3},
    {1, 11}
   },
   {
    {1, 2},
    {1, 3},
    {1, 4},
    {1, 4}
   },
   {
    {1, 2},
    {1, 3},
    {1, 4},
    {1, 5}
   },
   {
    {1, 2},
    {1, 3},
    {1, 4},
    {1, 6}
   },
   {
    {1, 2},
    {1, 3},
    {1, 4},
    {1, 7}
   },
   {
    {1, 2},
    {1, 3},
    {1, 4},
    {1, 8}
   },
   {
    {1, 2},
    {1, 3},
    {1, 4},
    {1, 9}
   },
   {
    {1, 2},
    {1, 3},
    {1, 5},
    {1, 5}
   },
   {
    {1, 2},
    {1, 3},
    {1, 5},
    {1, 6}
   },
   {
    {1, 2},
    {1, 3},
    {1, 5},
    {1, 7}
   },
   {
    {1, 2},
    {1, 3},
    {1, 5},
    {1, 8}
   },
   {
    {1, 2},
    {1, 3},
    {1, 5},
    {1, 9}
   },
   {
    {1, 2},
    {1, 3},
    {1, 5},
    {1, 10}
   },
   {
    {1, 2},
    {1, 3},
    {1, 5},
    {1, 11}
   },
   {
    {1, 2},
    {1, 3},
    {1, 6},
    {1, 6}
   },
   {
    {1, 2},
    {1, 3},
    {1, 6},
    {1, 7}
   },
   {
    {1, 2},
    {1, 3},
    {1, 6},
    {1, 8}
   },
   {
    {1, 2},
    {1, 3},
    {1, 6},
    {1, 9}
   },
   {
    {1, 2},
    {1, 3},
    {1, 6},
    {1, 10}
   },
   {
    {1, 2},
    {1, 3},
    {1, 6},
    {1, 11}
   },
   {
    {1, 2},
    {1, 3},
    {1, 7},
    {1, 7}
   },
   {
    {1, 2},
    {1, 3},
    {1, 7},
    {1, 8}
   },
   {
    {1, 2},
    {1, 3},
    {1, 7},
    {1, 9}
   },
   {
    {1, 2},
    {1, 3},
    {1, 7},
    {1, 10}
   },
   {
    {1, 2},
    {1, 3},
    {1, 7},
    {1, 11}
   },
   {
    {1, 2},
    {1, 3},
    {1, 8},
    {1, 8}
   },
   {
    {1, 2},
    {1, 3},
    {1, 8},
    {1, 9}
   },
   {
    {1, 2},
    {1, 3},
    {1, 8},
    {1, 10}
   },
   {
    {1, 2},
    {1, 3},
    {1, 8},
    {1, 11}
   },
   {
    {1, 2},
    {1, 3},
    {1, 9},
    {1, 9}
   },
   {
    {1, 2},
    {1, 3},
    {1, 9},
    {1, 10}
   },
   {
    {1, 2},
    {1, 3},
    {1, 9},
    {1, 11}
   },
   {
    {1, 2},
    {1, 3},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 3},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 4},
    {1, 4},
    {1, 4}
   },
   {
    {1, 2},
    {1, 4},
    {1, 4},
    {1, 5}
   },
   {
    {1, 2},
    {1, 4},
    {1, 4},
    {1, 6}
   },
   {
    {1, 2},
    {1, 4},
    {1, 4},
    {1, 7}
   },
   {
    {1, 2},
    {1, 4},
    {1, 4},
    {1, 8}
   },
   {
    {1, 2},
    {1, 4},
    {1, 4},
    {1, 9}
   },
   {
    {1, 2},
    {1, 4},
    {1, 4},
    {1, 10}
   },
   {
    {1, 2},
    {1, 4},
    {1, 4},
    {1, 11}
   },
   {
    {1, 2},
    {1, 4},
    {1, 5},
    {1, 5}
   },
   {
    {1, 2},
    {1, 4},
    {1, 5},
    {1, 6}
   },
   {
    {1, 2},
    {1, 4},
    {1, 5},
    {1, 7}
   },
   {
    {1, 2},
    {1, 4},
    {1, 5},
    {1, 8}
   },
   {
    {1, 2},
    {1, 4},
    {1, 5},
    {1, 9}
   },
   {
    {1, 2},
    {1, 4},
    {1, 5},
    {1, 10}
   },
   {
    {1, 2},
    {1, 4},
    {1, 5},
    {1, 11}
   },
   {
    {1, 2},
    {1, 4},
    {1, 6},
    {1, 6}
   },
   {
    {1, 2},
    {1, 4},
    {1, 6},
    {1, 7}
   },
   {
    {1, 2},
    {1, 4},
    {1, 6},
    {1, 8}
   },
   {
    {1, 2},
    {1, 4},
    {1, 6},
    {1, 9}
   },
   {
    {1, 2},
    {1, 4},
    {1, 6},
    {1, 10}
   },
   {
    {1, 2},
    {1, 4},
    {1, 7},
    {1, 7}
   },
   {
    {1, 2},
    {1, 4},
    {1, 7},
    {1, 8}
   },
   {
    {1, 2},
    {1, 4},
    {1, 7},
    {1, 9}
   },
   {
    {1, 2},
    {1, 4},
    {1, 7},
    {1, 10}
   },
   {
    {1, 2},
    {1, 4},
    {1, 7},
    {1, 11}
   },
   {
    {1, 2},
    {1, 4},
    {1, 8},
    {1, 8}
   },
   {
    {1, 2},
    {1, 4},
    {1, 8},
    {1, 9}
   },
   {
    {1, 2},
    {1, 4},
    {1, 8},
    {1, 10}
   },
   {
    {1, 2},
    {1, 4},
    {1, 8},
    {1, 11}
   },
   {
    {1, 2},
    {1, 4},
    {1, 9},
    {1, 9}
   },
   {
    {1, 2},
    {1, 4},
    {1, 9},
    {1, 11}
   },
   {
    {1, 2},
    {1, 4},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 4},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 5},
    {1, 5},
    {1, 5}
   },
   {
    {1, 2},
    {1, 5},
    {1, 5},
    {1, 6}
   },
   {
    {1, 2},
    {1, 5},
    {1, 5},
    {1, 7}
   },
   {
    {1, 2},
    {1, 5},
    {1, 5},
    {1, 8}
   },
   {
    {1, 2},
    {1, 5},
    {1, 5},
    {1, 9}
   },
   {
    {1, 2},
    {1, 5},
    {1, 5},
    {1, 10}
   },
   {
    {1, 2},
    {1, 5},
    {1, 5},
    {1, 11}
   },
   {
    {1, 2},
    {1, 5},
    {1, 6},
    {1, 6}
   },
   {
    {1, 2},
    {1, 5},
    {1, 6},
    {1, 7}
   },
   {
    {1, 2},
    {1, 5},
    {1, 6},
    {1, 8}
   },
   {
    {1, 2},
    {1, 5},
    {1, 6},
    {1, 9}
   },
   {
    {1, 2},
    {1, 5},
    {1, 6},
    {1, 10}
   },
   {
    {1, 2},
    {1, 5},
    {1, 6},
    {1, 11}
   },
   {
    {1, 2},
    {1, 5},
    {1, 7},
    {1, 7}
   },
   {
    {1, 2},
    {1, 5},
    {1, 7},
    {1, 8}
   },
   {
    {1, 2},
    {1, 5},
    {1, 7},
    {1, 9}
   },
   {
    {1, 2},
    {1, 5},
    {1, 7},
    {1, 10}
   },
   {
    {1, 2},
    {1, 5},
    {1, 7},
    {1, 11}
   },
   {
    {1, 2},
    {1, 5},
    {1, 8},
    {1, 8}
   },
   {
    {1, 2},
    {1, 5},
    {1, 8},
    {1, 9}
   },
   {
    {1, 2},
    {1, 5},
    {1, 8},
    {1, 10}
   },
   {
    {1, 2},
    {1, 5},
    {1, 8},
    {1, 11}
   },
   {
    {1, 2},
    {1, 5},
    {1, 9},
    {1, 9}
   },
   {
    {1, 2},
    {1, 5},
    {1, 9},
    {1, 11}
   },
   {
    {1, 2},
    {1, 5},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 5},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 6},
    {1, 6},
    {1, 6}
   },
   {
    {1, 2},
    {1, 6},
    {1, 6},
    {1, 7}
   },
   {
    {1, 2},
    {1, 6},
    {1, 6},
    {1, 8}
   },
   {
    {1, 2},
    {1, 6},
    {1, 6},
    {1, 9}
   },
   {
    {1, 2},
    {1, 6},
    {1, 6},
    {1, 10}
   },
   {
    {1, 2},
    {1, 6},
    {1, 6},
    {1, 11}
   },
   {
    {1, 2},
    {1, 6},
    {1, 7},
    {1, 7}
   },
   {
    {1, 2},
    {1, 6},
    {1, 7},
    {1, 8}
   },
   {
    {1, 2},
    {1, 6},
    {1, 7},
    {1, 9}
   },
   {
    {1, 2},
    {1, 6},
    {1, 7},
    {1, 10}
   },
   {
    {1, 2},
    {1, 6},
    {1, 7},
    {1, 11}
   },
   {
    {1, 2},
    {1, 6},
    {1, 8},
    {1, 8}
   },
   {
    {1, 2},
    {1, 6},
    {1, 8},
    {1, 9}
   },
   {
    {1, 2},
    {1, 6},
    {1, 8},
    {1, 10}
   },
   {
    {1, 2},
    {1, 6},
    {1, 9},
    {1, 9}
   },
   {
    {1, 2},
    {1, 6},
    {1, 9},
    {1, 10}
   },
   {
    {1, 2},
    {1, 6},
    {1, 9},
    {1, 11}
   },
   {
    {1, 2},
    {1, 6},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 6},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 7},
    {1, 7},
    {1, 7}
   },
   {
    {1, 2},
    {1, 7},
    {1, 7},
    {1, 8}
   },
   {
    {1, 2},
    {1, 7},
    {1, 7},
    {1, 9}
   },
   {
    {1, 2},
    {1, 7},
    {1, 7},
    {1, 10}
   },
   {
    {1, 2},
    {1, 7},
    {1, 7},
    {1, 11}
   },
   {
    {1, 2},
    {1, 7},
    {1, 8},
    {1, 8}
   },
   {
    {1, 2},
    {1, 7},
    {1, 8},
    {1, 9}
   },
   {
    {1, 2},
    {1, 7},
    {1, 8},
    {1, 10}
   },
   {
    {1, 2},
    {1, 7},
    {1, 8},
    {1, 11}
   },
   {
    {1, 2},
    {1, 7},
    {1, 9},
    {1, 9}
   },
   {
    {1, 2},
    {1, 7},
    {1, 9},
    {1, 10}
   },
   {
    {1, 2},
    {1, 7},
    {1, 9},
    {1, 11}
   },
   {
    {1, 2},
    {1, 7},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 7},
    {1, 10},
    {1, 11}
   },
   {
    {1, 2},
    {1, 7},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 8},
    {1, 8},
    {1, 8}
   },
   {
    {1, 2},
    {1, 8},
    {1, 8},
    {1, 9}
   },
   {
    {1, 2},
    {1, 8},
    {1, 8},
    {1, 10}
   },
   {
    {1, 2},
    {1, 8},
    {1, 8},
    {1, 11}
   },
   {
    {1, 2},
    {1, 8},
    {1, 9},
    {1, 9}
   },
   {
    {1, 2},
    {1, 8},
    {1, 9},
    {1, 10}
   },
   {
    {1, 2},
    {1, 8},
    {1, 9},
    {1, 11}
   },
   {
    {1, 2},
    {1, 8},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 8},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, 2},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, 2},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, 2},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 2},
    {1, 10},
    {1, 10},
    {1, 11}
   },
   {
    {1, 2},
    {1, 10},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 3}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 4}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 5}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 6}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 7}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 8}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 9}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 10}
   },
   {
    {1, 3},
    {1, 3},
    {1, 3},
    {1, 11}
   },
   {
    {1, 3},
    {1, 3},
    {1, 4},
    {1, 5}
   },
   {
    {1, 3},
    {1, 3},
    {1, 4},
    {1, 6}
   },
   {
    {1, 3},
    {1, 3},
    {1, 4},
    {1, 7}
   },
   {
    {1, 3},
    {1, 3},
    {1, 4},
    {1, 8}
   },
   {
    {1, 3},
    {1, 3},
    {1, 4},
    {1, 9}
   },
   {
    {1, 3},
    {1, 3},
    {1, 5},
    {1, 5}
   },
   {
    {1, 3},
    {1, 3},
    {1, 5},
    {1, 6}
   },
   {
    {1, 3},
    {1, 3},
    {1, 5},
    {1, 7}
   },
   {
    {1, 3},
    {1, 3},
    {1, 5},
    {1, 8}
   },
   {
    {1, 3},
    {1, 3},
    {1, 5},
    {1, 9}
   },
   {
    {1, 3},
    {1, 3},
    {1, 5},
    {1, 10}
   },
   {
    {1, 3},
    {1, 3},
    {1, 5},
    {1, 11}
   },
   {
    {1, 3},
    {1, 3},
    {1, 6},
    {1, 6}
   },
   {
    {1, 3},
    {1, 3},
    {1, 6},
    {1, 7}
   },
   {
    {1, 3},
    {1, 3},
    {1, 6},
    {1, 8}
   },
   {
    {1, 3},
    {1, 3},
    {1, 6},
    {1, 9}
   },
   {
    {1, 3},
    {1, 3},
    {1, 6},
    {1, 10}
   },
   {
    {1, 3},
    {1, 3},
    {1, 6},
    {1, 11}
   },
   {
    {1, 3},
    {1, 3},
    {1, 7},
    {1, 7}
   },
   {
    {1, 3},
    {1, 3},
    {1, 7},
    {1, 8}
   },
   {
    {1, 3},
    {1, 3},
    {1, 7},
    {1, 9}
   },
   {
    {1, 3},
    {1, 3},
    {1, 7},
    {1, 10}
   },
   {
    {1, 3},
    {1, 3},
    {1, 7},
    {1, 11}
   },
   {
    {1, 3},
    {1, 3},
    {1, 8},
    {1, 8}
   },
   {
    {1, 3},
    {1, 3},
    {1, 8},
    {1, 9}
   },
   {
    {1, 3},
    {1, 3},
    {1, 8},
    {1, 10}
   },
   {
    {1, 3},
    {1, 3},
    {1, 8},
    {1, 11}
   },
   {
    {1, 3},
    {1, 3},
    {1, 9},
    {1, 9}
   },
   {
    {1, 3},
    {1, 3},
    {1, 9},
    {1, 10}
   },
   {
    {1, 3},
    {1, 3},
    {1, 9},
    {1, 11}
   },
   {
    {1, 3},
    {1, 4},
    {1, 4},
    {1, 4}
   },
   {
    {1, 3},
    {1, 4},
    {1, 4},
    {1, 5}
   },
   {
    {1, 3},
    {1, 4},
    {1, 4},
    {1, 6}
   },
   {
    {1, 3},
    {1, 4},
    {1, 4},
    {1, 7}
   },
   {
    {1, 3},
    {1, 4},
    {1, 4},
    {1, 8}
   },
   {
    {1, 3},
    {1, 4},
    {1, 4},
    {1, 9}
   },
   {
    {1, 3},
    {1, 4},
    {1, 5},
    {1, 5}
   },
   {
    {1, 3},
    {1, 4},
    {1, 5},
    {1, 6}
   },
   {
    {1, 3},
    {1, 4},
    {1, 5},
    {1, 8}
   },
   {
    {1, 3},
    {1, 4},
    {1, 5},
    {1, 9}
   },
   {
    {1, 3},
    {1, 4},
    {1, 6},
    {1, 6}
   },
   {
    {1, 3},
    {1, 4},
    {1, 6},
    {1, 8}
   },
   {
    {1, 3},
    {1, 4},
    {1, 6},
    {1, 9}
   },
   {
    {1, 3},
    {1, 4},
    {1, 7},
    {1, 7}
   },
   {
    {1, 3},
    {1, 4},
    {1, 7},
    {1, 9}
   },
   {
    {1, 3},
    {1, 4},
    {1, 8},
    {1, 8}
   },
   {
    {1, 3},
    {1, 4},
    {1, 8},
    {1, 9}
   },
   {
    {1, 3},
    {1, 4},
    {1, 9},
    {1, 9}
   },
   {
    {1, 3},
    {1, 5},
    {1, 5},
    {1, 5}
   },
   {
    {1, 3},
    {1, 5},
    {1, 5},
    {1, 6}
   },
   {
    {1, 3},
    {1, 5},
    {1, 5},
    {1, 7}
   },
   {
    {1, 3},
    {1, 5},
    {1, 5},
    {1, 8}
   },
   {
    {1, 3},
    {1, 5},
    {1, 5},
    {1, 9}
   },
   {
    {1, 3},
    {1, 5},
    {1, 5},
    {1, 10}
   },
   {
    {1, 3},
    {1, 5},
    {1, 5},
    {1, 11}
   },
   {
    {1, 3},
    {1, 5},
    {1, 6},
    {1, 6}
   },
   {
    {1, 3},
    {1, 5},
    {1, 6},
    {1, 7}
   },
   {
    {1, 3},
    {1, 5},
    {1, 6},
    {1, 8}
   },
   {
    {1, 3},
    {1, 5},
    {1, 6},
    {1, 9}
   },
   {
    {1, 3},
    {1, 5},
    {1, 6},
    {1, 10}
   },
   {
    {1, 3},
    {1, 5},
    {1, 6},
    {1, 11}
   },
   {
    {1, 3},
    {1, 5},
    {1, 7},
    {1, 7}
   },
   {
    {1, 3},
    {1, 5},
    {1, 7},
    {1, 9}
   },
   {
    {1, 3},
    {1, 5},
    {1, 7},
    {1, 10}
   },
   {
    {1, 3},
    {1, 5},
    {1, 7},
    {1, 11}
   },
   {
    {1, 3},
    {1, 5},
    {1, 8},
    {1, 8}
   },
   {
    {1, 3},
    {1, 5},
    {1, 8},
    {1, 9}
   },
   {
    {1, 3},
    {1, 5},
    {1, 8},
    {1, 10}
   },
   {
    {1, 3},
    {1, 5},
    {1, 9},
    {1, 9}
   },
   {
    {1, 3},
    {1, 5},
    {1, 9},
    {1, 10}
   },
   {
    {1, 3},
    {1, 5},
    {1, 9},
    {1, 11}
   },
   {
    {1, 3},
    {1, 5},
    {1, 10},
    {1, 10}
   },
   {
    {1, 3},
    {1, 5},
    {1, 11},
    {1, 11}
   },
   {
    {1, 3},
    {1, 6},
    {1, 6},
    {1, 6}
   },
   {
    {1, 3},
    {1, 6},
    {1, 6},
    {1, 7}
   },
   {
    {1, 3},
    {1, 6},
    {1, 6},
    {1, 8}
   },
   {
    {1, 3},
    {1, 6},
    {1, 6},
    {1, 9}
   },
   {
    {1, 3},
    {1, 6},
    {1, 6},
    {1, 10}
   },
   {
    {1, 3},
    {1, 6},
    {1, 6},
    {1, 11}
   },
   {
    {1, 3},
    {1, 6},
    {1, 7},
    {1, 7}
   },
   {
    {1, 3},
    {1, 6},
    {1, 7},
    {1, 8}
   },
   {
    {1, 3},
    {1, 6},
    {1, 7},
    {1, 9}
   },
   {
    {1, 3},
    {1, 6},
    {1, 7},
    {1, 10}
   },
   {
    {1, 3},
    {1, 6},
    {1, 7},
    {1, 11}
   },
   {
    {1, 3},
    {1, 6},
    {1, 8},
    {1, 8}
   },
   {
    {1, 3},
    {1, 6},
    {1, 8},
    {1, 9}
   },
   {
    {1, 3},
    {1, 6},
    {1, 8},
    {1, 10}
   },
   {
    {1, 3},
    {1, 6},
    {1, 9},
    {1, 9}
   },
   {
    {1, 3},
    {1, 6},
    {1, 9},
    {1, 10}
   },
   {
    {1, 3},
    {1, 6},
    {1, 9},
    {1, 11}
   },
   {
    {1, 3},
    {1, 6},
    {1, 10},
    {1, 10}
   },
   {
    {1, 3},
    {1, 6},
    {1, 11},
    {1, 11}
   },
   {
    {1, 3},
    {1, 7},
    {1, 7},
    {1, 7}
   },
   {
    {1, 3},
    {1, 7},
    {1, 7},
    {1, 8}
   },
   {
    {1, 3},
    {1, 7},
    {1, 7},
    {1, 9}
   },
   {
    {1, 3},
    {1, 7},
    {1, 7},
    {1, 10}
   },
   {
    {1, 3},
    {1, 7},
    {1, 7},
    {1, 11}
   },
   {
    {1, 3},
    {1, 7},
    {1, 8},
    {1, 8}
   },
   {
    {1, 3},
    {1, 7},
    {1, 8},
    {1, 9}
   },
   {
    {1, 3},
    {1, 7},
    {1, 8},
    {1, 10}
   },
   {
    {1, 3},
    {1, 7},
    {1, 9},
    {1, 9}
   },
   {
    {1, 3},
    {1, 7},
    {1, 9},
    {1, 10}
   },
   {
    {1, 3},
    {1, 7},
    {1, 9},
    {1, 11}
   },
   {
    {1, 3},
    {1, 7},
    {1, 10},
    {1, 10}
   },
   {
    {1, 3},
    {1, 7},
    {1, 11},
    {1, 11}
   },
   {
    {1, 3},
    {1, 8},
    {1, 8},
    {1, 8}
   },
   {
    {1, 3},
    {1, 8},
    {1, 8},
    {1, 9}
   },
   {
    {1, 3},
    {1, 8},
    {1, 8},
    {1, 10}
   },
   {
    {1, 3},
    {1, 8},
    {1, 8},
    {1, 11}
   },
   {
    {1, 3},
    {1, 8},
    {1, 9},
    {1, 9}
   },
   {
    {1, 3},
    {1, 8},
    {1, 9},
    {1, 10}
   },
   {
    {1, 3},
    {1, 8},
    {1, 9},
    {1, 11}
   },
   {
    {1, 3},
    {1, 8},
    {1, 10},
    {1, 10}
   },
   {
    {1, 3},
    {1, 8},
    {1, 11},
    {1, 11}
   },
   {
    {1, 3},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, 3},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, 3},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, 3},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, 3},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, 3},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 3},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 4},
    {1, 4},
    {1, 4},
    {1, 4}
   },
   {
    {1, 4},
    {1, 4},
    {1, 4},
    {1, 5}
   },
   {
    {1, 4},
    {1, 4},
    {1, 4},
    {1, 6}
   },
   {
    {1, 4},
    {1, 4},
    {1, 4},
    {1, 7}
   },
   {
    {1, 4},
    {1, 4},
    {1, 4},
    {1, 8}
   },
   {
    {1, 4},
    {1, 4},
    {1, 4},
    {1, 9}
   },
   {
    {1, 4},
    {1, 4},
    {1, 4},
    {1, 10}
   },
   {
    {1, 4},
    {1, 4},
    {1, 4},
    {1, 11}
   },
   {
    {1, 4},
    {1, 4},
    {1, 5},
    {1, 5}
   },
   {
    {1, 4},
    {1, 4},
    {1, 5},
    {1, 6}
   },
   {
    {1, 4},
    {1, 4},
    {1, 5},
    {1, 7}
   },
   {
    {1, 4},
    {1, 4},
    {1, 5},
    {1, 8}
   },
   {
    {1, 4},
    {1, 4},
    {1, 5},
    {1, 9}
   },
   {
    {1, 4},
    {1, 4},
    {1, 5},
    {1, 10}
   },
   {
    {1, 4},
    {1, 4},
    {1, 5},
    {1, 11}
   },
   {
    {1, 4},
    {1, 4},
    {1, 6},
    {1, 6}
   },
   {
    {1, 4},
    {1, 4},
    {1, 6},
    {1, 7}
   },
   {
    {1, 4},
    {1, 4},
    {1, 6},
    {1, 8}
   },
   {
    {1, 4},
    {1, 4},
    {1, 6},
    {1, 9}
   },
   {
    {1, 4},
    {1, 4},
    {1, 6},
    {1, 10}
   },
   {
    {1, 4},
    {1, 4},
    {1, 6},
    {1, 11}
   },
   {
    {1, 4},
    {1, 4},
    {1, 7},
    {1, 7}
   },
   {
    {1, 4},
    {1, 4},
    {1, 7},
    {1, 8}
   },
   {
    {1, 4},
    {1, 4},
    {1, 7},
    {1, 9}
   },
   {
    {1, 4},
    {1, 4},
    {1, 7},
    {1, 10}
   },
   {
    {1, 4},
    {1, 4},
    {1, 7},
    {1, 11}
   },
   {
    {1, 4},
    {1, 4},
    {1, 8},
    {1, 8}
   },
   {
    {1, 4},
    {1, 4},
    {1, 8},
    {1, 9}
   },
   {
    {1, 4},
    {1, 4},
    {1, 8},
    {1, 10}
   },
   {
    {1, 4},
    {1, 4},
    {1, 8},
    {1, 11}
   },
   {
    {1, 4},
    {1, 4},
    {1, 9},
    {1, 9}
   },
   {
    {1, 4},
    {1, 4},
    {1, 9},
    {1, 10}
   },
   {
    {1, 4},
    {1, 4},
    {1, 9},
    {1, 11}
   },
   {
    {1, 4},
    {1, 5},
    {1, 5},
    {1, 5}
   },
   {
    {1, 4},
    {1, 5},
    {1, 5},
    {1, 6}
   },
   {
    {1, 4},
    {1, 5},
    {1, 5},
    {1, 7}
   },
   {
    {1, 4},
    {1, 5},
    {1, 5},
    {1, 8}
   },
   {
    {1, 4},
    {1, 5},
    {1, 5},
    {1, 9}
   },
   {
    {1, 4},
    {1, 5},
    {1, 5},
    {1, 10}
   },
   {
    {1, 4},
    {1, 5},
    {1, 5},
    {1, 11}
   },
   {
    {1, 4},
    {1, 5},
    {1, 6},
    {1, 6}
   },
   {
    {1, 4},
    {1, 5},
    {1, 6},
    {1, 7}
   },
   {
    {1, 4},
    {1, 5},
    {1, 6},
    {1, 8}
   },
   {
    {1, 4},
    {1, 5},
    {1, 6},
    {1, 9}
   },
   {
    {1, 4},
    {1, 5},
    {1, 6},
    {1, 10}
   },
   {
    {1, 4},
    {1, 5},
    {1, 6},
    {1, 11}
   },
   {
    {1, 4},
    {1, 5},
    {1, 7},
    {1, 7}
   },
   {
    {1, 4},
    {1, 5},
    {1, 7},
    {1, 8}
   },
   {
    {1, 4},
    {1, 5},
    {1, 7},
    {1, 9}
   },
   {
    {1, 4},
    {1, 5},
    {1, 7},
    {1, 10}
   },
   {
    {1, 4},
    {1, 5},
    {1, 7},
    {1, 11}
   },
   {
    {1, 4},
    {1, 5},
    {1, 8},
    {1, 8}
   },
   {
    {1, 4},
    {1, 5},
    {1, 8},
    {1, 9}
   },
   {
    {1, 4},
    {1, 5},
    {1, 8},
    {1, 10}
   },
   {
    {1, 4},
    {1, 5},
    {1, 8},
    {1, 11}
   },
   {
    {1, 4},
    {1, 5},
    {1, 9},
    {1, 9}
   },
   {
    {1, 4},
    {1, 5},
    {1, 9},
    {1, 11}
   },
   {
    {1, 4},
    {1, 5},
    {1, 10},
    {1, 10}
   },
   {
    {1, 4},
    {1, 5},
    {1, 11},
    {1, 11}
   },
   {
    {1, 4},
    {1, 6},
    {1, 6},
    {1, 6}
   },
   {
    {1, 4},
    {1, 6},
    {1, 6},
    {1, 7}
   },
   {
    {1, 4},
    {1, 6},
    {1, 6},
    {1, 8}
   },
   {
    {1, 4},
    {1, 6},
    {1, 6},
    {1, 9}
   },
   {
    {1, 4},
    {1, 6},
    {1, 6},
    {1, 10}
   },
   {
    {1, 4},
    {1, 6},
    {1, 6},
    {1, 11}
   },
   {
    {1, 4},
    {1, 6},
    {1, 7},
    {1, 7}
   },
   {
    {1, 4},
    {1, 6},
    {1, 7},
    {1, 8}
   },
   {
    {1, 4},
    {1, 6},
    {1, 7},
    {1, 10}
   },
   {
    {1, 4},
    {1, 6},
    {1, 8},
    {1, 8}
   },
   {
    {1, 4},
    {1, 6},
    {1, 8},
    {1, 9}
   },
   {
    {1, 4},
    {1, 6},
    {1, 8},
    {1, 10}
   },
   {
    {1, 4},
    {1, 6},
    {1, 9},
    {1, 9}
   },
   {
    {1, 4},
    {1, 6},
    {1, 10},
    {1, 10}
   },
   {
    {1, 4},
    {1, 6},
    {1, 11},
    {1, 11}
   },
   {
    {1, 4},
    {1, 7},
    {1, 7},
    {1, 7}
   },
   {
    {1, 4},
    {1, 7},
    {1, 7},
    {1, 8}
   },
   {
    {1, 4},
    {1, 7},
    {1, 7},
    {1, 9}
   },
   {
    {1, 4},
    {1, 7},
    {1, 7},
    {1, 10}
   },
   {
    {1, 4},
    {1, 7},
    {1, 7},
    {1, 11}
   },
   {
    {1, 4},
    {1, 7},
    {1, 8},
    {1, 8}
   },
   {
    {1, 4},
    {1, 7},
    {1, 8},
    {1, 9}
   },
   {
    {1, 4},
    {1, 7},
    {1, 8},
    {1, 11}
   },
   {
    {1, 4},
    {1, 7},
    {1, 9},
    {1, 9}
   },
   {
    {1, 4},
    {1, 7},
    {1, 9},
    {1, 11}
   },
   {
    {1, 4},
    {1, 7},
    {1, 10},
    {1, 10}
   },
   {
    {1, 4},
    {1, 7},
    {1, 11},
    {1, 11}
   },
   {
    {1, 4},
    {1, 8},
    {1, 8},
    {1, 8}
   },
   {
    {1, 4},
    {1, 8},
    {1, 8},
    {1, 9}
   },
   {
    {1, 4},
    {1, 8},
    {1, 8},
    {1, 10}
   },
   {
    {1, 4},
    {1, 8},
    {1, 8},
    {1, 11}
   },
   {
    {1, 4},
    {1, 8},
    {1, 9},
    {1, 9}
   },
   {
    {1, 4},
    {1, 8},
    {1, 9},
    {1, 10}
   },
   {
    {1, 4},
    {1, 8},
    {1, 9},
    {1, 11}
   },
   {
    {1, 4},
    {1, 8},
    {1, 10},
    {1, 10}
   },
   {
    {1, 4},
    {1, 8},
    {1, 11},
    {1, 11}
   },
   {
    {1, 4},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, 4},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, 4},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, 4},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, 4},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, 4},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 4},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 5},
    {1, 5},
    {1, 5},
    {1, 5}
   },
   {
    {1, 5},
    {1, 5},
    {1, 5},
    {1, 6}
   },
   {
    {1, 5},
    {1, 5},
    {1, 5},
    {1, 7}
   },
   {
    {1, 5},
    {1, 5},
    {1, 5},
    {1, 8}
   },
   {
    {1, 5},
    {1, 5},
    {1, 5},
    {1, 9}
   },
   {
    {1, 5},
    {1, 5},
    {1, 5},
    {1, 10}
   },
   {
    {1, 5},
    {1, 5},
    {1, 5},
    {1, 11}
   },
   {
    {1, 5},
    {1, 5},
    {1, 6},
    {1, 6}
   },
   {
    {1, 5},
    {1, 5},
    {1, 6},
    {1, 7}
   },
   {
    {1, 5},
    {1, 5},
    {1, 6},
    {1, 8}
   },
   {
    {1, 5},
    {1, 5},
    {1, 6},
    {1, 9}
   },
   {
    {1, 5},
    {1, 5},
    {1, 6},
    {1, 10}
   },
   {
    {1, 5},
    {1, 5},
    {1, 6},
    {1, 11}
   },
   {
    {1, 5},
    {1, 5},
    {1, 7},
    {1, 7}
   },
   {
    {1, 5},
    {1, 5},
    {1, 7},
    {1, 8}
   },
   {
    {1, 5},
    {1, 5},
    {1, 7},
    {1, 9}
   },
   {
    {1, 5},
    {1, 5},
    {1, 7},
    {1, 10}
   },
   {
    {1, 5},
    {1, 5},
    {1, 7},
    {1, 11}
   },
   {
    {1, 5},
    {1, 5},
    {1, 8},
    {1, 8}
   },
   {
    {1, 5},
    {1, 5},
    {1, 8},
    {1, 9}
   },
   {
    {1, 5},
    {1, 5},
    {1, 8},
    {1, 10}
   },
   {
    {1, 5},
    {1, 5},
    {1, 8},
    {1, 11}
   },
   {
    {1, 5},
    {1, 5},
    {1, 9},
    {1, 9}
   },
   {
    {1, 5},
    {1, 5},
    {1, 9},
    {1, 10}
   },
   {
    {1, 5},
    {1, 5},
    {1, 9},
    {1, 11}
   },
   {
    {1, 5},
    {1, 5},
    {1, 10},
    {1, 10}
   },
   {
    {1, 5},
    {1, 5},
    {1, 10},
    {1, 11}
   },
   {
    {1, 5},
    {1, 5},
    {1, 11},
    {1, 11}
   },
   {
    {1, 5},
    {1, 6},
    {1, 6},
    {1, 6}
   },
   {
    {1, 5},
    {1, 6},
    {1, 6},
    {1, 7}
   },
   {
    {1, 5},
    {1, 6},
    {1, 6},
    {1, 8}
   },
   {
    {1, 5},
    {1, 6},
    {1, 6},
    {1, 9}
   },
   {
    {1, 5},
    {1, 6},
    {1, 6},
    {1, 10}
   },
   {
    {1, 5},
    {1, 6},
    {1, 6},
    {1, 11}
   },
   {
    {1, 5},
    {1, 6},
    {1, 7},
    {1, 7}
   },
   {
    {1, 5},
    {1, 6},
    {1, 7},
    {1, 8}
   },
   {
    {1, 5},
    {1, 6},
    {1, 7},
    {1, 9}
   },
   {
    {1, 5},
    {1, 6},
    {1, 7},
    {1, 10}
   },
   {
    {1, 5},
    {1, 6},
    {1, 7},
    {1, 11}
   },
   {
    {1, 5},
    {1, 6},
    {1, 8},
    {1, 8}
   },
   {
    {1, 5},
    {1, 6},
    {1, 8},
    {1, 9}
   },
   {
    {1, 5},
    {1, 6},
    {1, 8},
    {1, 10}
   },
   {
    {1, 5},
    {1, 6},
    {1, 8},
    {1, 11}
   },
   {
    {1, 5},
    {1, 6},
    {1, 9},
    {1, 9}
   },
   {
    {1, 5},
    {1, 6},
    {1, 9},
    {1, 10}
   },
   {
    {1, 5},
    {1, 6},
    {1, 9},
    {1, 11}
   },
   {
    {1, 5},
    {1, 6},
    {1, 10},
    {1, 10}
   },
   {
    {1, 5},
    {1, 6},
    {1, 10},
    {1, 11}
   },
   {
    {1, 5},
    {1, 6},
    {1, 11},
    {1, 11}
   },
   {
    {1, 5},
    {1, 7},
    {1, 7},
    {1, 7}
   },
   {
    {1, 5},
    {1, 7},
    {1, 7},
    {1, 8}
   },
   {
    {1, 5},
    {1, 7},
    {1, 7},
    {1, 9}
   },
   {
    {1, 5},
    {1, 7},
    {1, 7},
    {1, 10}
   },
   {
    {1, 5},
    {1, 7},
    {1, 7},
    {1, 11}
   },
   {
    {1, 5},
    {1, 7},
    {1, 8},
    {1, 8}
   },
   {
    {1, 5},
    {1, 7},
    {1, 8},
    {1, 9}
   },
   {
    {1, 5},
    {1, 7},
    {1, 8},
    {1, 10}
   },
   {
    {1, 5},
    {1, 7},
    {1, 8},
    {1, 11}
   },
   {
    {1, 5},
    {1, 7},
    {1, 9},
    {1, 9}
   },
   {
    {1, 5},
    {1, 7},
    {1, 9},
    {1, 10}
   },
   {
    {1, 5},
    {1, 7},
    {1, 9},
    {1, 11}
   },
   {
    {1, 5},
    {1, 7},
    {1, 10},
    {1, 10}
   },
   {
    {1, 5},
    {1, 7},
    {1, 10},
    {1, 11}
   },
   {
    {1, 5},
    {1, 7},
    {1, 11},
    {1, 11}
   },
   {
    {1, 5},
    {1, 8},
    {1, 8},
    {1, 8}
   },
   {
    {1, 5},
    {1, 8},
    {1, 8},
    {1, 9}
   },
   {
    {1, 5},
    {1, 8},
    {1, 8},
    {1, 10}
   },
   {
    {1, 5},
    {1, 8},
    {1, 8},
    {1, 11}
   },
   {
    {1, 5},
    {1, 8},
    {1, 9},
    {1, 9}
   },
   {
    {1, 5},
    {1, 8},
    {1, 9},
    {1, 10}
   },
   {
    {1, 5},
    {1, 8},
    {1, 9},
    {1, 11}
   },
   {
    {1, 5},
    {1, 8},
    {1, 10},
    {1, 10}
   },
   {
    {1, 5},
    {1, 8},
    {1, 10},
    {1, 11}
   },
   {
    {1, 5},
    {1, 8},
    {1, 11},
    {1, 11}
   },
   {
    {1, 5},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, 5},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, 5},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, 5},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, 5},
    {1, 9},
    {1, 10},
    {1, 11}
   },
   {
    {1, 5},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, 5},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 5},
    {1, 10},
    {1, 10},
    {1, 11}
   },
   {
    {1, 5},
    {1, 10},
    {1, 11},
    {1, 11}
   },
   {
    {1, 5},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 6},
    {1, 6},
    {1, 6},
    {1, 6}
   },
   {
    {1, 6},
    {1, 6},
    {1, 6},
    {1, 7}
   },
   {
    {1, 6},
    {1, 6},
    {1, 6},
    {1, 8}
   },
   {
    {1, 6},
    {1, 6},
    {1, 6},
    {1, 9}
   },
   {
    {1, 6},
    {1, 6},
    {1, 6},
    {1, 10}
   },
   {
    {1, 6},
    {1, 6},
    {1, 6},
    {1, 11}
   },
   {
    {1, 6},
    {1, 6},
    {1, 7},
    {1, 7}
   },
   {
    {1, 6},
    {1, 6},
    {1, 7},
    {1, 8}
   },
   {
    {1, 6},
    {1, 6},
    {1, 7},
    {1, 9}
   },
   {
    {1, 6},
    {1, 6},
    {1, 7},
    {1, 10}
   },
   {
    {1, 6},
    {1, 6},
    {1, 7},
    {1, 11}
   },
   {
    {1, 6},
    {1, 6},
    {1, 8},
    {1, 8}
   },
   {
    {1, 6},
    {1, 6},
    {1, 8},
    {1, 9}
   },
   {
    {1, 6},
    {1, 6},
    {1, 8},
    {1, 10}
   },
   {
    {1, 6},
    {1, 6},
    {1, 8},
    {1, 11}
   },
   {
    {1, 6},
    {1, 6},
    {1, 9},
    {1, 9}
   },
   {
    {1, 6},
    {1, 6},
    {1, 9},
    {1, 10}
   },
   {
    {1, 6},
    {1, 6},
    {1, 9},
    {1, 11}
   },
   {
    {1, 6},
    {1, 6},
    {1, 10},
    {1, 10}
   },
   {
    {1, 6},
    {1, 6},
    {1, 10},
    {1, 11}
   },
   {
    {1, 6},
    {1, 6},
    {1, 11},
    {1, 11}
   },
   {
    {1, 6},
    {1, 7},
    {1, 7},
    {1, 7}
   },
   {
    {1, 6},
    {1, 7},
    {1, 7},
    {1, 8}
   },
   {
    {1, 6},
    {1, 7},
    {1, 7},
    {1, 9}
   },
   {
    {1, 6},
    {1, 7},
    {1, 7},
    {1, 10}
   },
   {
    {1, 6},
    {1, 7},
    {1, 7},
    {1, 11}
   },
   {
    {1, 6},
    {1, 7},
    {1, 8},
    {1, 8}
   },
   {
    {1, 6},
    {1, 7},
    {1, 8},
    {1, 9}
   },
   {
    {1, 6},
    {1, 7},
    {1, 8},
    {1, 10}
   },
   {
    {1, 6},
    {1, 7},
    {1, 8},
    {1, 11}
   },
   {
    {1, 6},
    {1, 7},
    {1, 9},
    {1, 9}
   },
   {
    {1, 6},
    {1, 7},
    {1, 9},
    {1, 10}
   },
   {
    {1, 6},
    {1, 7},
    {1, 9},
    {1, 11}
   },
   {
    {1, 6},
    {1, 7},
    {1, 10},
    {1, 10}
   },
   {
    {1, 6},
    {1, 7},
    {1, 10},
    {1, 11}
   },
   {
    {1, 6},
    {1, 7},
    {1, 11},
    {1, 11}
   },
   {
    {1, 6},
    {1, 8},
    {1, 8},
    {1, 8}
   },
   {
    {1, 6},
    {1, 8},
    {1, 8},
    {1, 9}
   },
   {
    {1, 6},
    {1, 8},
    {1, 8},
    {1, 10}
   },
   {
    {1, 6},
    {1, 8},
    {1, 8},
    {1, 11}
   },
   {
    {1, 6},
    {1, 8},
    {1, 9},
    {1, 9}
   },
   {
    {1, 6},
    {1, 8},
    {1, 9},
    {1, 10}
   },
   {
    {1, 6},
    {1, 8},
    {1, 9},
    {1, 11}
   },
   {
    {1, 6},
    {1, 8},
    {1, 10},
    {1, 10}
   },
   {
    {1, 6},
    {1, 8},
    {1, 10},
    {1, 11}
   },
   {
    {1, 6},
    {1, 8},
    {1, 11},
    {1, 11}
   },
   {
    {1, 6},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, 6},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, 6},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, 6},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, 6},
    {1, 9},
    {1, 10},
    {1, 11}
   },
   {
    {1, 6},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, 6},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 6},
    {1, 10},
    {1, 10},
    {1, 11}
   },
   {
    {1, 6},
    {1, 10},
    {1, 11},
    {1, 11}
   },
   {
    {1, 6},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 7},
    {1, 7},
    {1, 7},
    {1, 7}
   },
   {
    {1, 7},
    {1, 7},
    {1, 7},
    {1, 8}
   },
   {
    {1, 7},
    {1, 7},
    {1, 7},
    {1, 9}
   },
   {
    {1, 7},
    {1, 7},
    {1, 7},
    {1, 10}
   },
   {
    {1, 7},
    {1, 7},
    {1, 7},
    {1, 11}
   },
   {
    {1, 7},
    {1, 7},
    {1, 8},
    {1, 8}
   },
   {
    {1, 7},
    {1, 7},
    {1, 8},
    {1, 9}
   },
   {
    {1, 7},
    {1, 7},
    {1, 8},
    {1, 10}
   },
   {
    {1, 7},
    {1, 7},
    {1, 8},
    {1, 11}
   },
   {
    {1, 7},
    {1, 7},
    {1, 9},
    {1, 9}
   },
   {
    {1, 7},
    {1, 7},
    {1, 9},
    {1, 10}
   },
   {
    {1, 7},
    {1, 7},
    {1, 9},
    {1, 11}
   },
   {
    {1, 7},
    {1, 7},
    {1, 10},
    {1, 10}
   },
   {
    {1, 7},
    {1, 7},
    {1, 10},
    {1, 11}
   },
   {
    {1, 7},
    {1, 7},
    {1, 11},
    {1, 11}
   },
   {
    {1, 7},
    {1, 8},
    {1, 8},
    {1, 8}
   },
   {
    {1, 7},
    {1, 8},
    {1, 8},
    {1, 9}
   },
   {
    {1, 7},
    {1, 8},
    {1, 8},
    {1, 10}
   },
   {
    {1, 7},
    {1, 8},
    {1, 8},
    {1, 11}
   },
   {
    {1, 7},
    {1, 8},
    {1, 9},
    {1, 9}
   },
   {
    {1, 7},
    {1, 8},
    {1, 9},
    {1, 10}
   },
   {
    {1, 7},
    {1, 8},
    {1, 9},
    {1, 11}
   },
   {
    {1, 7},
    {1, 8},
    {1, 10},
    {1, 10}
   },
   {
    {1, 7},
    {1, 8},
    {1, 11},
    {1, 11}
   },
   {
    {1, 7},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, 7},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, 7},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, 7},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, 7},
    {1, 9},
    {1, 10},
    {1, 11}
   },
   {
    {1, 7},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, 7},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 7},
    {1, 10},
    {1, 10},
    {1, 11}
   },
   {
    {1, 7},
    {1, 10},
    {1, 11},
    {1, 11}
   },
   {
    {1, 7},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 8},
    {1, 8},
    {1, 8},
    {1, 8}
   },
   {
    {1, 8},
    {1, 8},
    {1, 8},
    {1, 9}
   },
   {
    {1, 8},
    {1, 8},
    {1, 8},
    {1, 10}
   },
   {
    {1, 8},
    {1, 8},
    {1, 8},
    {1, 11}
   },
   {
    {1, 8},
    {1, 8},
    {1, 9},
    {1, 9}
   },
   {
    {1, 8},
    {1, 8},
    {1, 9},
    {1, 10}
   },
   {
    {1, 8},
    {1, 8},
    {1, 9},
    {1, 11}
   },
   {
    {1, 8},
    {1, 8},
    {1, 10},
    {1, 10}
   },
   {
    {1, 8},
    {1, 8},
    {1, 10},
    {1, 11}
   },
   {
    {1, 8},
    {1, 8},
    {1, 11},
    {1, 11}
   },
   {
    {1, 8},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, 8},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, 8},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, 8},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, 8},
    {1, 9},
    {1, 10},
    {1, 11}
   },
   {
    {1, 8},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, 8},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 8},
    {1, 10},
    {1, 10},
    {1, 11}
   },
   {
    {1, 8},
    {1, 10},
    {1, 11},
    {1, 11}
   },
   {
    {1, 8},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 9},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, 9},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, 9},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, 9},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, 9},
    {1, 9},
    {1, 10},
    {1, 11}
   },
   {
    {1, 9},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, 9},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 9},
    {1, 10},
    {1, 10},
    {1, 11}
   },
   {
    {1, 9},
    {1, 10},
    {1, 11},
    {1, 11}
   },
   {
    {1, 9},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 10},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, 10},
    {1, 10},
    {1, 10},
    {1, 11}
   },
   {
    {1, 10},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 11},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, 2},
    {1, 2},
    {2, 1}
   },
   {
    {1, 2},
    {1, 2},
    {2, 2}
   },
   {
    {1, 2},
    {1, 2},
    {2, 3}
   },
   {
    {1, 2},
    {1, 2},
    {2, 4}
   },
   {
    {1, 2},
    {1, 2},
    {2, 5}
   },
   {
    {1, 2},
    {1, 2},
    {2, 6}
   },
   {
    {1, 2},
    {1, 2},
    {2, 7}
   },
   {
    {1, 2},
    {1, 2},
    {2, 8}
   },
   {
    {1, 2},
    {1, 2},
    {2, 9}
   },
   {
    {1, 2},
    {1, 2},
    {2, 10}
   },
   {
    {1, 2},
    {1, 2},
    {2, 11}
   },
   {
    {1, 2},
    {1, 2},
    {2, 12}
   },
   {
    {1, 2},
    {1, 2},
    {2, 13}
   },
   {
    {1, 2},
    {1, 2},
    {2, 14}
   },
   {
    {1, 2},
    {1, 2},
    {2, 15}
   },
   {
    {1, 2},
    {1, 2},
    {2, 16}
   },
   {
    {1, 2},
    {1, 2},
    {2, 17}
   },
   {
    {1, 2},
    {1, 2},
    {2, 18}
   },
   {
    {1, 2},
    {1, 2},
    {2, 19}
   },
   {
    {1, 2},
    {1, 2},
    {2, 20}
   },
   {
    {1, 2},
    {1, 2},
    {2, 21}
   },
   {
    {1, 2},
    {1, 2},
    {2, 22}
   },
   {
    {1, 2},
    {1, 3},
    {2, 1}
   },
   {
    {1, 2},
    {1, 3},
    {2, 2}
   },
   {
    {1, 2},
    {1, 3},
    {2, 3}
   },
   {
    {1, 2},
    {1, 3},
    {2, 4}
   },
   {
    {1, 2},
    {1, 3},
    {2, 5}
   },
   {
    {1, 2},
    {1, 3},
    {2, 6}
   },
   {
    {1, 2},
    {1, 3},
    {2, 9}
   },
   {
    {1, 2},
    {1, 3},
    {2, 10}
   },
   {
    {1, 2},
    {1, 3},
    {2, 11}
   },
   {
    {1, 2},
    {1, 3},
    {2, 12}
   },
   {
    {1, 2},
    {1, 3},
    {2, 14}
   },
   {
    {1, 2},
    {1, 3},
    {2, 16}
   },
   {
    {1, 2},
    {1, 3},
    {2, 17}
   },
   {
    {1, 2},
    {1, 3},
    {2, 18}
   },
   {
    {1, 2},
    {1, 3},
    {2, 20}
   },
   {
    {1, 2},
    {1, 3},
    {2, 21}
   },
   {
    {1, 2},
    {1, 4},
    {2, 1}
   },
   {
    {1, 2},
    {1, 4},
    {2, 2}
   },
   {
    {1, 2},
    {1, 4},
    {2, 3}
   },
   {
    {1, 2},
    {1, 4},
    {2, 4}
   },
   {
    {1, 2},
    {1, 4},
    {2, 5}
   },
   {
    {1, 2},
    {1, 4},
    {2, 6}
   },
   {
    {1, 2},
    {1, 4},
    {2, 7}
   },
   {
    {1, 2},
    {1, 4},
    {2, 8}
   },
   {
    {1, 2},
    {1, 4},
    {2, 9}
   },
   {
    {1, 2},
    {1, 4},
    {2, 10}
   },
   {
    {1, 2},
    {1, 4},
    {2, 13}
   },
   {
    {1, 2},
    {1, 4},
    {2, 14}
   },
   {
    {1, 2},
    {1, 4},
    {2, 15}
   },
   {
    {1, 2},
    {1, 4},
    {2, 16}
   },
   {
    {1, 2},
    {1, 4},
    {2, 17}
   },
   {
    {1, 2},
    {1, 4},
    {2, 18}
   },
   {
    {1, 2},
    {1, 4},
    {2, 19}
   },
   {
    {1, 2},
    {1, 4},
    {2, 20}
   },
   {
    {1, 2},
    {1, 4},
    {2, 21}
   },
   {
    {1, 2},
    {1, 4},
    {2, 22}
   },
   {
    {1, 2},
    {1, 5},
    {2, 1}
   },
   {
    {1, 2},
    {1, 5},
    {2, 2}
   },
   {
    {1, 2},
    {1, 5},
    {2, 3}
   },
   {
    {1, 2},
    {1, 5},
    {2, 4}
   },
   {
    {1, 2},
    {1, 5},
    {2, 5}
   },
   {
    {1, 2},
    {1, 5},
    {2, 6}
   },
   {
    {1, 2},
    {1, 5},
    {2, 7}
   },
   {
    {1, 2},
    {1, 5},
    {2, 8}
   },
   {
    {1, 2},
    {1, 5},
    {2, 9}
   },
   {
    {1, 2},
    {1, 5},
    {2, 10}
   },
   {
    {1, 2},
    {1, 5},
    {2, 11}
   },
   {
    {1, 2},
    {1, 5},
    {2, 12}
   },
   {
    {1, 2},
    {1, 5},
    {2, 13}
   },
   {
    {1, 2},
    {1, 5},
    {2, 14}
   },
   {
    {1, 2},
    {1, 5},
    {2, 16}
   },
   {
    {1, 2},
    {1, 5},
    {2, 17}
   },
   {
    {1, 2},
    {1, 5},
    {2, 18}
   },
   {
    {1, 2},
    {1, 5},
    {2, 19}
   },
   {
    {1, 2},
    {1, 5},
    {2, 20}
   },
   {
    {1, 2},
    {1, 5},
    {2, 21}
   },
   {
    {1, 2},
    {1, 5},
    {2, 22}
   },
   {
    {1, 2},
    {1, 5},
    {2, 23}
   },
   {
    {1, 2},
    {1, 6},
    {2, 1}
   },
   {
    {1, 2},
    {1, 6},
    {2, 2}
   },
   {
    {1, 2},
    {1, 6},
    {2, 3}
   },
   {
    {1, 2},
    {1, 6},
    {2, 4}
   },
   {
    {1, 2},
    {1, 6},
    {2, 5}
   },
   {
    {1, 2},
    {1, 6},
    {2, 6}
   },
   {
    {1, 2},
    {1, 6},
    {2, 7}
   },
   {
    {1, 2},
    {1, 6},
    {2, 8}
   },
   {
    {1, 2},
    {1, 6},
    {2, 9}
   },
   {
    {1, 2},
    {1, 6},
    {2, 10}
   },
   {
    {1, 2},
    {1, 6},
    {2, 11}
   },
   {
    {1, 2},
    {1, 6},
    {2, 12}
   },
   {
    {1, 2},
    {1, 6},
    {2, 16}
   },
   {
    {1, 2},
    {1, 6},
    {2, 17}
   },
   {
    {1, 2},
    {1, 6},
    {2, 18}
   },
   {
    {1, 2},
    {1, 6},
    {2, 19}
   },
   {
    {1, 2},
    {1, 6},
    {2, 20}
   },
   {
    {1, 2},
    {1, 6},
    {2, 21}
   },
   {
    {1, 2},
    {1, 6},
    {2, 22}
   },
   {
    {1, 2},
    {1, 6},
    {2, 23}
   },
   {
    {1, 2},
    {1, 7},
    {2, 1}
   },
   {
    {1, 2},
    {1, 7},
    {2, 2}
   },
   {
    {1, 2},
    {1, 7},
    {2, 3}
   },
   {
    {1, 2},
    {1, 7},
    {2, 4}
   },
   {
    {1, 2},
    {1, 7},
    {2, 5}
   },
   {
    {1, 2},
    {1, 7},
    {2, 6}
   },
   {
    {1, 2},
    {1, 7},
    {2, 7}
   },
   {
    {1, 2},
    {1, 7},
    {2, 8}
   },
   {
    {1, 2},
    {1, 7},
    {2, 9}
   },
   {
    {1, 2},
    {1, 7},
    {2, 10}
   },
   {
    {1, 2},
    {1, 7},
    {2, 11}
   },
   {
    {1, 2},
    {1, 7},
    {2, 12}
   },
   {
    {1, 2},
    {1, 7},
    {2, 13}
   },
   {
    {1, 2},
    {1, 7},
    {2, 14}
   },
   {
    {1, 2},
    {1, 7},
    {2, 15}
   },
   {
    {1, 2},
    {1, 7},
    {2, 16}
   },
   {
    {1, 2},
    {1, 7},
    {2, 17}
   },
   {
    {1, 2},
    {1, 7},
    {2, 18}
   },
   {
    {1, 2},
    {1, 7},
    {2, 19}
   },
   {
    {1, 2},
    {1, 7},
    {2, 20}
   },
   {
    {1, 2},
    {1, 7},
    {2, 21}
   },
   {
    {1, 2},
    {1, 7},
    {2, 22}
   },
   {
    {1, 2},
    {1, 8},
    {2, 1}
   },
   {
    {1, 2},
    {1, 8},
    {2, 2}
   },
   {
    {1, 2},
    {1, 8},
    {2, 3}
   },
   {
    {1, 2},
    {1, 8},
    {2, 4}
   },
   {
    {1, 2},
    {1, 8},
    {2, 5}
   },
   {
    {1, 2},
    {1, 8},
    {2, 6}
   },
   {
    {1, 2},
    {1, 8},
    {2, 7}
   },
   {
    {1, 2},
    {1, 8},
    {2, 9}
   },
   {
    {1, 2},
    {1, 8},
    {2, 10}
   },
   {
    {1, 2},
    {1, 8},
    {2, 11}
   },
   {
    {1, 2},
    {1, 8},
    {2, 12}
   },
   {
    {1, 2},
    {1, 8},
    {2, 13}
   },
   {
    {1, 2},
    {1, 8},
    {2, 16}
   },
   {
    {1, 2},
    {1, 8},
    {2, 17}
   },
   {
    {1, 2},
    {1, 8},
    {2, 18}
   },
   {
    {1, 2},
    {1, 8},
    {2, 19}
   },
   {
    {1, 2},
    {1, 8},
    {2, 20}
   },
   {
    {1, 2},
    {1, 8},
    {2, 21}
   },
   {
    {1, 2},
    {1, 8},
    {2, 22}
   },
   {
    {1, 2},
    {1, 9},
    {2, 1}
   },
   {
    {1, 2},
    {1, 9},
    {2, 2}
   },
   {
    {1, 2},
    {1, 9},
    {2, 3}
   },
   {
    {1, 2},
    {1, 9},
    {2, 4}
   },
   {
    {1, 2},
    {1, 9},
    {2, 5}
   },
   {
    {1, 2},
    {1, 9},
    {2, 6}
   },
   {
    {1, 2},
    {1, 9},
    {2, 8}
   },
   {
    {1, 2},
    {1, 9},
    {2, 9}
   },
   {
    {1, 2},
    {1, 9},
    {2, 10}
   },
   {
    {1, 2},
    {1, 9},
    {2, 11}
   },
   {
    {1, 2},
    {1, 9},
    {2, 12}
   },
   {
    {1, 2},
    {1, 9},
    {2, 13}
   },
   {
    {1, 2},
    {1, 9},
    {2, 14}
   },
   {
    {1, 2},
    {1, 9},
    {2, 15}
   },
   {
    {1, 2},
    {1, 9},
    {2, 16}
   },
   {
    {1, 2},
    {1, 9},
    {2, 17}
   },
   {
    {1, 2},
    {1, 9},
    {2, 18}
   },
   {
    {1, 2},
    {1, 9},
    {2, 19}
   },
   {
    {1, 2},
    {1, 9},
    {2, 20}
   },
   {
    {1, 2},
    {1, 9},
    {2, 21}
   },
   {
    {1, 2},
    {1, 9},
    {2, 22}
   },
   {
    {1, 2},
    {1, 10},
    {2, 1}
   },
   {
    {1, 2},
    {1, 10},
    {2, 2}
   },
   {
    {1, 2},
    {1, 10},
    {2, 3}
   },
   {
    {1, 2},
    {1, 10},
    {2, 4}
   },
   {
    {1, 2},
    {1, 10},
    {2, 5}
   },
   {
    {1, 2},
    {1, 10},
    {2, 6}
   },
   {
    {1, 2},
    {1, 10},
    {2, 7}
   },
   {
    {1, 2},
    {1, 10},
    {2, 8}
   },
   {
    {1, 2},
    {1, 10},
    {2, 9}
   },
   {
    {1, 2},
    {1, 10},
    {2, 10}
   },
   {
    {1, 2},
    {1, 10},
    {2, 11}
   },
   {
    {1, 2},
    {1, 10},
    {2, 14}
   },
   {
    {1, 2},
    {1, 10},
    {2, 16}
   },
   {
    {1, 2},
    {1, 10},
    {2, 17}
   },
   {
    {1, 2},
    {1, 10},
    {2, 18}
   },
   {
    {1, 2},
    {1, 10},
    {2, 19}
   },
   {
    {1, 2},
    {1, 10},
    {2, 20}
   },
   {
    {1, 2},
    {1, 10},
    {2, 21}
   },
   {
    {1, 2},
    {1, 11},
    {2, 1}
   },
   {
    {1, 2},
    {1, 11},
    {2, 2}
   },
   {
    {1, 2},
    {1, 11},
    {2, 3}
   },
   {
    {1, 2},
    {1, 11},
    {2, 4}
   },
   {
    {1, 2},
    {1, 11},
    {2, 5}
   },
   {
    {1, 2},
    {1, 11},
    {2, 6}
   },
   {
    {1, 2},
    {1, 11},
    {2, 9}
   },
   {
    {1, 2},
    {1, 11},
    {2, 10}
   },
   {
    {1, 2},
    {1, 11},
    {2, 12}
   },
   {
    {1, 2},
    {1, 11},
    {2, 13}
   },
   {
    {1, 2},
    {1, 11},
    {2, 14}
   },
   {
    {1, 2},
    {1, 11},
    {2, 15}
   },
   {
    {1, 2},
    {1, 11},
    {2, 16}
   },
   {
    {1, 2},
    {1, 11},
    {2, 17}
   },
   {
    {1, 2},
    {1, 11},
    {2, 18}
   },
   {
    {1, 2},
    {1, 11},
    {2, 20}
   },
   {
    {1, 2},
    {1, 11},
    {2, 21}
   },
   {
    {1, 2},
    {1, 11},
    {2, 22}
   },
   {
    {1, 3},
    {1, 3},
    {2, 2}
   },
   {
    {1, 3},
    {1, 3},
    {2, 3}
   },
   {
    {1, 3},
    {1, 3},
    {2, 4}
   },
   {
    {1, 3},
    {1, 3},
    {2, 5}
   },
   {
    {1, 3},
    {1, 3},
    {2, 6}
   },
   {
    {1, 3},
    {1, 3},
    {2, 9}
   },
   {
    {1, 3},
    {1, 3},
    {2, 17}
   },
   {
    {1, 3},
    {1, 3},
    {2, 18}
   },
   {
    {1, 3},
    {1, 3},
    {2, 21}
   },
   {
    {1, 3},
    {1, 4},
    {2, 3}
   },
   {
    {1, 3},
    {1, 4},
    {2, 4}
   },
   {
    {1, 3},
    {1, 4},
    {2, 5}
   },
   {
    {1, 3},
    {1, 4},
    {2, 6}
   },
   {
    {1, 3},
    {1, 4},
    {2, 7}
   },
   {
    {1, 3},
    {1, 4},
    {2, 9}
   },
   {
    {1, 3},
    {1, 4},
    {2, 13}
   },
   {
    {1, 3},
    {1, 4},
    {2, 16}
   },
   {
    {1, 3},
    {1, 4},
    {2, 17}
   },
   {
    {1, 3},
    {1, 4},
    {2, 18}
   },
   {
    {1, 3},
    {1, 4},
    {2, 19}
   },
   {
    {1, 3},
    {1, 4},
    {2, 21}
   },
   {
    {1, 3},
    {1, 4},
    {2, 22}
   },
   {
    {1, 3},
    {1, 5},
    {2, 2}
   },
   {
    {1, 3},
    {1, 5},
    {2, 3}
   },
   {
    {1, 3},
    {1, 5},
    {2, 4}
   },
   {
    {1, 3},
    {1, 5},
    {2, 5}
   },
   {
    {1, 3},
    {1, 5},
    {2, 6}
   },
   {
    {1, 3},
    {1, 5},
    {2, 7}
   },
   {
    {1, 3},
    {1, 5},
    {2, 8}
   },
   {
    {1, 3},
    {1, 5},
    {2, 9}
   },
   {
    {1, 3},
    {1, 5},
    {2, 10}
   },
   {
    {1, 3},
    {1, 5},
    {2, 11}
   },
   {
    {1, 3},
    {1, 5},
    {2, 12}
   },
   {
    {1, 3},
    {1, 5},
    {2, 13}
   },
   {
    {1, 3},
    {1, 5},
    {2, 14}
   },
   {
    {1, 3},
    {1, 5},
    {2, 17}
   },
   {
    {1, 3},
    {1, 5},
    {2, 18}
   },
   {
    {1, 3},
    {1, 5},
    {2, 19}
   },
   {
    {1, 3},
    {1, 5},
    {2, 20}
   },
   {
    {1, 3},
    {1, 5},
    {2, 21}
   },
   {
    {1, 3},
    {1, 5},
    {2, 22}
   },
   {
    {1, 3},
    {1, 6},
    {2, 1}
   },
   {
    {1, 3},
    {1, 6},
    {2, 2}
   },
   {
    {1, 3},
    {1, 6},
    {2, 3}
   },
   {
    {1, 3},
    {1, 6},
    {2, 4}
   },
   {
    {1, 3},
    {1, 6},
    {2, 5}
   },
   {
    {1, 3},
    {1, 6},
    {2, 6}
   },
   {
    {1, 3},
    {1, 6},
    {2, 7}
   },
   {
    {1, 3},
    {1, 6},
    {2, 8}
   },
   {
    {1, 3},
    {1, 6},
    {2, 9}
   },
   {
    {1, 3},
    {1, 6},
    {2, 10}
   },
   {
    {1, 3},
    {1, 6},
    {2, 11}
   },
   {
    {1, 3},
    {1, 6},
    {2, 12}
   },
   {
    {1, 3},
    {1, 6},
    {2, 13}
   },
   {
    {1, 3},
    {1, 6},
    {2, 14}
   },
   {
    {1, 3},
    {1, 6},
    {2, 17}
   },
   {
    {1, 3},
    {1, 6},
    {2, 18}
   },
   {
    {1, 3},
    {1, 6},
    {2, 19}
   },
   {
    {1, 3},
    {1, 6},
    {2, 20}
   },
   {
    {1, 3},
    {1, 6},
    {2, 21}
   },
   {
    {1, 3},
    {1, 6},
    {2, 22}
   },
   {
    {1, 3},
    {1, 7},
    {2, 1}
   },
   {
    {1, 3},
    {1, 7},
    {2, 2}
   },
   {
    {1, 3},
    {1, 7},
    {2, 3}
   },
   {
    {1, 3},
    {1, 7},
    {2, 5}
   },
   {
    {1, 3},
    {1, 7},
    {2, 6}
   },
   {
    {1, 3},
    {1, 7},
    {2, 9}
   },
   {
    {1, 3},
    {1, 7},
    {2, 10}
   },
   {
    {1, 3},
    {1, 7},
    {2, 11}
   },
   {
    {1, 3},
    {1, 7},
    {2, 12}
   },
   {
    {1, 3},
    {1, 7},
    {2, 14}
   },
   {
    {1, 3},
    {1, 7},
    {2, 16}
   },
   {
    {1, 3},
    {1, 7},
    {2, 17}
   },
   {
    {1, 3},
    {1, 7},
    {2, 18}
   },
   {
    {1, 3},
    {1, 7},
    {2, 20}
   },
   {
    {1, 3},
    {1, 7},
    {2, 21}
   },
   {
    {1, 3},
    {1, 8},
    {2, 1}
   },
   {
    {1, 3},
    {1, 8},
    {2, 3}
   },
   {
    {1, 3},
    {1, 8},
    {2, 4}
   },
   {
    {1, 3},
    {1, 8},
    {2, 5}
   },
   {
    {1, 3},
    {1, 8},
    {2, 6}
   },
   {
    {1, 3},
    {1, 8},
    {2, 7}
   },
   {
    {1, 3},
    {1, 8},
    {2, 9}
   },
   {
    {1, 3},
    {1, 8},
    {2, 10}
   },
   {
    {1, 3},
    {1, 8},
    {2, 11}
   },
   {
    {1, 3},
    {1, 8},
    {2, 12}
   },
   {
    {1, 3},
    {1, 8},
    {2, 13}
   },
   {
    {1, 3},
    {1, 8},
    {2, 15}
   },
   {
    {1, 3},
    {1, 8},
    {2, 17}
   },
   {
    {1, 3},
    {1, 8},
    {2, 18}
   },
   {
    {1, 3},
    {1, 8},
    {2, 19}
   },
   {
    {1, 3},
    {1, 8},
    {2, 21}
   },
   {
    {1, 3},
    {1, 8},
    {2, 22}
   },
   {
    {1, 3},
    {1, 9},
    {2, 1}
   },
   {
    {1, 3},
    {1, 9},
    {2, 2}
   },
   {
    {1, 3},
    {1, 9},
    {2, 3}
   },
   {
    {1, 3},
    {1, 9},
    {2, 4}
   },
   {
    {1, 3},
    {1, 9},
    {2, 5}
   },
   {
    {1, 3},
    {1, 9},
    {2, 6}
   },
   {
    {1, 3},
    {1, 9},
    {2, 7}
   },
   {
    {1, 3},
    {1, 9},
    {2, 9}
   },
   {
    {1, 3},
    {1, 9},
    {2, 10}
   },
   {
    {1, 3},
    {1, 9},
    {2, 11}
   },
   {
    {1, 3},
    {1, 9},
    {2, 12}
   },
   {
    {1, 3},
    {1, 9},
    {2, 13}
   },
   {
    {1, 3},
    {1, 9},
    {2, 15}
   },
   {
    {1, 3},
    {1, 9},
    {2, 17}
   },
   {
    {1, 3},
    {1, 9},
    {2, 18}
   },
   {
    {1, 3},
    {1, 9},
    {2, 19}
   },
   {
    {1, 3},
    {1, 9},
    {2, 21}
   },
   {
    {1, 3},
    {1, 9},
    {2, 22}
   },
   {
    {1, 3},
    {1, 10},
    {2, 1}
   },
   {
    {1, 3},
    {1, 10},
    {2, 3}
   },
   {
    {1, 3},
    {1, 10},
    {2, 5}
   },
   {
    {1, 3},
    {1, 10},
    {2, 6}
   },
   {
    {1, 3},
    {1, 10},
    {2, 8}
   },
   {
    {1, 3},
    {1, 10},
    {2, 9}
   },
   {
    {1, 3},
    {1, 10},
    {2, 10}
   },
   {
    {1, 3},
    {1, 10},
    {2, 11}
   },
   {
    {1, 3},
    {1, 10},
    {2, 17}
   },
   {
    {1, 3},
    {1, 10},
    {2, 18}
   },
   {
    {1, 3},
    {1, 10},
    {2, 19}
   },
   {
    {1, 3},
    {1, 10},
    {2, 20}
   },
   {
    {1, 3},
    {1, 10},
    {2, 21}
   },
   {
    {1, 3},
    {1, 11},
    {2, 2}
   },
   {
    {1, 3},
    {1, 11},
    {2, 3}
   },
   {
    {1, 3},
    {1, 11},
    {2, 5}
   },
   {
    {1, 3},
    {1, 11},
    {2, 6}
   },
   {
    {1, 3},
    {1, 11},
    {2, 9}
   },
   {
    {1, 3},
    {1, 11},
    {2, 12}
   },
   {
    {1, 3},
    {1, 11},
    {2, 14}
   },
   {
    {1, 3},
    {1, 11},
    {2, 15}
   },
   {
    {1, 3},
    {1, 11},
    {2, 17}
   },
   {
    {1, 3},
    {1, 11},
    {2, 18}
   },
   {
    {1, 3},
    {1, 11},
    {2, 20}
   },
   {
    {1, 3},
    {1, 11},
    {2, 21}
   },
   {
    {1, 3},
    {1, 11},
    {2, 22}
   },
   {
    {1, 4},
    {1, 4},
    {2, 1}
   },
   {
    {1, 4},
    {1, 4},
    {2, 3}
   },
   {
    {1, 4},
    {1, 4},
    {2, 4}
   },
   {
    {1, 4},
    {1, 4},
    {2, 7}
   },
   {
    {1, 4},
    {1, 4},
    {2, 13}
   },
   {
    {1, 4},
    {1, 4},
    {2, 16}
   },
   {
    {1, 4},
    {1, 4},
    {2, 17}
   },
   {
    {1, 4},
    {1, 4},
    {2, 19}
   },
   {
    {1, 4},
    {1, 4},
    {2, 22}
   },
   {
    {1, 4},
    {1, 5},
    {2, 1}
   },
   {
    {1, 4},
    {1, 5},
    {2, 2}
   },
   {
    {1, 4},
    {1, 5},
    {2, 3}
   },
   {
    {1, 4},
    {1, 5},
    {2, 4}
   },
   {
    {1, 4},
    {1, 5},
    {2, 5}
   },
   {
    {1, 4},
    {1, 5},
    {2, 6}
   },
   {
    {1, 4},
    {1, 5},
    {2, 7}
   },
   {
    {1, 4},
    {1, 5},
    {2, 8}
   },
   {
    {1, 4},
    {1, 5},
    {2, 9}
   },
   {
    {1, 4},
    {1, 5},
    {2, 10}
   },
   {
    {1, 4},
    {1, 5},
    {2, 11}
   },
   {
    {1, 4},
    {1, 5},
    {2, 12}
   },
   {
    {1, 4},
    {1, 5},
    {2, 13}
   },
   {
    {1, 4},
    {1, 5},
    {2, 16}
   },
   {
    {1, 4},
    {1, 5},
    {2, 17}
   },
   {
    {1, 4},
    {1, 5},
    {2, 18}
   },
   {
    {1, 4},
    {1, 5},
    {2, 19}
   },
   {
    {1, 4},
    {1, 5},
    {2, 20}
   },
   {
    {1, 4},
    {1, 5},
    {2, 21}
   },
   {
    {1, 4},
    {1, 5},
    {2, 22}
   },
   {
    {1, 4},
    {1, 6},
    {2, 1}
   },
   {
    {1, 4},
    {1, 6},
    {2, 2}
   },
   {
    {1, 4},
    {1, 6},
    {2, 3}
   },
   {
    {1, 4},
    {1, 6},
    {2, 4}
   },
   {
    {1, 4},
    {1, 6},
    {2, 5}
   },
   {
    {1, 4},
    {1, 6},
    {2, 6}
   },
   {
    {1, 4},
    {1, 6},
    {2, 7}
   },
   {
    {1, 4},
    {1, 6},
    {2, 8}
   },
   {
    {1, 4},
    {1, 6},
    {2, 9}
   },
   {
    {1, 4},
    {1, 6},
    {2, 10}
   },
   {
    {1, 4},
    {1, 6},
    {2, 11}
   },
   {
    {1, 4},
    {1, 6},
    {2, 12}
   },
   {
    {1, 4},
    {1, 6},
    {2, 13}
   },
   {
    {1, 4},
    {1, 6},
    {2, 16}
   },
   {
    {1, 4},
    {1, 6},
    {2, 17}
   },
   {
    {1, 4},
    {1, 6},
    {2, 18}
   },
   {
    {1, 4},
    {1, 6},
    {2, 19}
   },
   {
    {1, 4},
    {1, 6},
    {2, 20}
   },
   {
    {1, 4},
    {1, 6},
    {2, 21}
   },
   {
    {1, 4},
    {1, 6},
    {2, 22}
   },
   {
    {1, 4},
    {1, 7},
    {2, 1}
   },
   {
    {1, 4},
    {1, 7},
    {2, 2}
   },
   {
    {1, 4},
    {1, 7},
    {2, 4}
   },
   {
    {1, 4},
    {1, 7},
    {2, 5}
   },
   {
    {1, 4},
    {1, 7},
    {2, 6}
   },
   {
    {1, 4},
    {1, 7},
    {2, 7}
   },
   {
    {1, 4},
    {1, 7},
    {2, 8}
   },
   {
    {1, 4},
    {1, 7},
    {2, 9}
   },
   {
    {1, 4},
    {1, 7},
    {2, 10}
   },
   {
    {1, 4},
    {1, 7},
    {2, 13}
   },
   {
    {1, 4},
    {1, 7},
    {2, 14}
   },
   {
    {1, 4},
    {1, 7},
    {2, 15}
   },
   {
    {1, 4},
    {1, 7},
    {2, 16}
   },
   {
    {1, 4},
    {1, 7},
    {2, 17}
   },
   {
    {1, 4},
    {1, 7},
    {2, 18}
   },
   {
    {1, 4},
    {1, 7},
    {2, 19}
   },
   {
    {1, 4},
    {1, 7},
    {2, 20}
   },
   {
    {1, 4},
    {1, 7},
    {2, 21}
   },
   {
    {1, 4},
    {1, 7},
    {2, 22}
   },
   {
    {1, 4},
    {1, 8},
    {2, 1}
   },
   {
    {1, 4},
    {1, 8},
    {2, 2}
   },
   {
    {1, 4},
    {1, 8},
    {2, 3}
   },
   {
    {1, 4},
    {1, 8},
    {2, 4}
   },
   {
    {1, 4},
    {1, 8},
    {2, 5}
   },
   {
    {1, 4},
    {1, 8},
    {2, 6}
   },
   {
    {1, 4},
    {1, 8},
    {2, 7}
   },
   {
    {1, 4},
    {1, 8},
    {2, 9}
   },
   {
    {1, 4},
    {1, 8},
    {2, 11}
   },
   {
    {1, 4},
    {1, 8},
    {2, 12}
   },
   {
    {1, 4},
    {1, 8},
    {2, 13}
   },
   {
    {1, 4},
    {1, 8},
    {2, 14}
   },
   {
    {1, 4},
    {1, 8},
    {2, 15}
   },
   {
    {1, 4},
    {1, 8},
    {2, 16}
   },
   {
    {1, 4},
    {1, 8},
    {2, 17}
   },
   {
    {1, 4},
    {1, 8},
    {2, 18}
   },
   {
    {1, 4},
    {1, 8},
    {2, 19}
   },
   {
    {1, 4},
    {1, 8},
    {2, 21}
   },
   {
    {1, 4},
    {1, 8},
    {2, 22}
   },
   {
    {1, 4},
    {1, 9},
    {2, 1}
   },
   {
    {1, 4},
    {1, 9},
    {2, 2}
   },
   {
    {1, 4},
    {1, 9},
    {2, 3}
   },
   {
    {1, 4},
    {1, 9},
    {2, 4}
   },
   {
    {1, 4},
    {1, 9},
    {2, 5}
   },
   {
    {1, 4},
    {1, 9},
    {2, 6}
   },
   {
    {1, 4},
    {1, 9},
    {2, 7}
   },
   {
    {1, 4},
    {1, 9},
    {2, 9}
   },
   {
    {1, 4},
    {1, 9},
    {2, 11}
   },
   {
    {1, 4},
    {1, 9},
    {2, 12}
   },
   {
    {1, 4},
    {1, 9},
    {2, 13}
   },
   {
    {1, 4},
    {1, 9},
    {2, 14}
   },
   {
    {1, 4},
    {1, 9},
    {2, 15}
   },
   {
    {1, 4},
    {1, 9},
    {2, 16}
   },
   {
    {1, 4},
    {1, 9},
    {2, 17}
   },
   {
    {1, 4},
    {1, 9},
    {2, 18}
   },
   {
    {1, 4},
    {1, 9},
    {2, 19}
   },
   {
    {1, 4},
    {1, 9},
    {2, 21}
   },
   {
    {1, 4},
    {1, 9},
    {2, 22}
   },
   {
    {1, 4},
    {1, 10},
    {2, 1}
   },
   {
    {1, 4},
    {1, 10},
    {2, 4}
   },
   {
    {1, 4},
    {1, 10},
    {2, 7}
   },
   {
    {1, 4},
    {1, 10},
    {2, 8}
   },
   {
    {1, 4},
    {1, 10},
    {2, 10}
   },
   {
    {1, 4},
    {1, 10},
    {2, 11}
   },
   {
    {1, 4},
    {1, 10},
    {2, 13}
   },
   {
    {1, 4},
    {1, 10},
    {2, 16}
   },
   {
    {1, 4},
    {1, 10},
    {2, 17}
   },
   {
    {1, 4},
    {1, 10},
    {2, 19}
   },
   {
    {1, 4},
    {1, 10},
    {2, 20}
   },
   {
    {1, 4},
    {1, 10},
    {2, 21}
   },
   {
    {1, 4},
    {1, 10},
    {2, 22}
   },
   {
    {1, 4},
    {1, 11},
    {2, 2}
   },
   {
    {1, 4},
    {1, 11},
    {2, 4}
   },
   {
    {1, 4},
    {1, 11},
    {2, 7}
   },
   {
    {1, 4},
    {1, 11},
    {2, 12}
   },
   {
    {1, 4},
    {1, 11},
    {2, 13}
   },
   {
    {1, 4},
    {1, 11},
    {2, 14}
   },
   {
    {1, 4},
    {1, 11},
    {2, 15}
   },
   {
    {1, 4},
    {1, 11},
    {2, 16}
   },
   {
    {1, 4},
    {1, 11},
    {2, 17}
   },
   {
    {1, 4},
    {1, 11},
    {2, 18}
   },
   {
    {1, 4},
    {1, 11},
    {2, 19}
   },
   {
    {1, 4},
    {1, 11},
    {2, 20}
   },
   {
    {1, 4},
    {1, 11},
    {2, 22}
   },
   {
    {1, 5},
    {1, 5},
    {2, 1}
   },
   {
    {1, 5},
    {1, 5},
    {2, 2}
   },
   {
    {1, 5},
    {1, 5},
    {2, 3}
   },
   {
    {1, 5},
    {1, 5},
    {2, 4}
   },
   {
    {1, 5},
    {1, 5},
    {2, 5}
   },
   {
    {1, 5},
    {1, 5},
    {2, 6}
   },
   {
    {1, 5},
    {1, 5},
    {2, 7}
   },
   {
    {1, 5},
    {1, 5},
    {2, 8}
   },
   {
    {1, 5},
    {1, 5},
    {2, 9}
   },
   {
    {1, 5},
    {1, 5},
    {2, 10}
   },
   {
    {1, 5},
    {1, 5},
    {2, 11}
   },
   {
    {1, 5},
    {1, 5},
    {2, 12}
   },
   {
    {1, 5},
    {1, 5},
    {2, 13}
   },
   {
    {1, 5},
    {1, 5},
    {2, 14}
   },
   {
    {1, 5},
    {1, 5},
    {2, 15}
   },
   {
    {1, 5},
    {1, 5},
    {2, 16}
   },
   {
    {1, 5},
    {1, 5},
    {2, 17}
   },
   {
    {1, 5},
    {1, 5},
    {2, 18}
   },
   {
    {1, 5},
    {1, 5},
    {2, 19}
   },
   {
    {1, 5},
    {1, 5},
    {2, 20}
   },
   {
    {1, 5},
    {1, 5},
    {2, 21}
   },
   {
    {1, 5},
    {1, 5},
    {2, 22}
   },
   {
    {1, 5},
    {1, 5},
    {2, 23}
   },
   {
    {1, 5},
    {1, 6},
    {2, 1}
   },
   {
    {1, 5},
    {1, 6},
    {2, 2}
   },
   {
    {1, 5},
    {1, 6},
    {2, 3}
   },
   {
    {1, 5},
    {1, 6},
    {2, 4}
   },
   {
    {1, 5},
    {1, 6},
    {2, 5}
   },
   {
    {1, 5},
    {1, 6},
    {2, 6}
   },
   {
    {1, 5},
    {1, 6},
    {2, 7}
   },
   {
    {1, 5},
    {1, 6},
    {2, 8}
   },
   {
    {1, 5},
    {1, 6},
    {2, 9}
   },
   {
    {1, 5},
    {1, 6},
    {2, 10}
   },
   {
    {1, 5},
    {1, 6},
    {2, 11}
   },
   {
    {1, 5},
    {1, 6},
    {2, 12}
   },
   {
    {1, 5},
    {1, 6},
    {2, 13}
   },
   {
    {1, 5},
    {1, 6},
    {2, 14}
   },
   {
    {1, 5},
    {1, 6},
    {2, 15}
   },
   {
    {1, 5},
    {1, 6},
    {2, 16}
   },
   {
    {1, 5},
    {1, 6},
    {2, 17}
   },
   {
    {1, 5},
    {1, 6},
    {2, 18}
   },
   {
    {1, 5},
    {1, 6},
    {2, 19}
   },
   {
    {1, 5},
    {1, 6},
    {2, 20}
   },
   {
    {1, 5},
    {1, 6},
    {2, 21}
   },
   {
    {1, 5},
    {1, 6},
    {2, 22}
   },
   {
    {1, 5},
    {1, 6},
    {2, 23}
   },
   {
    {1, 5},
    {1, 7},
    {2, 1}
   },
   {
    {1, 5},
    {1, 7},
    {2, 2}
   },
   {
    {1, 5},
    {1, 7},
    {2, 3}
   },
   {
    {1, 5},
    {1, 7},
    {2, 4}
   },
   {
    {1, 5},
    {1, 7},
    {2, 5}
   },
   {
    {1, 5},
    {1, 7},
    {2, 6}
   },
   {
    {1, 5},
    {1, 7},
    {2, 7}
   },
   {
    {1, 5},
    {1, 7},
    {2, 8}
   },
   {
    {1, 5},
    {1, 7},
    {2, 9}
   },
   {
    {1, 5},
    {1, 7},
    {2, 10}
   },
   {
    {1, 5},
    {1, 7},
    {2, 11}
   },
   {
    {1, 5},
    {1, 7},
    {2, 12}
   },
   {
    {1, 5},
    {1, 7},
    {2, 14}
   },
   {
    {1, 5},
    {1, 7},
    {2, 15}
   },
   {
    {1, 5},
    {1, 7},
    {2, 16}
   },
   {
    {1, 5},
    {1, 7},
    {2, 17}
   },
   {
    {1, 5},
    {1, 7},
    {2, 18}
   },
   {
    {1, 5},
    {1, 7},
    {2, 19}
   },
   {
    {1, 5},
    {1, 7},
    {2, 20}
   },
   {
    {1, 5},
    {1, 7},
    {2, 21}
   },
   {
    {1, 5},
    {1, 7},
    {2, 22}
   },
   {
    {1, 5},
    {1, 7},
    {2, 23}
   },
   {
    {1, 5},
    {1, 8},
    {2, 1}
   },
   {
    {1, 5},
    {1, 8},
    {2, 2}
   },
   {
    {1, 5},
    {1, 8},
    {2, 3}
   },
   {
    {1, 5},
    {1, 8},
    {2, 4}
   },
   {
    {1, 5},
    {1, 8},
    {2, 5}
   },
   {
    {1, 5},
    {1, 8},
    {2, 6}
   },
   {
    {1, 5},
    {1, 8},
    {2, 7}
   },
   {
    {1, 5},
    {1, 8},
    {2, 8}
   },
   {
    {1, 5},
    {1, 8},
    {2, 9}
   },
   {
    {1, 5},
    {1, 8},
    {2, 10}
   },
   {
    {1, 5},
    {1, 8},
    {2, 11}
   },
   {
    {1, 5},
    {1, 8},
    {2, 12}
   },
   {
    {1, 5},
    {1, 8},
    {2, 13}
   },
   {
    {1, 5},
    {1, 8},
    {2, 15}
   },
   {
    {1, 5},
    {1, 8},
    {2, 16}
   },
   {
    {1, 5},
    {1, 8},
    {2, 17}
   },
   {
    {1, 5},
    {1, 8},
    {2, 18}
   },
   {
    {1, 5},
    {1, 8},
    {2, 19}
   },
   {
    {1, 5},
    {1, 8},
    {2, 20}
   },
   {
    {1, 5},
    {1, 8},
    {2, 21}
   },
   {
    {1, 5},
    {1, 8},
    {2, 22}
   },
   {
    {1, 5},
    {1, 9},
    {2, 1}
   },
   {
    {1, 5},
    {1, 9},
    {2, 2}
   },
   {
    {1, 5},
    {1, 9},
    {2, 3}
   },
   {
    {1, 5},
    {1, 9},
    {2, 4}
   },
   {
    {1, 5},
    {1, 9},
    {2, 5}
   },
   {
    {1, 5},
    {1, 9},
    {2, 6}
   },
   {
    {1, 5},
    {1, 9},
    {2, 7}
   },
   {
    {1, 5},
    {1, 9},
    {2, 8}
   },
   {
    {1, 5},
    {1, 9},
    {2, 9}
   },
   {
    {1, 5},
    {1, 9},
    {2, 10}
   },
   {
    {1, 5},
    {1, 9},
    {2, 11}
   },
   {
    {1, 5},
    {1, 9},
    {2, 12}
   },
   {
    {1, 5},
    {1, 9},
    {2, 13}
   },
   {
    {1, 5},
    {1, 9},
    {2, 14}
   },
   {
    {1, 5},
    {1, 9},
    {2, 15}
   },
   {
    {1, 5},
    {1, 9},
    {2, 17}
   },
   {
    {1, 5},
    {1, 9},
    {2, 18}
   },
   {
    {1, 5},
    {1, 9},
    {2, 19}
   },
   {
    {1, 5},
    {1, 9},
    {2, 20}
   },
   {
    {1, 5},
    {1, 9},
    {2, 21}
   },
   {
    {1, 5},
    {1, 9},
    {2, 22}
   },
   {
    {1, 5},
    {1, 10},
    {2, 1}
   },
   {
    {1, 5},
    {1, 10},
    {2, 2}
   },
   {
    {1, 5},
    {1, 10},
    {2, 4}
   },
   {
    {1, 5},
    {1, 10},
    {2, 5}
   },
   {
    {1, 5},
    {1, 10},
    {2, 6}
   },
   {
    {1, 5},
    {1, 10},
    {2, 7}
   },
   {
    {1, 5},
    {1, 10},
    {2, 8}
   },
   {
    {1, 5},
    {1, 10},
    {2, 9}
   },
   {
    {1, 5},
    {1, 10},
    {2, 10}
   },
   {
    {1, 5},
    {1, 10},
    {2, 11}
   },
   {
    {1, 5},
    {1, 10},
    {2, 12}
   },
   {
    {1, 5},
    {1, 10},
    {2, 15}
   },
   {
    {1, 5},
    {1, 10},
    {2, 16}
   },
   {
    {1, 5},
    {1, 10},
    {2, 17}
   },
   {
    {1, 5},
    {1, 10},
    {2, 18}
   },
   {
    {1, 5},
    {1, 10},
    {2, 19}
   },
   {
    {1, 5},
    {1, 10},
    {2, 20}
   },
   {
    {1, 5},
    {1, 10},
    {2, 21}
   },
   {
    {1, 5},
    {1, 10},
    {2, 22}
   },
   {
    {1, 5},
    {1, 11},
    {2, 1}
   },
   {
    {1, 5},
    {1, 11},
    {2, 2}
   },
   {
    {1, 5},
    {1, 11},
    {2, 3}
   },
   {
    {1, 5},
    {1, 11},
    {2, 4}
   },
   {
    {1, 5},
    {1, 11},
    {2, 5}
   },
   {
    {1, 5},
    {1, 11},
    {2, 6}
   },
   {
    {1, 5},
    {1, 11},
    {2, 7}
   },
   {
    {1, 5},
    {1, 11},
    {2, 8}
   },
   {
    {1, 5},
    {1, 11},
    {2, 9}
   },
   {
    {1, 5},
    {1, 11},
    {2, 10}
   },
   {
    {1, 5},
    {1, 11},
    {2, 11}
   },
   {
    {1, 5},
    {1, 11},
    {2, 12}
   },
   {
    {1, 5},
    {1, 11},
    {2, 14}
   },
   {
    {1, 5},
    {1, 11},
    {2, 15}
   },
   {
    {1, 5},
    {1, 11},
    {2, 17}
   },
   {
    {1, 5},
    {1, 11},
    {2, 18}
   },
   {
    {1, 5},
    {1, 11},
    {2, 19}
   },
   {
    {1, 5},
    {1, 11},
    {2, 20}
   },
   {
    {1, 5},
    {1, 11},
    {2, 21}
   },
   {
    {1, 5},
    {1, 11},
    {2, 22}
   },
   {
    {1, 6},
    {1, 6},
    {2, 1}
   },
   {
    {1, 6},
    {1, 6},
    {2, 2}
   },
   {
    {1, 6},
    {1, 6},
    {2, 3}
   },
   {
    {1, 6},
    {1, 6},
    {2, 4}
   },
   {
    {1, 6},
    {1, 6},
    {2, 5}
   },
   {
    {1, 6},
    {1, 6},
    {2, 6}
   },
   {
    {1, 6},
    {1, 6},
    {2, 7}
   },
   {
    {1, 6},
    {1, 6},
    {2, 8}
   },
   {
    {1, 6},
    {1, 6},
    {2, 9}
   },
   {
    {1, 6},
    {1, 6},
    {2, 10}
   },
   {
    {1, 6},
    {1, 6},
    {2, 11}
   },
   {
    {1, 6},
    {1, 6},
    {2, 12}
   },
   {
    {1, 6},
    {1, 6},
    {2, 13}
   },
   {
    {1, 6},
    {1, 6},
    {2, 14}
   },
   {
    {1, 6},
    {1, 6},
    {2, 15}
   },
   {
    {1, 6},
    {1, 6},
    {2, 16}
   },
   {
    {1, 6},
    {1, 6},
    {2, 17}
   },
   {
    {1, 6},
    {1, 6},
    {2, 18}
   },
   {
    {1, 6},
    {1, 6},
    {2, 19}
   },
   {
    {1, 6},
    {1, 6},
    {2, 20}
   },
   {
    {1, 6},
    {1, 6},
    {2, 21}
   },
   {
    {1, 6},
    {1, 6},
    {2, 22}
   },
   {
    {1, 6},
    {1, 6},
    {2, 23}
   },
   {
    {1, 6},
    {1, 7},
    {2, 1}
   },
   {
    {1, 6},
    {1, 7},
    {2, 2}
   },
   {
    {1, 6},
    {1, 7},
    {2, 3}
   },
   {
    {1, 6},
    {1, 7},
    {2, 4}
   },
   {
    {1, 6},
    {1, 7},
    {2, 5}
   },
   {
    {1, 6},
    {1, 7},
    {2, 6}
   },
   {
    {1, 6},
    {1, 7},
    {2, 7}
   },
   {
    {1, 6},
    {1, 7},
    {2, 8}
   },
   {
    {1, 6},
    {1, 7},
    {2, 9}
   },
   {
    {1, 6},
    {1, 7},
    {2, 10}
   },
   {
    {1, 6},
    {1, 7},
    {2, 11}
   },
   {
    {1, 6},
    {1, 7},
    {2, 12}
   },
   {
    {1, 6},
    {1, 7},
    {2, 14}
   },
   {
    {1, 6},
    {1, 7},
    {2, 17}
   },
   {
    {1, 6},
    {1, 7},
    {2, 18}
   },
   {
    {1, 6},
    {1, 7},
    {2, 19}
   },
   {
    {1, 6},
    {1, 7},
    {2, 20}
   },
   {
    {1, 6},
    {1, 7},
    {2, 21}
   },
   {
    {1, 6},
    {1, 7},
    {2, 22}
   },
   {
    {1, 6},
    {1, 7},
    {2, 23}
   },
   {
    {1, 6},
    {1, 8},
    {2, 1}
   },
   {
    {1, 6},
    {1, 8},
    {2, 2}
   },
   {
    {1, 6},
    {1, 8},
    {2, 3}
   },
   {
    {1, 6},
    {1, 8},
    {2, 4}
   },
   {
    {1, 6},
    {1, 8},
    {2, 5}
   },
   {
    {1, 6},
    {1, 8},
    {2, 6}
   },
   {
    {1, 6},
    {1, 8},
    {2, 7}
   },
   {
    {1, 6},
    {1, 8},
    {2, 8}
   },
   {
    {1, 6},
    {1, 8},
    {2, 9}
   },
   {
    {1, 6},
    {1, 8},
    {2, 10}
   },
   {
    {1, 6},
    {1, 8},
    {2, 11}
   },
   {
    {1, 6},
    {1, 8},
    {2, 12}
   },
   {
    {1, 6},
    {1, 8},
    {2, 13}
   },
   {
    {1, 6},
    {1, 8},
    {2, 17}
   },
   {
    {1, 6},
    {1, 8},
    {2, 18}
   },
   {
    {1, 6},
    {1, 8},
    {2, 19}
   },
   {
    {1, 6},
    {1, 8},
    {2, 20}
   },
   {
    {1, 6},
    {1, 8},
    {2, 21}
   },
   {
    {1, 6},
    {1, 8},
    {2, 22}
   },
   {
    {1, 6},
    {1, 9},
    {2, 1}
   },
   {
    {1, 6},
    {1, 9},
    {2, 2}
   },
   {
    {1, 6},
    {1, 9},
    {2, 3}
   },
   {
    {1, 6},
    {1, 9},
    {2, 4}
   },
   {
    {1, 6},
    {1, 9},
    {2, 5}
   },
   {
    {1, 6},
    {1, 9},
    {2, 6}
   },
   {
    {1, 6},
    {1, 9},
    {2, 7}
   },
   {
    {1, 6},
    {1, 9},
    {2, 8}
   },
   {
    {1, 6},
    {1, 9},
    {2, 9}
   },
   {
    {1, 6},
    {1, 9},
    {2, 10}
   },
   {
    {1, 6},
    {1, 9},
    {2, 11}
   },
   {
    {1, 6},
    {1, 9},
    {2, 12}
   },
   {
    {1, 6},
    {1, 9},
    {2, 15}
   },
   {
    {1, 6},
    {1, 9},
    {2, 17}
   },
   {
    {1, 6},
    {1, 9},
    {2, 18}
   },
   {
    {1, 6},
    {1, 9},
    {2, 19}
   },
   {
    {1, 6},
    {1, 9},
    {2, 20}
   },
   {
    {1, 6},
    {1, 9},
    {2, 21}
   },
   {
    {1, 6},
    {1, 9},
    {2, 22}
   },
   {
    {1, 6},
    {1, 10},
    {2, 1}
   },
   {
    {1, 6},
    {1, 10},
    {2, 2}
   },
   {
    {1, 6},
    {1, 10},
    {2, 4}
   },
   {
    {1, 6},
    {1, 10},
    {2, 5}
   },
   {
    {1, 6},
    {1, 10},
    {2, 6}
   },
   {
    {1, 6},
    {1, 10},
    {2, 7}
   },
   {
    {1, 6},
    {1, 10},
    {2, 8}
   },
   {
    {1, 6},
    {1, 10},
    {2, 9}
   },
   {
    {1, 6},
    {1, 10},
    {2, 10}
   },
   {
    {1, 6},
    {1, 10},
    {2, 11}
   },
   {
    {1, 6},
    {1, 10},
    {2, 12}
   },
   {
    {1, 6},
    {1, 10},
    {2, 15}
   },
   {
    {1, 6},
    {1, 10},
    {2, 16}
   },
   {
    {1, 6},
    {1, 10},
    {2, 17}
   },
   {
    {1, 6},
    {1, 10},
    {2, 18}
   },
   {
    {1, 6},
    {1, 10},
    {2, 19}
   },
   {
    {1, 6},
    {1, 10},
    {2, 20}
   },
   {
    {1, 6},
    {1, 10},
    {2, 21}
   },
   {
    {1, 6},
    {1, 10},
    {2, 22}
   },
   {
    {1, 6},
    {1, 11},
    {2, 1}
   },
   {
    {1, 6},
    {1, 11},
    {2, 2}
   },
   {
    {1, 6},
    {1, 11},
    {2, 3}
   },
   {
    {1, 6},
    {1, 11},
    {2, 4}
   },
   {
    {1, 6},
    {1, 11},
    {2, 5}
   },
   {
    {1, 6},
    {1, 11},
    {2, 6}
   },
   {
    {1, 6},
    {1, 11},
    {2, 7}
   },
   {
    {1, 6},
    {1, 11},
    {2, 8}
   },
   {
    {1, 6},
    {1, 11},
    {2, 9}
   },
   {
    {1, 6},
    {1, 11},
    {2, 10}
   },
   {
    {1, 6},
    {1, 11},
    {2, 11}
   },
   {
    {1, 6},
    {1, 11},
    {2, 12}
   },
   {
    {1, 6},
    {1, 11},
    {2, 14}
   },
   {
    {1, 6},
    {1, 11},
    {2, 15}
   },
   {
    {1, 6},
    {1, 11},
    {2, 17}
   },
   {
    {1, 6},
    {1, 11},
    {2, 18}
   },
   {
    {1, 6},
    {1, 11},
    {2, 19}
   },
   {
    {1, 6},
    {1, 11},
    {2, 20}
   },
   {
    {1, 6},
    {1, 11},
    {2, 21}
   },
   {
    {1, 6},
    {1, 11},
    {2, 22}
   },
   {
    {1, 7},
    {1, 7},
    {2, 1}
   },
   {
    {1, 7},
    {1, 7},
    {2, 2}
   },
   {
    {1, 7},
    {1, 7},
    {2, 3}
   },
   {
    {1, 7},
    {1, 7},
    {2, 4}
   },
   {
    {1, 7},
    {1, 7},
    {2, 5}
   },
   {
    {1, 7},
    {1, 7},
    {2, 6}
   },
   {
    {1, 7},
    {1, 7},
    {2, 7}
   },
   {
    {1, 7},
    {1, 7},
    {2, 8}
   },
   {
    {1, 7},
    {1, 7},
    {2, 9}
   },
   {
    {1, 7},
    {1, 7},
    {2, 10}
   },
   {
    {1, 7},
    {1, 7},
    {2, 11}
   },
   {
    {1, 7},
    {1, 7},
    {2, 12}
   },
   {
    {1, 7},
    {1, 7},
    {2, 13}
   },
   {
    {1, 7},
    {1, 7},
    {2, 14}
   },
   {
    {1, 7},
    {1, 7},
    {2, 15}
   },
   {
    {1, 7},
    {1, 7},
    {2, 16}
   },
   {
    {1, 7},
    {1, 7},
    {2, 17}
   },
   {
    {1, 7},
    {1, 7},
    {2, 18}
   },
   {
    {1, 7},
    {1, 7},
    {2, 19}
   },
   {
    {1, 7},
    {1, 7},
    {2, 20}
   },
   {
    {1, 7},
    {1, 7},
    {2, 21}
   },
   {
    {1, 7},
    {1, 7},
    {2, 22}
   },
   {
    {1, 7},
    {1, 8},
    {2, 1}
   },
   {
    {1, 7},
    {1, 8},
    {2, 2}
   },
   {
    {1, 7},
    {1, 8},
    {2, 3}
   },
   {
    {1, 7},
    {1, 8},
    {2, 4}
   },
   {
    {1, 7},
    {1, 8},
    {2, 5}
   },
   {
    {1, 7},
    {1, 8},
    {2, 6}
   },
   {
    {1, 7},
    {1, 8},
    {2, 8}
   },
   {
    {1, 7},
    {1, 8},
    {2, 9}
   },
   {
    {1, 7},
    {1, 8},
    {2, 10}
   },
   {
    {1, 7},
    {1, 8},
    {2, 11}
   },
   {
    {1, 7},
    {1, 8},
    {2, 12}
   },
   {
    {1, 7},
    {1, 8},
    {2, 13}
   },
   {
    {1, 7},
    {1, 8},
    {2, 14}
   },
   {
    {1, 7},
    {1, 8},
    {2, 15}
   },
   {
    {1, 7},
    {1, 8},
    {2, 16}
   },
   {
    {1, 7},
    {1, 8},
    {2, 17}
   },
   {
    {1, 7},
    {1, 8},
    {2, 18}
   },
   {
    {1, 7},
    {1, 8},
    {2, 19}
   },
   {
    {1, 7},
    {1, 8},
    {2, 20}
   },
   {
    {1, 7},
    {1, 8},
    {2, 21}
   },
   {
    {1, 7},
    {1, 8},
    {2, 22}
   },
   {
    {1, 7},
    {1, 9},
    {2, 1}
   },
   {
    {1, 7},
    {1, 9},
    {2, 2}
   },
   {
    {1, 7},
    {1, 9},
    {2, 3}
   },
   {
    {1, 7},
    {1, 9},
    {2, 4}
   },
   {
    {1, 7},
    {1, 9},
    {2, 5}
   },
   {
    {1, 7},
    {1, 9},
    {2, 6}
   },
   {
    {1, 7},
    {1, 9},
    {2, 9}
   },
   {
    {1, 7},
    {1, 9},
    {2, 10}
   },
   {
    {1, 7},
    {1, 9},
    {2, 11}
   },
   {
    {1, 7},
    {1, 9},
    {2, 12}
   },
   {
    {1, 7},
    {1, 9},
    {2, 14}
   },
   {
    {1, 7},
    {1, 9},
    {2, 15}
   },
   {
    {1, 7},
    {1, 9},
    {2, 17}
   },
   {
    {1, 7},
    {1, 9},
    {2, 18}
   },
   {
    {1, 7},
    {1, 9},
    {2, 19}
   },
   {
    {1, 7},
    {1, 9},
    {2, 20}
   },
   {
    {1, 7},
    {1, 9},
    {2, 21}
   },
   {
    {1, 7},
    {1, 9},
    {2, 22}
   },
   {
    {1, 7},
    {1, 10},
    {2, 1}
   },
   {
    {1, 7},
    {1, 10},
    {2, 2}
   },
   {
    {1, 7},
    {1, 10},
    {2, 3}
   },
   {
    {1, 7},
    {1, 10},
    {2, 4}
   },
   {
    {1, 7},
    {1, 10},
    {2, 5}
   },
   {
    {1, 7},
    {1, 10},
    {2, 6}
   },
   {
    {1, 7},
    {1, 10},
    {2, 7}
   },
   {
    {1, 7},
    {1, 10},
    {2, 8}
   },
   {
    {1, 7},
    {1, 10},
    {2, 9}
   },
   {
    {1, 7},
    {1, 10},
    {2, 10}
   },
   {
    {1, 7},
    {1, 10},
    {2, 11}
   },
   {
    {1, 7},
    {1, 10},
    {2, 14}
   },
   {
    {1, 7},
    {1, 10},
    {2, 16}
   },
   {
    {1, 7},
    {1, 10},
    {2, 17}
   },
   {
    {1, 7},
    {1, 10},
    {2, 18}
   },
   {
    {1, 7},
    {1, 10},
    {2, 19}
   },
   {
    {1, 7},
    {1, 10},
    {2, 20}
   },
   {
    {1, 7},
    {1, 10},
    {2, 21}
   },
   {
    {1, 7},
    {1, 11},
    {2, 1}
   },
   {
    {1, 7},
    {1, 11},
    {2, 2}
   },
   {
    {1, 7},
    {1, 11},
    {2, 3}
   },
   {
    {1, 7},
    {1, 11},
    {2, 4}
   },
   {
    {1, 7},
    {1, 11},
    {2, 5}
   },
   {
    {1, 7},
    {1, 11},
    {2, 6}
   },
   {
    {1, 7},
    {1, 11},
    {2, 9}
   },
   {
    {1, 7},
    {1, 11},
    {2, 10}
   },
   {
    {1, 7},
    {1, 11},
    {2, 12}
   },
   {
    {1, 7},
    {1, 11},
    {2, 13}
   },
   {
    {1, 7},
    {1, 11},
    {2, 14}
   },
   {
    {1, 7},
    {1, 11},
    {2, 15}
   },
   {
    {1, 7},
    {1, 11},
    {2, 16}
   },
   {
    {1, 7},
    {1, 11},
    {2, 17}
   },
   {
    {1, 7},
    {1, 11},
    {2, 18}
   },
   {
    {1, 7},
    {1, 11},
    {2, 20}
   },
   {
    {1, 7},
    {1, 11},
    {2, 21}
   },
   {
    {1, 7},
    {1, 11},
    {2, 22}
   },
   {
    {1, 8},
    {1, 8},
    {2, 1}
   },
   {
    {1, 8},
    {1, 8},
    {2, 2}
   },
   {
    {1, 8},
    {1, 8},
    {2, 3}
   },
   {
    {1, 8},
    {1, 8},
    {2, 4}
   },
   {
    {1, 8},
    {1, 8},
    {2, 5}
   },
   {
    {1, 8},
    {1, 8},
    {2, 6}
   },
   {
    {1, 8},
    {1, 8},
    {2, 7}
   },
   {
    {1, 8},
    {1, 8},
    {2, 8}
   },
   {
    {1, 8},
    {1, 8},
    {2, 9}
   },
   {
    {1, 8},
    {1, 8},
    {2, 10}
   },
   {
    {1, 8},
    {1, 8},
    {2, 11}
   },
   {
    {1, 8},
    {1, 8},
    {2, 12}
   },
   {
    {1, 8},
    {1, 8},
    {2, 13}
   },
   {
    {1, 8},
    {1, 8},
    {2, 14}
   },
   {
    {1, 8},
    {1, 8},
    {2, 15}
   },
   {
    {1, 8},
    {1, 8},
    {2, 16}
   },
   {
    {1, 8},
    {1, 8},
    {2, 17}
   },
   {
    {1, 8},
    {1, 8},
    {2, 18}
   },
   {
    {1, 8},
    {1, 8},
    {2, 19}
   },
   {
    {1, 8},
    {1, 8},
    {2, 20}
   },
   {
    {1, 8},
    {1, 8},
    {2, 21}
   },
   {
    {1, 8},
    {1, 8},
    {2, 22}
   },
   {
    {1, 8},
    {1, 9},
    {2, 1}
   },
   {
    {1, 8},
    {1, 9},
    {2, 2}
   },
   {
    {1, 8},
    {1, 9},
    {2, 3}
   },
   {
    {1, 8},
    {1, 9},
    {2, 4}
   },
   {
    {1, 8},
    {1, 9},
    {2, 5}
   },
   {
    {1, 8},
    {1, 9},
    {2, 6}
   },
   {
    {1, 8},
    {1, 9},
    {2, 7}
   },
   {
    {1, 8},
    {1, 9},
    {2, 8}
   },
   {
    {1, 8},
    {1, 9},
    {2, 9}
   },
   {
    {1, 8},
    {1, 9},
    {2, 10}
   },
   {
    {1, 8},
    {1, 9},
    {2, 11}
   },
   {
    {1, 8},
    {1, 9},
    {2, 12}
   },
   {
    {1, 8},
    {1, 9},
    {2, 13}
   },
   {
    {1, 8},
    {1, 9},
    {2, 14}
   },
   {
    {1, 8},
    {1, 9},
    {2, 15}
   },
   {
    {1, 8},
    {1, 9},
    {2, 16}
   },
   {
    {1, 8},
    {1, 9},
    {2, 17}
   },
   {
    {1, 8},
    {1, 9},
    {2, 18}
   },
   {
    {1, 8},
    {1, 9},
    {2, 19}
   },
   {
    {1, 8},
    {1, 9},
    {2, 20}
   },
   {
    {1, 8},
    {1, 9},
    {2, 21}
   },
   {
    {1, 8},
    {1, 9},
    {2, 22}
   },
   {
    {1, 8},
    {1, 10},
    {2, 1}
   },
   {
    {1, 8},
    {1, 10},
    {2, 2}
   },
   {
    {1, 8},
    {1, 10},
    {2, 3}
   },
   {
    {1, 8},
    {1, 10},
    {2, 4}
   },
   {
    {1, 8},
    {1, 10},
    {2, 5}
   },
   {
    {1, 8},
    {1, 10},
    {2, 6}
   },
   {
    {1, 8},
    {1, 10},
    {2, 8}
   },
   {
    {1, 8},
    {1, 10},
    {2, 9}
   },
   {
    {1, 8},
    {1, 10},
    {2, 10}
   },
   {
    {1, 8},
    {1, 10},
    {2, 11}
   },
   {
    {1, 8},
    {1, 10},
    {2, 12}
   },
   {
    {1, 8},
    {1, 10},
    {2, 13}
   },
   {
    {1, 8},
    {1, 10},
    {2, 15}
   },
   {
    {1, 8},
    {1, 10},
    {2, 17}
   },
   {
    {1, 8},
    {1, 10},
    {2, 18}
   },
   {
    {1, 8},
    {1, 10},
    {2, 19}
   },
   {
    {1, 8},
    {1, 10},
    {2, 20}
   },
   {
    {1, 8},
    {1, 10},
    {2, 21}
   },
   {
    {1, 8},
    {1, 10},
    {2, 22}
   },
   {
    {1, 8},
    {1, 11},
    {2, 1}
   },
   {
    {1, 8},
    {1, 11},
    {2, 2}
   },
   {
    {1, 8},
    {1, 11},
    {2, 4}
   },
   {
    {1, 8},
    {1, 11},
    {2, 5}
   },
   {
    {1, 8},
    {1, 11},
    {2, 6}
   },
   {
    {1, 8},
    {1, 11},
    {2, 8}
   },
   {
    {1, 8},
    {1, 11},
    {2, 9}
   },
   {
    {1, 8},
    {1, 11},
    {2, 11}
   },
   {
    {1, 8},
    {1, 11},
    {2, 12}
   },
   {
    {1, 8},
    {1, 11},
    {2, 13}
   },
   {
    {1, 8},
    {1, 11},
    {2, 14}
   },
   {
    {1, 8},
    {1, 11},
    {2, 15}
   },
   {
    {1, 8},
    {1, 11},
    {2, 16}
   },
   {
    {1, 8},
    {1, 11},
    {2, 17}
   },
   {
    {1, 8},
    {1, 11},
    {2, 18}
   },
   {
    {1, 8},
    {1, 11},
    {2, 19}
   },
   {
    {1, 8},
    {1, 11},
    {2, 20}
   },
   {
    {1, 8},
    {1, 11},
    {2, 21}
   },
   {
    {1, 8},
    {1, 11},
    {2, 22}
   },
   {
    {1, 9},
    {1, 9},
    {2, 1}
   },
   {
    {1, 9},
    {1, 9},
    {2, 2}
   },
   {
    {1, 9},
    {1, 9},
    {2, 3}
   },
   {
    {1, 9},
    {1, 9},
    {2, 4}
   },
   {
    {1, 9},
    {1, 9},
    {2, 5}
   },
   {
    {1, 9},
    {1, 9},
    {2, 6}
   },
   {
    {1, 9},
    {1, 9},
    {2, 7}
   },
   {
    {1, 9},
    {1, 9},
    {2, 8}
   },
   {
    {1, 9},
    {1, 9},
    {2, 9}
   },
   {
    {1, 9},
    {1, 9},
    {2, 10}
   },
   {
    {1, 9},
    {1, 9},
    {2, 11}
   },
   {
    {1, 9},
    {1, 9},
    {2, 12}
   },
   {
    {1, 9},
    {1, 9},
    {2, 13}
   },
   {
    {1, 9},
    {1, 9},
    {2, 14}
   },
   {
    {1, 9},
    {1, 9},
    {2, 15}
   },
   {
    {1, 9},
    {1, 9},
    {2, 16}
   },
   {
    {1, 9},
    {1, 9},
    {2, 17}
   },
   {
    {1, 9},
    {1, 9},
    {2, 18}
   },
   {
    {1, 9},
    {1, 9},
    {2, 19}
   },
   {
    {1, 9},
    {1, 9},
    {2, 20}
   },
   {
    {1, 9},
    {1, 9},
    {2, 21}
   },
   {
    {1, 9},
    {1, 9},
    {2, 22}
   },
   {
    {1, 9},
    {1, 10},
    {2, 1}
   },
   {
    {1, 9},
    {1, 10},
    {2, 2}
   },
   {
    {1, 9},
    {1, 10},
    {2, 3}
   },
   {
    {1, 9},
    {1, 10},
    {2, 4}
   },
   {
    {1, 9},
    {1, 10},
    {2, 5}
   },
   {
    {1, 9},
    {1, 10},
    {2, 6}
   },
   {
    {1, 9},
    {1, 10},
    {2, 8}
   },
   {
    {1, 9},
    {1, 10},
    {2, 9}
   },
   {
    {1, 9},
    {1, 10},
    {2, 10}
   },
   {
    {1, 9},
    {1, 10},
    {2, 11}
   },
   {
    {1, 9},
    {1, 10},
    {2, 12}
   },
   {
    {1, 9},
    {1, 10},
    {2, 13}
   },
   {
    {1, 9},
    {1, 10},
    {2, 15}
   },
   {
    {1, 9},
    {1, 10},
    {2, 17}
   },
   {
    {1, 9},
    {1, 10},
    {2, 18}
   },
   {
    {1, 9},
    {1, 10},
    {2, 19}
   },
   {
    {1, 9},
    {1, 10},
    {2, 20}
   },
   {
    {1, 9},
    {1, 10},
    {2, 21}
   },
   {
    {1, 9},
    {1, 10},
    {2, 22}
   },
   {
    {1, 9},
    {1, 11},
    {2, 1}
   },
   {
    {1, 9},
    {1, 11},
    {2, 2}
   },
   {
    {1, 9},
    {1, 11},
    {2, 3}
   },
   {
    {1, 9},
    {1, 11},
    {2, 4}
   },
   {
    {1, 9},
    {1, 11},
    {2, 5}
   },
   {
    {1, 9},
    {1, 11},
    {2, 6}
   },
   {
    {1, 9},
    {1, 11},
    {2, 8}
   },
   {
    {1, 9},
    {1, 11},
    {2, 9}
   },
   {
    {1, 9},
    {1, 11},
    {2, 11}
   },
   {
    {1, 9},
    {1, 11},
    {2, 12}
   },
   {
    {1, 9},
    {1, 11},
    {2, 13}
   },
   {
    {1, 9},
    {1, 11},
    {2, 14}
   },
   {
    {1, 9},
    {1, 11},
    {2, 15}
   },
   {
    {1, 9},
    {1, 11},
    {2, 16}
   },
   {
    {1, 9},
    {1, 11},
    {2, 17}
   },
   {
    {1, 9},
    {1, 11},
    {2, 18}
   },
   {
    {1, 9},
    {1, 11},
    {2, 19}
   },
   {
    {1, 9},
    {1, 11},
    {2, 20}
   },
   {
    {1, 9},
    {1, 11},
    {2, 21}
   },
   {
    {1, 9},
    {1, 11},
    {2, 22}
   },
   {
    {1, 10},
    {1, 10},
    {2, 1}
   },
   {
    {1, 10},
    {1, 10},
    {2, 2}
   },
   {
    {1, 10},
    {1, 10},
    {2, 4}
   },
   {
    {1, 10},
    {1, 10},
    {2, 8}
   },
   {
    {1, 10},
    {1, 10},
    {2, 10}
   },
   {
    {1, 10},
    {1, 10},
    {2, 11}
   },
   {
    {1, 10},
    {1, 10},
    {2, 19}
   },
   {
    {1, 10},
    {1, 10},
    {2, 20}
   },
   {
    {1, 10},
    {1, 10},
    {2, 21}
   },
   {
    {1, 10},
    {1, 11},
    {2, 1}
   },
   {
    {1, 10},
    {1, 11},
    {2, 2}
   },
   {
    {1, 10},
    {1, 11},
    {2, 8}
   },
   {
    {1, 10},
    {1, 11},
    {2, 10}
   },
   {
    {1, 10},
    {1, 11},
    {2, 11}
   },
   {
    {1, 10},
    {1, 11},
    {2, 12}
   },
   {
    {1, 10},
    {1, 11},
    {2, 14}
   },
   {
    {1, 10},
    {1, 11},
    {2, 15}
   },
   {
    {1, 10},
    {1, 11},
    {2, 18}
   },
   {
    {1, 10},
    {1, 11},
    {2, 19}
   },
   {
    {1, 10},
    {1, 11},
    {2, 20}
   },
   {
    {1, 10},
    {1, 11},
    {2, 21}
   },
   {
    {1, 10},
    {1, 11},
    {2, 22}
   },
   {
    {1, 11},
    {1, 11},
    {2, 1}
   },
   {
    {1, 11},
    {1, 11},
    {2, 2}
   },
   {
    {1, 11},
    {1, 11},
    {2, 3}
   },
   {
    {1, 11},
    {1, 11},
    {2, 12}
   },
   {
    {1, 11},
    {1, 11},
    {2, 14}
   },
   {
    {1, 11},
    {1, 11},
    {2, 15}
   },
   {
    {1, 11},
    {1, 11},
    {2, 18}
   },
   {
    {1, 11},
    {1, 11},
    {2, 20}
   },
   {
    {1, 11},
    {1, 11},
    {2, 22}
   },
   {
    {2, 1},
    {2, 1}
   },
   {
    {2, 1},
    {2, 5}
   },
   {
    {2, 1},
    {2, 8}
   },
   {
    {2, 1},
    {2, 10}
   },
   {
    {2, 1},
    {2, 11}
   },
   {
    {2, 1},
    {2, 13}
   },
   {
    {2, 1},
    {2, 14}
   },
   {
    {2, 1},
    {2, 19}
   },
   {
    {2, 1},
    {2, 20}
   },
   {
    {2, 1},
    {2, 21}
   },
   {
    {2, 2},
    {2, 2}
   },
   {
    {2, 2},
    {2, 7}
   },
   {
    {2, 2},
    {2, 9}
   },
   {
    {2, 2},
    {2, 10}
   },
   {
    {2, 2},
    {2, 12}
   },
   {
    {2, 2},
    {2, 14}
   },
   {
    {2, 2},
    {2, 15}
   },
   {
    {2, 2},
    {2, 18}
   },
   {
    {2, 2},
    {2, 20}
   },
   {
    {2, 2},
    {2, 22}
   },
   {
    {2, 3},
    {2, 3}
   },
   {
    {2, 3},
    {2, 5}
   },
   {
    {2, 3},
    {2, 6}
   },
   {
    {2, 3},
    {2, 8}
   },
   {
    {2, 3},
    {2, 9}
   },
   {
    {2, 3},
    {2, 15}
   },
   {
    {2, 3},
    {2, 16}
   },
   {
    {2, 3},
    {2, 17}
   },
   {
    {2, 3},
    {2, 18}
   },
   {
    {2, 3},
    {2, 21}
   },
   {
    {2, 4},
    {2, 4}
   },
   {
    {2, 4},
    {2, 6}
   },
   {
    {2, 4},
    {2, 7}
   },
   {
    {2, 4},
    {2, 11}
   },
   {
    {2, 4},
    {2, 12}
   },
   {
    {2, 4},
    {2, 13}
   },
   {
    {2, 4},
    {2, 16}
   },
   {
    {2, 4},
    {2, 17}
   },
   {
    {2, 4},
    {2, 19}
   },
   {
    {2, 4},
    {2, 22}
   },
   {
    {2, 5},
    {2, 5}
   },
   {
    {2, 5},
    {2, 21}
   },
   {
    {2, 6},
    {2, 6}
   },
   {
    {2, 6},
    {2, 17}
   },
   {
    {2, 7},
    {2, 7}
   },
   {
    {2, 7},
    {2, 22}
   },
   {
    {2, 8},
    {2, 8}
   },
   {
    {2, 8},
    {2, 21}
   },
   {
    {2, 9},
    {2, 9}
   },
   {
    {2, 9},
    {2, 18}
   },
   {
    {2, 10},
    {2, 10}
   },
   {
    {2, 10},
    {2, 20}
   },
   {
    {2, 11},
    {2, 11}
   },
   {
    {2, 11},
    {2, 19}
   },
   {
    {2, 12},
    {2, 12}
   },
   {
    {2, 12},
    {2, 22}
   },
   {
    {2, 13},
    {2, 13}
   },
   {
    {2, 13},
    {2, 19}
   },
   {
    {2, 14},
    {2, 14}
   },
   {
    {2, 14},
    {2, 20}
   },
   {
    {2, 15},
    {2, 15}
   },
   {
    {2, 15},
    {2, 18}
   },
   {
    {2, 16},
    {2, 16}
   },
   {
    {2, 16},
    {2, 17}
   },
   {
    {2, 17},
    {2, 17}
   },
   {
    {2, 18},
    {2, 18}
   },
   {
    {2, 19},
    {2, 19}
   },
   {
    {2, 20},
    {2, 20}
   },
   {
    {2, 21},
    {2, 21}
   },
   {
    {2, 22},
    {2, 22}
   },
   {
    {2, 23},
    {2, 23}
   },
   {
    {2, 24},
    {2, 24}
   },
   {
    {2, 25},
    {2, 25}
   },
   {
    {2, 26},
    {2, 26}
   },
   {
    {2, 26},
    {2, 27}
   },
   {
    {2, 26},
    {2, 28}
   },
   {
    {2, 26},
    {2, 29}
   },
   {
    {2, 27},
    {2, 27}
   },
   {
    {2, 27},
    {2, 28}
   },
   {
    {2, 27},
    {2, 29}
   },
   {
    {2, 28},
    {2, 28}
   },
   {
    {2, 28},
    {2, 29}
   },
   {
    {2, 29},
    {2, 29}
   },
   {
    {2, 30},
    {2, 30}
   },
   {
    {2, 31},
    {2, 31}
   },
   {
    {2, 32},
    {2, 32}
   },
   {
    {2, 33},
    {2, 33}
   },
   {
    {2, 34},
    {2, 34}
   },
   {
    {2, 35},
    {2, 35}
   },
   {
    {1, 2},
    {3, 4}
   },
   {
    {1, 2},
    {3, 5}
   },
   {
    {1, 2},
    {3, 6}
   },
   {
    {1, 2},
    {3, 7}
   },
   {
    {1, 2},
    {3, 8}
   },
   {
    {1, 2},
    {3, 9}
   },
   {
    {1, 2},
    {3, 10}
   },
   {
    {1, 2},
    {3, 11}
   },
   {
    {1, 2},
    {3, 12}
   },
   {
    {1, 2},
    {3, 13}
   },
   {
    {1, 2},
    {3, 14}
   },
   {
    {1, 2},
    {3, 15}
   },
   {
    {1, 2},
    {3, 16}
   },
   {
    {1, 2},
    {3, 17}
   },
   {
    {1, 2},
    {3, 18}
   },
   {
    {1, 2},
    {3, 19}
   },
   {
    {1, 2},
    {3, 20}
   },
   {
    {1, 2},
    {3, 21}
   },
   {
    {1, 2},
    {3, 22}
   },
   {
    {1, 2},
    {3, 23}
   },
   {
    {1, 2},
    {3, 24}
   },
   {
    {1, 2},
    {3, 25}
   },
   {
    {1, 2},
    {3, 26}
   },
   {
    {1, 2},
    {3, 27}
   },
   {
    {1, 2},
    {3, 28}
   },
   {
    {1, 2},
    {3, 29}
   },
   {
    {1, 2},
    {3, 30}
   },
   {
    {1, 2},
    {3, 31}
   },
   {
    {1, 2},
    {3, 32}
   },
   {
    {1, 2},
    {3, 33}
   },
   {
    {1, 2},
    {3, 34}
   },
   {
    {1, 2},
    {3, 35}
   },
   {
    {1, 2},
    {3, 36}
   },
   {
    {1, 2},
    {3, 37}
   },
   {
    {1, 2},
    {3, 38}
   },
   {
    {1, 2},
    {3, 39}
   },
   {
    {1, 2},
    {3, 40}
   },
   {
    {1, 2},
    {3, 41}
   },
   {
    {1, 2},
    {3, 42}
   },
   {
    {1, 2},
    {3, 43}
   },
   {
    {1, 2},
    {3, 44}
   },
   {
    {1, 2},
    {3, 45}
   },
   {
    {1, 2},
    {3, 46}
   },
   {
    {1, 2},
    {3, 47}
   },
   {
    {1, 2},
    {3, 48}
   },
   {
    {1, 2},
    {3, 49}
   },
   {
    {1, 2},
    {3, 50}
   },
   {
    {1, 2},
    {3, 51}
   },
   {
    {1, 2},
    {3, 52}
   },
   {
    {1, 2},
    {3, 53}
   },
   {
    {1, 2},
    {3, 54}
   },
   {
    {1, 2},
    {3, 55}
   },
   {
    {1, 2},
    {3, 56}
   },
   {
    {1, 2},
    {3, 57}
   },
   {
    {1, 2},
    {3, 59}
   },
   {
    {1, 2},
    {3, 60}
   },
   {
    {1, 2},
    {3, 61}
   },
   {
    {1, 2},
    {3, 62}
   },
   {
    {1, 2},
    {3, 63}
   },
   {
    {1, 2},
    {3, 64}
   },
   {
    {1, 2},
    {3, 65}
   },
   {
    {1, 2},
    {3, 66}
   },
   {
    {1, 2},
    {3, 67}
   },
   {
    {1, 2},
    {3, 68}
   },
   {
    {1, 2},
    {3, 69}
   },
   {
    {1, 2},
    {3, 70}
   },
   {
    {1, 2},
    {3, 71}
   },
   {
    {1, 2},
    {3, 72}
   },
   {
    {1, 2},
    {3, 73}
   },
   {
    {1, 2},
    {3, 74}
   },
   {
    {1, 2},
    {3, 75}
   },
   {
    {1, 2},
    {3, 76}
   },
   {
    {1, 2},
    {3, 77}
   },
   {
    {1, 2},
    {3, 78}
   },
   {
    {1, 2},
    {3, 79}
   },
   {
    {1, 2},
    {3, 80}
   },
   {
    {1, 2},
    {3, 81}
   },
   {
    {1, 2},
    {3, 82}
   },
   {
    {1, 2},
    {3, 83}
   },
   {
    {1, 2},
    {3, 85}
   },
   {
    {1, 2},
    {3, 86}
   },
   {
    {1, 2},
    {3, 87}
   },
   {
    {1, 2},
    {3, 88}
   },
   {
    {1, 2},
    {3, 89}
   },
   {
    {1, 2},
    {3, 90}
   },
   {
    {1, 2},
    {3, 91}
   },
   {
    {1, 2},
    {3, 92}
   },
   {
    {1, 2},
    {3, 93}
   },
   {
    {1, 2},
    {3, 94}
   },
   {
    {1, 2},
    {3, 95}
   },
   {
    {1, 2},
    {3, 96}
   },
   {
    {1, 2},
    {3, 97}
   },
   {
    {1, 2},
    {3, 98}
   },
   {
    {1, 2},
    {3, 99}
   },
   {
    {1, 2},
    {3, 100}
   },
   {
    {1, 2},
    {3, 101}
   },
   {
    {1, 2},
    {3, 102}
   },
   {
    {1, 2},
    {3, 103}
   },
   {
    {1, 2},
    {3, 104}
   },
   {
    {1, 2},
    {3, 105}
   },
   {
    {1, 2},
    {3, 106}
   },
   {
    {1, 2},
    {3, 107}
   },
   {
    {1, 2},
    {3, 108}
   },
   {
    {1, 2},
    {3, 109}
   },
   {
    {1, 2},
    {3, 110}
   },
   {
    {1, 2},
    {3, 111}
   },
   {
    {1, 2},
    {3, 112}
   },
   {
    {1, 2},
    {3, 113}
   },
   {
    {1, 2},
    {3, 114}
   },
   {
    {1, 2},
    {3, 115}
   },
   {
    {1, 2},
    {3, 116}
   },
   {
    {1, 2},
    {3, 117}
   },
   {
    {1, 2},
    {3, 118}
   },
   {
    {1, 2},
    {3, 119}
   },
   {
    {1, 2},
    {3, 120}
   },
   {
    {1, 2},
    {3, 155}
   },
   {
    {1, 2},
    {3, 157}
   },
   {
    {1, 2},
    {3, 158}
   },
   {
    {1, 2},
    {3, 159}
   },
   {
    {1, 2},
    {3, 161}
   },
   {
    {1, 2},
    {3, 163}
   },
   {
    {1, 2},
    {3, 164}
   },
   {
    {1, 2},
    {3, 165}
   },
   {
    {1, 2},
    {3, 180}
   },
   {
    {1, 2},
    {3, 182}
   },
   {
    {1, 2},
    {3, 184}
   },
   {
    {1, 2},
    {3, 185}
   },
   {
    {1, 2},
    {3, 192}
   },
   {
    {1, 2},
    {3, 194}
   },
   {
    {1, 2},
    {3, 200}
   },
   {
    {1, 2},
    {3, 201}
   },
   {
    {1, 3},
    {3, 5}
   },
   {
    {1, 3},
    {3, 6}
   },
   {
    {1, 3},
    {3, 7}
   },
   {
    {1, 3},
    {3, 8}
   },
   {
    {1, 3},
    {3, 9}
   },
   {
    {1, 3},
    {3, 10}
   },
   {
    {1, 3},
    {3, 11}
   },
   {
    {1, 3},
    {3, 12}
   },
   {
    {1, 3},
    {3, 13}
   },
   {
    {1, 3},
    {3, 14}
   },
   {
    {1, 3},
    {3, 15}
   },
   {
    {1, 3},
    {3, 16}
   },
   {
    {1, 3},
    {3, 17}
   },
   {
    {1, 3},
    {3, 18}
   },
   {
    {1, 3},
    {3, 19}
   },
   {
    {1, 3},
    {3, 20}
   },
   {
    {1, 3},
    {3, 21}
   },
   {
    {1, 3},
    {3, 22}
   },
   {
    {1, 3},
    {3, 23}
   },
   {
    {1, 3},
    {3, 24}
   },
   {
    {1, 3},
    {3, 25}
   },
   {
    {1, 3},
    {3, 26}
   },
   {
    {1, 3},
    {3, 27}
   },
   {
    {1, 3},
    {3, 28}
   },
   {
    {1, 3},
    {3, 30}
   },
   {
    {1, 3},
    {3, 31}
   },
   {
    {1, 3},
    {3, 33}
   },
   {
    {1, 3},
    {3, 34}
   },
   {
    {1, 3},
    {3, 35}
   },
   {
    {1, 3},
    {3, 36}
   },
   {
    {1, 3},
    {3, 37}
   },
   {
    {1, 3},
    {3, 38}
   },
   {
    {1, 3},
    {3, 39}
   },
   {
    {1, 3},
    {3, 40}
   },
   {
    {1, 3},
    {3, 41}
   },
   {
    {1, 3},
    {3, 42}
   },
   {
    {1, 3},
    {3, 43}
   },
   {
    {1, 3},
    {3, 44}
   },
   {
    {1, 3},
    {3, 45}
   },
   {
    {1, 3},
    {3, 46}
   },
   {
    {1, 3},
    {3, 47}
   },
   {
    {1, 3},
    {3, 48}
   },
   {
    {1, 3},
    {3, 49}
   },
   {
    {1, 3},
    {3, 51}
   },
   {
    {1, 3},
    {3, 52}
   },
   {
    {1, 3},
    {3, 53}
   },
   {
    {1, 3},
    {3, 54}
   },
   {
    {1, 3},
    {3, 55}
   },
   {
    {1, 3},
    {3, 56}
   },
   {
    {1, 3},
    {3, 57}
   },
   {
    {1, 3},
    {3, 59}
   },
   {
    {1, 3},
    {3, 60}
   },
   {
    {1, 3},
    {3, 62}
   },
   {
    {1, 3},
    {3, 63}
   },
   {
    {1, 3},
    {3, 64}
   },
   {
    {1, 3},
    {3, 65}
   },
   {
    {1, 3},
    {3, 66}
   },
   {
    {1, 3},
    {3, 67}
   },
   {
    {1, 3},
    {3, 68}
   },
   {
    {1, 3},
    {3, 69}
   },
   {
    {1, 3},
    {3, 70}
   },
   {
    {1, 3},
    {3, 71}
   },
   {
    {1, 3},
    {3, 72}
   },
   {
    {1, 3},
    {3, 73}
   },
   {
    {1, 3},
    {3, 74}
   },
   {
    {1, 3},
    {3, 75}
   },
   {
    {1, 3},
    {3, 77}
   },
   {
    {1, 3},
    {3, 78}
   },
   {
    {1, 3},
    {3, 79}
   },
   {
    {1, 3},
    {3, 80}
   },
   {
    {1, 3},
    {3, 81}
   },
   {
    {1, 3},
    {3, 82}
   },
   {
    {1, 3},
    {3, 83}
   },
   {
    {1, 3},
    {3, 85}
   },
   {
    {1, 3},
    {3, 86}
   },
   {
    {1, 3},
    {3, 88}
   },
   {
    {1, 3},
    {3, 89}
   },
   {
    {1, 3},
    {3, 90}
   },
   {
    {1, 3},
    {3, 92}
   },
   {
    {1, 3},
    {3, 93}
   },
   {
    {1, 3},
    {3, 94}
   },
   {
    {1, 3},
    {3, 95}
   },
   {
    {1, 3},
    {3, 96}
   },
   {
    {1, 3},
    {3, 97}
   },
   {
    {1, 3},
    {3, 99}
   },
   {
    {1, 3},
    {3, 100}
   },
   {
    {1, 3},
    {3, 101}
   },
   {
    {1, 3},
    {3, 102}
   },
   {
    {1, 3},
    {3, 103}
   },
   {
    {1, 3},
    {3, 104}
   },
   {
    {1, 3},
    {3, 108}
   },
   {
    {1, 3},
    {3, 109}
   },
   {
    {1, 3},
    {3, 110}
   },
   {
    {1, 3},
    {3, 111}
   },
   {
    {1, 3},
    {3, 112}
   },
   {
    {1, 3},
    {3, 113}
   },
   {
    {1, 3},
    {3, 115}
   },
   {
    {1, 3},
    {3, 116}
   },
   {
    {1, 3},
    {3, 117}
   },
   {
    {1, 3},
    {3, 118}
   },
   {
    {1, 3},
    {3, 119}
   },
   {
    {1, 3},
    {3, 120}
   },
   {
    {1, 3},
    {3, 178}
   },
   {
    {1, 3},
    {3, 179}
   },
   {
    {1, 3},
    {3, 182}
   },
   {
    {1, 3},
    {3, 183}
   },
   {
    {1, 3},
    {3, 184}
   },
   {
    {1, 3},
    {3, 185}
   },
   {
    {1, 3},
    {3, 186}
   },
   {
    {1, 3},
    {3, 187}
   },
   {
    {1, 3},
    {3, 188}
   },
   {
    {1, 3},
    {3, 189}
   },
   {
    {1, 3},
    {3, 194}
   },
   {
    {1, 3},
    {3, 195}
   },
   {
    {1, 4},
    {3, 5}
   },
   {
    {1, 4},
    {3, 6}
   },
   {
    {1, 4},
    {3, 7}
   },
   {
    {1, 4},
    {3, 8}
   },
   {
    {1, 4},
    {3, 9}
   },
   {
    {1, 4},
    {3, 10}
   },
   {
    {1, 4},
    {3, 11}
   },
   {
    {1, 4},
    {3, 12}
   },
   {
    {1, 4},
    {3, 13}
   },
   {
    {1, 4},
    {3, 14}
   },
   {
    {1, 4},
    {3, 15}
   },
   {
    {1, 4},
    {3, 16}
   },
   {
    {1, 4},
    {3, 17}
   },
   {
    {1, 4},
    {3, 18}
   },
   {
    {1, 4},
    {3, 19}
   },
   {
    {1, 4},
    {3, 20}
   },
   {
    {1, 4},
    {3, 21}
   },
   {
    {1, 4},
    {3, 22}
   },
   {
    {1, 4},
    {3, 23}
   },
   {
    {1, 4},
    {3, 24}
   },
   {
    {1, 4},
    {3, 25}
   },
   {
    {1, 4},
    {3, 26}
   },
   {
    {1, 4},
    {3, 27}
   },
   {
    {1, 4},
    {3, 28}
   },
   {
    {1, 4},
    {3, 30}
   },
   {
    {1, 4},
    {3, 31}
   },
   {
    {1, 4},
    {3, 33}
   },
   {
    {1, 4},
    {3, 34}
   },
   {
    {1, 4},
    {3, 35}
   },
   {
    {1, 4},
    {3, 36}
   },
   {
    {1, 4},
    {3, 37}
   },
   {
    {1, 4},
    {3, 38}
   },
   {
    {1, 4},
    {3, 39}
   },
   {
    {1, 4},
    {3, 40}
   },
   {
    {1, 4},
    {3, 41}
   },
   {
    {1, 4},
    {3, 42}
   },
   {
    {1, 4},
    {3, 43}
   },
   {
    {1, 4},
    {3, 44}
   },
   {
    {1, 4},
    {3, 45}
   },
   {
    {1, 4},
    {3, 46}
   },
   {
    {1, 4},
    {3, 47}
   },
   {
    {1, 4},
    {3, 48}
   },
   {
    {1, 4},
    {3, 49}
   },
   {
    {1, 4},
    {3, 51}
   },
   {
    {1, 4},
    {3, 52}
   },
   {
    {1, 4},
    {3, 53}
   },
   {
    {1, 4},
    {3, 54}
   },
   {
    {1, 4},
    {3, 55}
   },
   {
    {1, 4},
    {3, 56}
   },
   {
    {1, 4},
    {3, 57}
   },
   {
    {1, 4},
    {3, 59}
   },
   {
    {1, 4},
    {3, 60}
   },
   {
    {1, 4},
    {3, 62}
   },
   {
    {1, 4},
    {3, 63}
   },
   {
    {1, 4},
    {3, 64}
   },
   {
    {1, 4},
    {3, 65}
   },
   {
    {1, 4},
    {3, 66}
   },
   {
    {1, 4},
    {3, 67}
   },
   {
    {1, 4},
    {3, 68}
   },
   {
    {1, 4},
    {3, 69}
   },
   {
    {1, 4},
    {3, 70}
   },
   {
    {1, 4},
    {3, 71}
   },
   {
    {1, 4},
    {3, 72}
   },
   {
    {1, 4},
    {3, 73}
   },
   {
    {1, 4},
    {3, 74}
   },
   {
    {1, 4},
    {3, 75}
   },
   {
    {1, 4},
    {3, 77}
   },
   {
    {1, 4},
    {3, 78}
   },
   {
    {1, 4},
    {3, 79}
   },
   {
    {1, 4},
    {3, 80}
   },
   {
    {1, 4},
    {3, 81}
   },
   {
    {1, 4},
    {3, 82}
   },
   {
    {1, 4},
    {3, 83}
   },
   {
    {1, 4},
    {3, 85}
   },
   {
    {1, 4},
    {3, 86}
   },
   {
    {1, 4},
    {3, 88}
   },
   {
    {1, 4},
    {3, 89}
   },
   {
    {1, 4},
    {3, 90}
   },
   {
    {1, 4},
    {3, 92}
   },
   {
    {1, 4},
    {3, 93}
   },
   {
    {1, 4},
    {3, 94}
   },
   {
    {1, 4},
    {3, 95}
   },
   {
    {1, 4},
    {3, 96}
   },
   {
    {1, 4},
    {3, 97}
   },
   {
    {1, 4},
    {3, 99}
   },
   {
    {1, 4},
    {3, 100}
   },
   {
    {1, 4},
    {3, 101}
   },
   {
    {1, 4},
    {3, 102}
   },
   {
    {1, 4},
    {3, 103}
   },
   {
    {1, 4},
    {3, 104}
   },
   {
    {1, 4},
    {3, 108}
   },
   {
    {1, 4},
    {3, 109}
   },
   {
    {1, 4},
    {3, 110}
   },
   {
    {1, 4},
    {3, 111}
   },
   {
    {1, 4},
    {3, 112}
   },
   {
    {1, 4},
    {3, 113}
   },
   {
    {1, 4},
    {3, 115}
   },
   {
    {1, 4},
    {3, 116}
   },
   {
    {1, 4},
    {3, 117}
   },
   {
    {1, 4},
    {3, 118}
   },
   {
    {1, 4},
    {3, 119}
   },
   {
    {1, 4},
    {3, 120}
   },
   {
    {1, 4},
    {3, 178}
   },
   {
    {1, 4},
    {3, 180}
   },
   {
    {1, 4},
    {3, 183}
   },
   {
    {1, 4},
    {3, 186}
   },
   {
    {1, 4},
    {3, 191}
   },
   {
    {1, 4},
    {3, 192}
   },
   {
    {1, 4},
    {3, 195}
   },
   {
    {1, 4},
    {3, 197}
   },
   {
    {1, 4},
    {3, 198}
   },
   {
    {1, 4},
    {3, 199}
   },
   {
    {1, 4},
    {3, 200}
   },
   {
    {1, 4},
    {3, 201}
   },
   {
    {1, 5},
    {3, 4}
   },
   {
    {1, 5},
    {3, 5}
   },
   {
    {1, 5},
    {3, 6}
   },
   {
    {1, 5},
    {3, 7}
   },
   {
    {1, 5},
    {3, 8}
   },
   {
    {1, 5},
    {3, 9}
   },
   {
    {1, 5},
    {3, 10}
   },
   {
    {1, 5},
    {3, 11}
   },
   {
    {1, 5},
    {3, 12}
   },
   {
    {1, 5},
    {3, 13}
   },
   {
    {1, 5},
    {3, 14}
   },
   {
    {1, 5},
    {3, 15}
   },
   {
    {1, 5},
    {3, 16}
   },
   {
    {1, 5},
    {3, 17}
   },
   {
    {1, 5},
    {3, 18}
   },
   {
    {1, 5},
    {3, 19}
   },
   {
    {1, 5},
    {3, 20}
   },
   {
    {1, 5},
    {3, 21}
   },
   {
    {1, 5},
    {3, 22}
   },
   {
    {1, 5},
    {3, 23}
   },
   {
    {1, 5},
    {3, 24}
   },
   {
    {1, 5},
    {3, 25}
   },
   {
    {1, 5},
    {3, 26}
   },
   {
    {1, 5},
    {3, 27}
   },
   {
    {1, 5},
    {3, 28}
   },
   {
    {1, 5},
    {3, 29}
   },
   {
    {1, 5},
    {3, 30}
   },
   {
    {1, 5},
    {3, 31}
   },
   {
    {1, 5},
    {3, 32}
   },
   {
    {1, 5},
    {3, 33}
   },
   {
    {1, 5},
    {3, 34}
   },
   {
    {1, 5},
    {3, 35}
   },
   {
    {1, 5},
    {3, 36}
   },
   {
    {1, 5},
    {3, 37}
   },
   {
    {1, 5},
    {3, 38}
   },
   {
    {1, 5},
    {3, 39}
   },
   {
    {1, 5},
    {3, 40}
   },
   {
    {1, 5},
    {3, 41}
   },
   {
    {1, 5},
    {3, 42}
   },
   {
    {1, 5},
    {3, 43}
   },
   {
    {1, 5},
    {3, 44}
   },
   {
    {1, 5},
    {3, 45}
   },
   {
    {1, 5},
    {3, 46}
   },
   {
    {1, 5},
    {3, 47}
   },
   {
    {1, 5},
    {3, 48}
   },
   {
    {1, 5},
    {3, 49}
   },
   {
    {1, 5},
    {3, 50}
   },
   {
    {1, 5},
    {3, 51}
   },
   {
    {1, 5},
    {3, 52}
   },
   {
    {1, 5},
    {3, 53}
   },
   {
    {1, 5},
    {3, 54}
   },
   {
    {1, 5},
    {3, 55}
   },
   {
    {1, 5},
    {3, 56}
   },
   {
    {1, 5},
    {3, 57}
   },
   {
    {1, 5},
    {3, 59}
   },
   {
    {1, 5},
    {3, 60}
   },
   {
    {1, 5},
    {3, 62}
   },
   {
    {1, 5},
    {3, 63}
   },
   {
    {1, 5},
    {3, 64}
   },
   {
    {1, 5},
    {3, 65}
   },
   {
    {1, 5},
    {3, 66}
   },
   {
    {1, 5},
    {3, 67}
   },
   {
    {1, 5},
    {3, 68}
   },
   {
    {1, 5},
    {3, 69}
   },
   {
    {1, 5},
    {3, 70}
   },
   {
    {1, 5},
    {3, 71}
   },
   {
    {1, 5},
    {3, 72}
   },
   {
    {1, 5},
    {3, 73}
   },
   {
    {1, 5},
    {3, 74}
   },
   {
    {1, 5},
    {3, 75}
   },
   {
    {1, 5},
    {3, 76}
   },
   {
    {1, 5},
    {3, 77}
   },
   {
    {1, 5},
    {3, 78}
   },
   {
    {1, 5},
    {3, 79}
   },
   {
    {1, 5},
    {3, 80}
   },
   {
    {1, 5},
    {3, 81}
   },
   {
    {1, 5},
    {3, 82}
   },
   {
    {1, 5},
    {3, 83}
   },
   {
    {1, 5},
    {3, 85}
   },
   {
    {1, 5},
    {3, 86}
   },
   {
    {1, 5},
    {3, 87}
   },
   {
    {1, 5},
    {3, 88}
   },
   {
    {1, 5},
    {3, 89}
   },
   {
    {1, 5},
    {3, 90}
   },
   {
    {1, 5},
    {3, 91}
   },
   {
    {1, 5},
    {3, 92}
   },
   {
    {1, 5},
    {3, 93}
   },
   {
    {1, 5},
    {3, 94}
   },
   {
    {1, 5},
    {3, 95}
   },
   {
    {1, 5},
    {3, 96}
   },
   {
    {1, 5},
    {3, 97}
   },
   {
    {1, 5},
    {3, 98}
   },
   {
    {1, 5},
    {3, 99}
   },
   {
    {1, 5},
    {3, 100}
   },
   {
    {1, 5},
    {3, 101}
   },
   {
    {1, 5},
    {3, 102}
   },
   {
    {1, 5},
    {3, 103}
   },
   {
    {1, 5},
    {3, 104}
   },
   {
    {1, 5},
    {3, 105}
   },
   {
    {1, 5},
    {3, 106}
   },
   {
    {1, 5},
    {3, 107}
   },
   {
    {1, 5},
    {3, 108}
   },
   {
    {1, 5},
    {3, 109}
   },
   {
    {1, 5},
    {3, 110}
   },
   {
    {1, 5},
    {3, 111}
   },
   {
    {1, 5},
    {3, 112}
   },
   {
    {1, 5},
    {3, 113}
   },
   {
    {1, 5},
    {3, 114}
   },
   {
    {1, 5},
    {3, 115}
   },
   {
    {1, 5},
    {3, 116}
   },
   {
    {1, 5},
    {3, 117}
   },
   {
    {1, 5},
    {3, 118}
   },
   {
    {1, 5},
    {3, 119}
   },
   {
    {1, 5},
    {3, 120}
   },
   {
    {1, 5},
    {3, 155}
   },
   {
    {1, 5},
    {3, 157}
   },
   {
    {1, 5},
    {3, 158}
   },
   {
    {1, 5},
    {3, 159}
   },
   {
    {1, 5},
    {3, 161}
   },
   {
    {1, 5},
    {3, 163}
   },
   {
    {1, 5},
    {3, 164}
   },
   {
    {1, 5},
    {3, 165}
   },
   {
    {1, 5},
    {3, 182}
   },
   {
    {1, 5},
    {3, 183}
   },
   {
    {1, 5},
    {3, 190}
   },
   {
    {1, 5},
    {3, 191}
   },
   {
    {1, 5},
    {3, 194}
   },
   {
    {1, 5},
    {3, 195}
   },
   {
    {1, 5},
    {3, 196}
   },
   {
    {1, 5},
    {3, 197}
   },
   {
    {1, 6},
    {3, 4}
   },
   {
    {1, 6},
    {3, 5}
   },
   {
    {1, 6},
    {3, 6}
   },
   {
    {1, 6},
    {3, 7}
   },
   {
    {1, 6},
    {3, 8}
   },
   {
    {1, 6},
    {3, 9}
   },
   {
    {1, 6},
    {3, 10}
   },
   {
    {1, 6},
    {3, 11}
   },
   {
    {1, 6},
    {3, 12}
   },
   {
    {1, 6},
    {3, 13}
   },
   {
    {1, 6},
    {3, 14}
   },
   {
    {1, 6},
    {3, 15}
   },
   {
    {1, 6},
    {3, 16}
   },
   {
    {1, 6},
    {3, 17}
   },
   {
    {1, 6},
    {3, 18}
   },
   {
    {1, 6},
    {3, 19}
   },
   {
    {1, 6},
    {3, 20}
   },
   {
    {1, 6},
    {3, 21}
   },
   {
    {1, 6},
    {3, 22}
   },
   {
    {1, 6},
    {3, 23}
   },
   {
    {1, 6},
    {3, 24}
   },
   {
    {1, 6},
    {3, 25}
   },
   {
    {1, 6},
    {3, 26}
   },
   {
    {1, 6},
    {3, 27}
   },
   {
    {1, 6},
    {3, 28}
   },
   {
    {1, 6},
    {3, 29}
   },
   {
    {1, 6},
    {3, 30}
   },
   {
    {1, 6},
    {3, 31}
   },
   {
    {1, 6},
    {3, 32}
   },
   {
    {1, 6},
    {3, 33}
   },
   {
    {1, 6},
    {3, 34}
   },
   {
    {1, 6},
    {3, 35}
   },
   {
    {1, 6},
    {3, 36}
   },
   {
    {1, 6},
    {3, 37}
   },
   {
    {1, 6},
    {3, 38}
   },
   {
    {1, 6},
    {3, 39}
   },
   {
    {1, 6},
    {3, 40}
   },
   {
    {1, 6},
    {3, 41}
   },
   {
    {1, 6},
    {3, 42}
   },
   {
    {1, 6},
    {3, 43}
   },
   {
    {1, 6},
    {3, 44}
   },
   {
    {1, 6},
    {3, 45}
   },
   {
    {1, 6},
    {3, 46}
   },
   {
    {1, 6},
    {3, 47}
   },
   {
    {1, 6},
    {3, 48}
   },
   {
    {1, 6},
    {3, 49}
   },
   {
    {1, 6},
    {3, 50}
   },
   {
    {1, 6},
    {3, 51}
   },
   {
    {1, 6},
    {3, 52}
   },
   {
    {1, 6},
    {3, 53}
   },
   {
    {1, 6},
    {3, 54}
   },
   {
    {1, 6},
    {3, 55}
   },
   {
    {1, 6},
    {3, 56}
   },
   {
    {1, 6},
    {3, 57}
   },
   {
    {1, 6},
    {3, 59}
   },
   {
    {1, 6},
    {3, 60}
   },
   {
    {1, 6},
    {3, 61}
   },
   {
    {1, 6},
    {3, 62}
   },
   {
    {1, 6},
    {3, 63}
   },
   {
    {1, 6},
    {3, 64}
   },
   {
    {1, 6},
    {3, 65}
   },
   {
    {1, 6},
    {3, 66}
   },
   {
    {1, 6},
    {3, 67}
   },
   {
    {1, 6},
    {3, 68}
   },
   {
    {1, 6},
    {3, 69}
   },
   {
    {1, 6},
    {3, 70}
   },
   {
    {1, 6},
    {3, 71}
   },
   {
    {1, 6},
    {3, 72}
   },
   {
    {1, 6},
    {3, 73}
   },
   {
    {1, 6},
    {3, 74}
   },
   {
    {1, 6},
    {3, 75}
   },
   {
    {1, 6},
    {3, 76}
   },
   {
    {1, 6},
    {3, 77}
   },
   {
    {1, 6},
    {3, 78}
   },
   {
    {1, 6},
    {3, 79}
   },
   {
    {1, 6},
    {3, 80}
   },
   {
    {1, 6},
    {3, 81}
   },
   {
    {1, 6},
    {3, 82}
   },
   {
    {1, 6},
    {3, 83}
   },
   {
    {1, 6},
    {3, 85}
   },
   {
    {1, 6},
    {3, 86}
   },
   {
    {1, 6},
    {3, 87}
   },
   {
    {1, 6},
    {3, 88}
   },
   {
    {1, 6},
    {3, 89}
   },
   {
    {1, 6},
    {3, 90}
   },
   {
    {1, 6},
    {3, 91}
   },
   {
    {1, 6},
    {3, 92}
   },
   {
    {1, 6},
    {3, 93}
   },
   {
    {1, 6},
    {3, 94}
   },
   {
    {1, 6},
    {3, 95}
   },
   {
    {1, 6},
    {3, 96}
   },
   {
    {1, 6},
    {3, 97}
   },
   {
    {1, 6},
    {3, 98}
   },
   {
    {1, 6},
    {3, 99}
   },
   {
    {1, 6},
    {3, 100}
   },
   {
    {1, 6},
    {3, 101}
   },
   {
    {1, 6},
    {3, 102}
   },
   {
    {1, 6},
    {3, 103}
   },
   {
    {1, 6},
    {3, 104}
   },
   {
    {1, 6},
    {3, 105}
   },
   {
    {1, 6},
    {3, 106}
   },
   {
    {1, 6},
    {3, 107}
   },
   {
    {1, 6},
    {3, 108}
   },
   {
    {1, 6},
    {3, 109}
   },
   {
    {1, 6},
    {3, 110}
   },
   {
    {1, 6},
    {3, 111}
   },
   {
    {1, 6},
    {3, 112}
   },
   {
    {1, 6},
    {3, 113}
   },
   {
    {1, 6},
    {3, 114}
   },
   {
    {1, 6},
    {3, 115}
   },
   {
    {1, 6},
    {3, 116}
   },
   {
    {1, 6},
    {3, 117}
   },
   {
    {1, 6},
    {3, 118}
   },
   {
    {1, 6},
    {3, 119}
   },
   {
    {1, 6},
    {3, 120}
   },
   {
    {1, 6},
    {3, 155}
   },
   {
    {1, 6},
    {3, 157}
   },
   {
    {1, 6},
    {3, 158}
   },
   {
    {1, 6},
    {3, 159}
   },
   {
    {1, 6},
    {3, 161}
   },
   {
    {1, 6},
    {3, 163}
   },
   {
    {1, 6},
    {3, 164}
   },
   {
    {1, 6},
    {3, 165}
   },
   {
    {1, 6},
    {3, 178}
   },
   {
    {1, 6},
    {3, 179}
   },
   {
    {1, 6},
    {3, 180}
   },
   {
    {1, 6},
    {3, 181}
   },
   {
    {1, 6},
    {3, 186}
   },
   {
    {1, 6},
    {3, 189}
   },
   {
    {1, 6},
    {3, 192}
   },
   {
    {1, 6},
    {3, 193}
   },
   {
    {1, 7},
    {3, 4}
   },
   {
    {1, 7},
    {3, 5}
   },
   {
    {1, 7},
    {3, 6}
   },
   {
    {1, 7},
    {3, 7}
   },
   {
    {1, 7},
    {3, 8}
   },
   {
    {1, 7},
    {3, 9}
   },
   {
    {1, 7},
    {3, 10}
   },
   {
    {1, 7},
    {3, 11}
   },
   {
    {1, 7},
    {3, 12}
   },
   {
    {1, 7},
    {3, 13}
   },
   {
    {1, 7},
    {3, 14}
   },
   {
    {1, 7},
    {3, 15}
   },
   {
    {1, 7},
    {3, 16}
   },
   {
    {1, 7},
    {3, 17}
   },
   {
    {1, 7},
    {3, 18}
   },
   {
    {1, 7},
    {3, 19}
   },
   {
    {1, 7},
    {3, 20}
   },
   {
    {1, 7},
    {3, 21}
   },
   {
    {1, 7},
    {3, 22}
   },
   {
    {1, 7},
    {3, 23}
   },
   {
    {1, 7},
    {3, 24}
   },
   {
    {1, 7},
    {3, 25}
   },
   {
    {1, 7},
    {3, 26}
   },
   {
    {1, 7},
    {3, 27}
   },
   {
    {1, 7},
    {3, 28}
   },
   {
    {1, 7},
    {3, 29}
   },
   {
    {1, 7},
    {3, 30}
   },
   {
    {1, 7},
    {3, 31}
   },
   {
    {1, 7},
    {3, 32}
   },
   {
    {1, 7},
    {3, 33}
   },
   {
    {1, 7},
    {3, 34}
   },
   {
    {1, 7},
    {3, 35}
   },
   {
    {1, 7},
    {3, 36}
   },
   {
    {1, 7},
    {3, 37}
   },
   {
    {1, 7},
    {3, 38}
   },
   {
    {1, 7},
    {3, 39}
   },
   {
    {1, 7},
    {3, 40}
   },
   {
    {1, 7},
    {3, 41}
   },
   {
    {1, 7},
    {3, 42}
   },
   {
    {1, 7},
    {3, 43}
   },
   {
    {1, 7},
    {3, 44}
   },
   {
    {1, 7},
    {3, 45}
   },
   {
    {1, 7},
    {3, 46}
   },
   {
    {1, 7},
    {3, 47}
   },
   {
    {1, 7},
    {3, 48}
   },
   {
    {1, 7},
    {3, 49}
   },
   {
    {1, 7},
    {3, 50}
   },
   {
    {1, 7},
    {3, 51}
   },
   {
    {1, 7},
    {3, 52}
   },
   {
    {1, 7},
    {3, 53}
   },
   {
    {1, 7},
    {3, 54}
   },
   {
    {1, 7},
    {3, 55}
   },
   {
    {1, 7},
    {3, 56}
   },
   {
    {1, 7},
    {3, 57}
   },
   {
    {1, 7},
    {3, 59}
   },
   {
    {1, 7},
    {3, 60}
   },
   {
    {1, 7},
    {3, 61}
   },
   {
    {1, 7},
    {3, 62}
   },
   {
    {1, 7},
    {3, 63}
   },
   {
    {1, 7},
    {3, 64}
   },
   {
    {1, 7},
    {3, 65}
   },
   {
    {1, 7},
    {3, 66}
   },
   {
    {1, 7},
    {3, 67}
   },
   {
    {1, 7},
    {3, 68}
   },
   {
    {1, 7},
    {3, 69}
   },
   {
    {1, 7},
    {3, 70}
   },
   {
    {1, 7},
    {3, 71}
   },
   {
    {1, 7},
    {3, 72}
   },
   {
    {1, 7},
    {3, 73}
   },
   {
    {1, 7},
    {3, 74}
   },
   {
    {1, 7},
    {3, 75}
   },
   {
    {1, 7},
    {3, 76}
   },
   {
    {1, 7},
    {3, 77}
   },
   {
    {1, 7},
    {3, 78}
   },
   {
    {1, 7},
    {3, 79}
   },
   {
    {1, 7},
    {3, 80}
   },
   {
    {1, 7},
    {3, 81}
   },
   {
    {1, 7},
    {3, 82}
   },
   {
    {1, 7},
    {3, 83}
   },
   {
    {1, 7},
    {3, 85}
   },
   {
    {1, 7},
    {3, 86}
   },
   {
    {1, 7},
    {3, 87}
   },
   {
    {1, 7},
    {3, 88}
   },
   {
    {1, 7},
    {3, 89}
   },
   {
    {1, 7},
    {3, 90}
   },
   {
    {1, 7},
    {3, 91}
   },
   {
    {1, 7},
    {3, 92}
   },
   {
    {1, 7},
    {3, 93}
   },
   {
    {1, 7},
    {3, 94}
   },
   {
    {1, 7},
    {3, 95}
   },
   {
    {1, 7},
    {3, 96}
   },
   {
    {1, 7},
    {3, 97}
   },
   {
    {1, 7},
    {3, 98}
   },
   {
    {1, 7},
    {3, 99}
   },
   {
    {1, 7},
    {3, 100}
   },
   {
    {1, 7},
    {3, 101}
   },
   {
    {1, 7},
    {3, 102}
   },
   {
    {1, 7},
    {3, 103}
   },
   {
    {1, 7},
    {3, 104}
   },
   {
    {1, 7},
    {3, 105}
   },
   {
    {1, 7},
    {3, 106}
   },
   {
    {1, 7},
    {3, 107}
   },
   {
    {1, 7},
    {3, 108}
   },
   {
    {1, 7},
    {3, 109}
   },
   {
    {1, 7},
    {3, 110}
   },
   {
    {1, 7},
    {3, 111}
   },
   {
    {1, 7},
    {3, 112}
   },
   {
    {1, 7},
    {3, 113}
   },
   {
    {1, 7},
    {3, 114}
   },
   {
    {1, 7},
    {3, 115}
   },
   {
    {1, 7},
    {3, 116}
   },
   {
    {1, 7},
    {3, 117}
   },
   {
    {1, 7},
    {3, 118}
   },
   {
    {1, 7},
    {3, 119}
   },
   {
    {1, 7},
    {3, 120}
   },
   {
    {1, 7},
    {3, 155}
   },
   {
    {1, 7},
    {3, 157}
   },
   {
    {1, 7},
    {3, 158}
   },
   {
    {1, 7},
    {3, 159}
   },
   {
    {1, 7},
    {3, 161}
   },
   {
    {1, 7},
    {3, 163}
   },
   {
    {1, 7},
    {3, 164}
   },
   {
    {1, 7},
    {3, 165}
   },
   {
    {1, 7},
    {3, 179}
   },
   {
    {1, 7},
    {3, 187}
   },
   {
    {1, 7},
    {3, 188}
   },
   {
    {1, 7},
    {3, 189}
   },
   {
    {1, 7},
    {3, 191}
   },
   {
    {1, 7},
    {3, 197}
   },
   {
    {1, 7},
    {3, 198}
   },
   {
    {1, 7},
    {3, 199}
   },
   {
    {1, 8},
    {3, 4}
   },
   {
    {1, 8},
    {3, 5}
   },
   {
    {1, 8},
    {3, 6}
   },
   {
    {1, 8},
    {3, 7}
   },
   {
    {1, 8},
    {3, 8}
   },
   {
    {1, 8},
    {3, 9}
   },
   {
    {1, 8},
    {3, 10}
   },
   {
    {1, 8},
    {3, 11}
   },
   {
    {1, 8},
    {3, 12}
   },
   {
    {1, 8},
    {3, 13}
   },
   {
    {1, 8},
    {3, 14}
   },
   {
    {1, 8},
    {3, 15}
   },
   {
    {1, 8},
    {3, 16}
   },
   {
    {1, 8},
    {3, 17}
   },
   {
    {1, 8},
    {3, 18}
   },
   {
    {1, 8},
    {3, 19}
   },
   {
    {1, 8},
    {3, 20}
   },
   {
    {1, 8},
    {3, 21}
   },
   {
    {1, 8},
    {3, 22}
   },
   {
    {1, 8},
    {3, 23}
   },
   {
    {1, 8},
    {3, 24}
   },
   {
    {1, 8},
    {3, 25}
   },
   {
    {1, 8},
    {3, 26}
   },
   {
    {1, 8},
    {3, 27}
   },
   {
    {1, 8},
    {3, 28}
   },
   {
    {1, 8},
    {3, 30}
   },
   {
    {1, 8},
    {3, 31}
   },
   {
    {1, 8},
    {3, 32}
   },
   {
    {1, 8},
    {3, 33}
   },
   {
    {1, 8},
    {3, 34}
   },
   {
    {1, 8},
    {3, 35}
   },
   {
    {1, 8},
    {3, 36}
   },
   {
    {1, 8},
    {3, 37}
   },
   {
    {1, 8},
    {3, 38}
   },
   {
    {1, 8},
    {3, 39}
   },
   {
    {1, 8},
    {3, 40}
   },
   {
    {1, 8},
    {3, 41}
   },
   {
    {1, 8},
    {3, 42}
   },
   {
    {1, 8},
    {3, 43}
   },
   {
    {1, 8},
    {3, 44}
   },
   {
    {1, 8},
    {3, 45}
   },
   {
    {1, 8},
    {3, 46}
   },
   {
    {1, 8},
    {3, 47}
   },
   {
    {1, 8},
    {3, 48}
   },
   {
    {1, 8},
    {3, 49}
   },
   {
    {1, 8},
    {3, 50}
   },
   {
    {1, 8},
    {3, 51}
   },
   {
    {1, 8},
    {3, 52}
   },
   {
    {1, 8},
    {3, 53}
   },
   {
    {1, 8},
    {3, 54}
   },
   {
    {1, 8},
    {3, 55}
   },
   {
    {1, 8},
    {3, 56}
   },
   {
    {1, 8},
    {3, 57}
   },
   {
    {1, 8},
    {3, 59}
   },
   {
    {1, 8},
    {3, 60}
   },
   {
    {1, 8},
    {3, 61}
   },
   {
    {1, 8},
    {3, 62}
   },
   {
    {1, 8},
    {3, 63}
   },
   {
    {1, 8},
    {3, 64}
   },
   {
    {1, 8},
    {3, 65}
   },
   {
    {1, 8},
    {3, 66}
   },
   {
    {1, 8},
    {3, 67}
   },
   {
    {1, 8},
    {3, 68}
   },
   {
    {1, 8},
    {3, 69}
   },
   {
    {1, 8},
    {3, 70}
   },
   {
    {1, 8},
    {3, 71}
   },
   {
    {1, 8},
    {3, 72}
   },
   {
    {1, 8},
    {3, 73}
   },
   {
    {1, 8},
    {3, 74}
   },
   {
    {1, 8},
    {3, 75}
   },
   {
    {1, 8},
    {3, 76}
   },
   {
    {1, 8},
    {3, 77}
   },
   {
    {1, 8},
    {3, 78}
   },
   {
    {1, 8},
    {3, 79}
   },
   {
    {1, 8},
    {3, 80}
   },
   {
    {1, 8},
    {3, 81}
   },
   {
    {1, 8},
    {3, 82}
   },
   {
    {1, 8},
    {3, 83}
   },
   {
    {1, 8},
    {3, 85}
   },
   {
    {1, 8},
    {3, 86}
   },
   {
    {1, 8},
    {3, 87}
   },
   {
    {1, 8},
    {3, 88}
   },
   {
    {1, 8},
    {3, 89}
   },
   {
    {1, 8},
    {3, 90}
   },
   {
    {1, 8},
    {3, 91}
   },
   {
    {1, 8},
    {3, 92}
   },
   {
    {1, 8},
    {3, 93}
   },
   {
    {1, 8},
    {3, 94}
   },
   {
    {1, 8},
    {3, 95}
   },
   {
    {1, 8},
    {3, 96}
   },
   {
    {1, 8},
    {3, 97}
   },
   {
    {1, 8},
    {3, 98}
   },
   {
    {1, 8},
    {3, 99}
   },
   {
    {1, 8},
    {3, 100}
   },
   {
    {1, 8},
    {3, 101}
   },
   {
    {1, 8},
    {3, 102}
   },
   {
    {1, 8},
    {3, 103}
   },
   {
    {1, 8},
    {3, 104}
   },
   {
    {1, 8},
    {3, 105}
   },
   {
    {1, 8},
    {3, 106}
   },
   {
    {1, 8},
    {3, 107}
   },
   {
    {1, 8},
    {3, 108}
   },
   {
    {1, 8},
    {3, 109}
   },
   {
    {1, 8},
    {3, 110}
   },
   {
    {1, 8},
    {3, 111}
   },
   {
    {1, 8},
    {3, 112}
   },
   {
    {1, 8},
    {3, 113}
   },
   {
    {1, 8},
    {3, 114}
   },
   {
    {1, 8},
    {3, 115}
   },
   {
    {1, 8},
    {3, 116}
   },
   {
    {1, 8},
    {3, 117}
   },
   {
    {1, 8},
    {3, 118}
   },
   {
    {1, 8},
    {3, 119}
   },
   {
    {1, 8},
    {3, 120}
   },
   {
    {1, 8},
    {3, 155}
   },
   {
    {1, 8},
    {3, 157}
   },
   {
    {1, 8},
    {3, 158}
   },
   {
    {1, 8},
    {3, 159}
   },
   {
    {1, 8},
    {3, 161}
   },
   {
    {1, 8},
    {3, 163}
   },
   {
    {1, 8},
    {3, 164}
   },
   {
    {1, 8},
    {3, 165}
   },
   {
    {1, 8},
    {3, 178}
   },
   {
    {1, 8},
    {3, 184}
   },
   {
    {1, 8},
    {3, 185}
   },
   {
    {1, 8},
    {3, 186}
   },
   {
    {1, 8},
    {3, 190}
   },
   {
    {1, 8},
    {3, 196}
   },
   {
    {1, 8},
    {3, 198}
   },
   {
    {1, 8},
    {3, 199}
   },
   {
    {1, 9},
    {3, 4}
   },
   {
    {1, 9},
    {3, 5}
   },
   {
    {1, 9},
    {3, 6}
   },
   {
    {1, 9},
    {3, 7}
   },
   {
    {1, 9},
    {3, 8}
   },
   {
    {1, 9},
    {3, 9}
   },
   {
    {1, 9},
    {3, 10}
   },
   {
    {1, 9},
    {3, 11}
   },
   {
    {1, 9},
    {3, 12}
   },
   {
    {1, 9},
    {3, 13}
   },
   {
    {1, 9},
    {3, 14}
   },
   {
    {1, 9},
    {3, 15}
   },
   {
    {1, 9},
    {3, 16}
   },
   {
    {1, 9},
    {3, 17}
   },
   {
    {1, 9},
    {3, 18}
   },
   {
    {1, 9},
    {3, 19}
   },
   {
    {1, 9},
    {3, 20}
   },
   {
    {1, 9},
    {3, 21}
   },
   {
    {1, 9},
    {3, 22}
   },
   {
    {1, 9},
    {3, 23}
   },
   {
    {1, 9},
    {3, 24}
   },
   {
    {1, 9},
    {3, 25}
   },
   {
    {1, 9},
    {3, 26}
   },
   {
    {1, 9},
    {3, 27}
   },
   {
    {1, 9},
    {3, 28}
   },
   {
    {1, 9},
    {3, 30}
   },
   {
    {1, 9},
    {3, 31}
   },
   {
    {1, 9},
    {3, 32}
   },
   {
    {1, 9},
    {3, 33}
   },
   {
    {1, 9},
    {3, 34}
   },
   {
    {1, 9},
    {3, 35}
   },
   {
    {1, 9},
    {3, 36}
   },
   {
    {1, 9},
    {3, 37}
   },
   {
    {1, 9},
    {3, 38}
   },
   {
    {1, 9},
    {3, 39}
   },
   {
    {1, 9},
    {3, 40}
   },
   {
    {1, 9},
    {3, 41}
   },
   {
    {1, 9},
    {3, 42}
   },
   {
    {1, 9},
    {3, 43}
   },
   {
    {1, 9},
    {3, 44}
   },
   {
    {1, 9},
    {3, 45}
   },
   {
    {1, 9},
    {3, 46}
   },
   {
    {1, 9},
    {3, 47}
   },
   {
    {1, 9},
    {3, 48}
   },
   {
    {1, 9},
    {3, 49}
   },
   {
    {1, 9},
    {3, 50}
   },
   {
    {1, 9},
    {3, 51}
   },
   {
    {1, 9},
    {3, 52}
   },
   {
    {1, 9},
    {3, 53}
   },
   {
    {1, 9},
    {3, 54}
   },
   {
    {1, 9},
    {3, 55}
   },
   {
    {1, 9},
    {3, 56}
   },
   {
    {1, 9},
    {3, 57}
   },
   {
    {1, 9},
    {3, 59}
   },
   {
    {1, 9},
    {3, 60}
   },
   {
    {1, 9},
    {3, 61}
   },
   {
    {1, 9},
    {3, 62}
   },
   {
    {1, 9},
    {3, 63}
   },
   {
    {1, 9},
    {3, 64}
   },
   {
    {1, 9},
    {3, 65}
   },
   {
    {1, 9},
    {3, 66}
   },
   {
    {1, 9},
    {3, 67}
   },
   {
    {1, 9},
    {3, 68}
   },
   {
    {1, 9},
    {3, 69}
   },
   {
    {1, 9},
    {3, 70}
   },
   {
    {1, 9},
    {3, 71}
   },
   {
    {1, 9},
    {3, 72}
   },
   {
    {1, 9},
    {3, 73}
   },
   {
    {1, 9},
    {3, 74}
   },
   {
    {1, 9},
    {3, 75}
   },
   {
    {1, 9},
    {3, 76}
   },
   {
    {1, 9},
    {3, 77}
   },
   {
    {1, 9},
    {3, 78}
   },
   {
    {1, 9},
    {3, 79}
   },
   {
    {1, 9},
    {3, 80}
   },
   {
    {1, 9},
    {3, 81}
   },
   {
    {1, 9},
    {3, 82}
   },
   {
    {1, 9},
    {3, 83}
   },
   {
    {1, 9},
    {3, 85}
   },
   {
    {1, 9},
    {3, 86}
   },
   {
    {1, 9},
    {3, 87}
   },
   {
    {1, 9},
    {3, 88}
   },
   {
    {1, 9},
    {3, 89}
   },
   {
    {1, 9},
    {3, 90}
   },
   {
    {1, 9},
    {3, 91}
   },
   {
    {1, 9},
    {3, 92}
   },
   {
    {1, 9},
    {3, 93}
   },
   {
    {1, 9},
    {3, 94}
   },
   {
    {1, 9},
    {3, 95}
   },
   {
    {1, 9},
    {3, 96}
   },
   {
    {1, 9},
    {3, 97}
   },
   {
    {1, 9},
    {3, 98}
   },
   {
    {1, 9},
    {3, 99}
   },
   {
    {1, 9},
    {3, 100}
   },
   {
    {1, 9},
    {3, 101}
   },
   {
    {1, 9},
    {3, 102}
   },
   {
    {1, 9},
    {3, 103}
   },
   {
    {1, 9},
    {3, 104}
   },
   {
    {1, 9},
    {3, 105}
   },
   {
    {1, 9},
    {3, 106}
   },
   {
    {1, 9},
    {3, 107}
   },
   {
    {1, 9},
    {3, 108}
   },
   {
    {1, 9},
    {3, 109}
   },
   {
    {1, 9},
    {3, 110}
   },
   {
    {1, 9},
    {3, 111}
   },
   {
    {1, 9},
    {3, 112}
   },
   {
    {1, 9},
    {3, 113}
   },
   {
    {1, 9},
    {3, 114}
   },
   {
    {1, 9},
    {3, 115}
   },
   {
    {1, 9},
    {3, 116}
   },
   {
    {1, 9},
    {3, 117}
   },
   {
    {1, 9},
    {3, 118}
   },
   {
    {1, 9},
    {3, 119}
   },
   {
    {1, 9},
    {3, 120}
   },
   {
    {1, 9},
    {3, 155}
   },
   {
    {1, 9},
    {3, 157}
   },
   {
    {1, 9},
    {3, 158}
   },
   {
    {1, 9},
    {3, 159}
   },
   {
    {1, 9},
    {3, 161}
   },
   {
    {1, 9},
    {3, 163}
   },
   {
    {1, 9},
    {3, 164}
   },
   {
    {1, 9},
    {3, 165}
   },
   {
    {1, 9},
    {3, 181}
   },
   {
    {1, 9},
    {3, 183}
   },
   {
    {1, 9},
    {3, 187}
   },
   {
    {1, 9},
    {3, 188}
   },
   {
    {1, 9},
    {3, 193}
   },
   {
    {1, 9},
    {3, 195}
   },
   {
    {1, 9},
    {3, 200}
   },
   {
    {1, 9},
    {3, 201}
   },
   {
    {1, 10},
    {3, 5}
   },
   {
    {1, 10},
    {3, 6}
   },
   {
    {1, 10},
    {3, 7}
   },
   {
    {1, 10},
    {3, 8}
   },
   {
    {1, 10},
    {3, 9}
   },
   {
    {1, 10},
    {3, 10}
   },
   {
    {1, 10},
    {3, 11}
   },
   {
    {1, 10},
    {3, 12}
   },
   {
    {1, 10},
    {3, 13}
   },
   {
    {1, 10},
    {3, 14}
   },
   {
    {1, 10},
    {3, 15}
   },
   {
    {1, 10},
    {3, 16}
   },
   {
    {1, 10},
    {3, 17}
   },
   {
    {1, 10},
    {3, 18}
   },
   {
    {1, 10},
    {3, 19}
   },
   {
    {1, 10},
    {3, 20}
   },
   {
    {1, 10},
    {3, 21}
   },
   {
    {1, 10},
    {3, 22}
   },
   {
    {1, 10},
    {3, 23}
   },
   {
    {1, 10},
    {3, 24}
   },
   {
    {1, 10},
    {3, 25}
   },
   {
    {1, 10},
    {3, 26}
   },
   {
    {1, 10},
    {3, 27}
   },
   {
    {1, 10},
    {3, 28}
   },
   {
    {1, 10},
    {3, 30}
   },
   {
    {1, 10},
    {3, 31}
   },
   {
    {1, 10},
    {3, 33}
   },
   {
    {1, 10},
    {3, 34}
   },
   {
    {1, 10},
    {3, 35}
   },
   {
    {1, 10},
    {3, 36}
   },
   {
    {1, 10},
    {3, 37}
   },
   {
    {1, 10},
    {3, 38}
   },
   {
    {1, 10},
    {3, 39}
   },
   {
    {1, 10},
    {3, 40}
   },
   {
    {1, 10},
    {3, 41}
   },
   {
    {1, 10},
    {3, 42}
   },
   {
    {1, 10},
    {3, 43}
   },
   {
    {1, 10},
    {3, 44}
   },
   {
    {1, 10},
    {3, 45}
   },
   {
    {1, 10},
    {3, 46}
   },
   {
    {1, 10},
    {3, 47}
   },
   {
    {1, 10},
    {3, 48}
   },
   {
    {1, 10},
    {3, 49}
   },
   {
    {1, 10},
    {3, 51}
   },
   {
    {1, 10},
    {3, 52}
   },
   {
    {1, 10},
    {3, 53}
   },
   {
    {1, 10},
    {3, 54}
   },
   {
    {1, 10},
    {3, 55}
   },
   {
    {1, 10},
    {3, 56}
   },
   {
    {1, 10},
    {3, 57}
   },
   {
    {1, 10},
    {3, 59}
   },
   {
    {1, 10},
    {3, 60}
   },
   {
    {1, 10},
    {3, 62}
   },
   {
    {1, 10},
    {3, 63}
   },
   {
    {1, 10},
    {3, 64}
   },
   {
    {1, 10},
    {3, 65}
   },
   {
    {1, 10},
    {3, 66}
   },
   {
    {1, 10},
    {3, 67}
   },
   {
    {1, 10},
    {3, 68}
   },
   {
    {1, 10},
    {3, 69}
   },
   {
    {1, 10},
    {3, 70}
   },
   {
    {1, 10},
    {3, 71}
   },
   {
    {1, 10},
    {3, 72}
   },
   {
    {1, 10},
    {3, 73}
   },
   {
    {1, 10},
    {3, 74}
   },
   {
    {1, 10},
    {3, 75}
   },
   {
    {1, 10},
    {3, 77}
   },
   {
    {1, 10},
    {3, 78}
   },
   {
    {1, 10},
    {3, 79}
   },
   {
    {1, 10},
    {3, 80}
   },
   {
    {1, 10},
    {3, 81}
   },
   {
    {1, 10},
    {3, 82}
   },
   {
    {1, 10},
    {3, 83}
   },
   {
    {1, 10},
    {3, 85}
   },
   {
    {1, 10},
    {3, 86}
   },
   {
    {1, 10},
    {3, 88}
   },
   {
    {1, 10},
    {3, 89}
   },
   {
    {1, 10},
    {3, 90}
   },
   {
    {1, 10},
    {3, 92}
   },
   {
    {1, 10},
    {3, 93}
   },
   {
    {1, 10},
    {3, 94}
   },
   {
    {1, 10},
    {3, 95}
   },
   {
    {1, 10},
    {3, 96}
   },
   {
    {1, 10},
    {3, 97}
   },
   {
    {1, 10},
    {3, 99}
   },
   {
    {1, 10},
    {3, 100}
   },
   {
    {1, 10},
    {3, 101}
   },
   {
    {1, 10},
    {3, 102}
   },
   {
    {1, 10},
    {3, 103}
   },
   {
    {1, 10},
    {3, 104}
   },
   {
    {1, 10},
    {3, 108}
   },
   {
    {1, 10},
    {3, 109}
   },
   {
    {1, 10},
    {3, 110}
   },
   {
    {1, 10},
    {3, 111}
   },
   {
    {1, 10},
    {3, 112}
   },
   {
    {1, 10},
    {3, 113}
   },
   {
    {1, 10},
    {3, 115}
   },
   {
    {1, 10},
    {3, 116}
   },
   {
    {1, 10},
    {3, 117}
   },
   {
    {1, 10},
    {3, 118}
   },
   {
    {1, 10},
    {3, 119}
   },
   {
    {1, 10},
    {3, 120}
   },
   {
    {1, 10},
    {3, 180}
   },
   {
    {1, 10},
    {3, 181}
   },
   {
    {1, 10},
    {3, 184}
   },
   {
    {1, 10},
    {3, 185}
   },
   {
    {1, 10},
    {3, 187}
   },
   {
    {1, 10},
    {3, 188}
   },
   {
    {1, 10},
    {3, 190}
   },
   {
    {1, 10},
    {3, 191}
   },
   {
    {1, 10},
    {3, 192}
   },
   {
    {1, 10},
    {3, 193}
   },
   {
    {1, 10},
    {3, 196}
   },
   {
    {1, 10},
    {3, 197}
   },
   {
    {1, 11},
    {3, 5}
   },
   {
    {1, 11},
    {3, 6}
   },
   {
    {1, 11},
    {3, 7}
   },
   {
    {1, 11},
    {3, 8}
   },
   {
    {1, 11},
    {3, 9}
   },
   {
    {1, 11},
    {3, 10}
   },
   {
    {1, 11},
    {3, 11}
   },
   {
    {1, 11},
    {3, 12}
   },
   {
    {1, 11},
    {3, 13}
   },
   {
    {1, 11},
    {3, 14}
   },
   {
    {1, 11},
    {3, 15}
   },
   {
    {1, 11},
    {3, 16}
   },
   {
    {1, 11},
    {3, 17}
   },
   {
    {1, 11},
    {3, 18}
   },
   {
    {1, 11},
    {3, 19}
   },
   {
    {1, 11},
    {3, 20}
   },
   {
    {1, 11},
    {3, 21}
   },
   {
    {1, 11},
    {3, 22}
   },
   {
    {1, 11},
    {3, 23}
   },
   {
    {1, 11},
    {3, 24}
   },
   {
    {1, 11},
    {3, 25}
   },
   {
    {1, 11},
    {3, 26}
   },
   {
    {1, 11},
    {3, 27}
   },
   {
    {1, 11},
    {3, 28}
   },
   {
    {1, 11},
    {3, 30}
   },
   {
    {1, 11},
    {3, 31}
   },
   {
    {1, 11},
    {3, 33}
   },
   {
    {1, 11},
    {3, 34}
   },
   {
    {1, 11},
    {3, 35}
   },
   {
    {1, 11},
    {3, 36}
   },
   {
    {1, 11},
    {3, 37}
   },
   {
    {1, 11},
    {3, 38}
   },
   {
    {1, 11},
    {3, 39}
   },
   {
    {1, 11},
    {3, 40}
   },
   {
    {1, 11},
    {3, 41}
   },
   {
    {1, 11},
    {3, 42}
   },
   {
    {1, 11},
    {3, 43}
   },
   {
    {1, 11},
    {3, 44}
   },
   {
    {1, 11},
    {3, 45}
   },
   {
    {1, 11},
    {3, 46}
   },
   {
    {1, 11},
    {3, 47}
   },
   {
    {1, 11},
    {3, 48}
   },
   {
    {1, 11},
    {3, 49}
   },
   {
    {1, 11},
    {3, 51}
   },
   {
    {1, 11},
    {3, 52}
   },
   {
    {1, 11},
    {3, 53}
   },
   {
    {1, 11},
    {3, 54}
   },
   {
    {1, 11},
    {3, 55}
   },
   {
    {1, 11},
    {3, 56}
   },
   {
    {1, 11},
    {3, 57}
   },
   {
    {1, 11},
    {3, 59}
   },
   {
    {1, 11},
    {3, 60}
   },
   {
    {1, 11},
    {3, 62}
   },
   {
    {1, 11},
    {3, 63}
   },
   {
    {1, 11},
    {3, 64}
   },
   {
    {1, 11},
    {3, 65}
   },
   {
    {1, 11},
    {3, 66}
   },
   {
    {1, 11},
    {3, 67}
   },
   {
    {1, 11},
    {3, 68}
   },
   {
    {1, 11},
    {3, 69}
   },
   {
    {1, 11},
    {3, 70}
   },
   {
    {1, 11},
    {3, 71}
   },
   {
    {1, 11},
    {3, 72}
   },
   {
    {1, 11},
    {3, 73}
   },
   {
    {1, 11},
    {3, 74}
   },
   {
    {1, 11},
    {3, 75}
   },
   {
    {1, 11},
    {3, 77}
   },
   {
    {1, 11},
    {3, 78}
   },
   {
    {1, 11},
    {3, 79}
   },
   {
    {1, 11},
    {3, 80}
   },
   {
    {1, 11},
    {3, 81}
   },
   {
    {1, 11},
    {3, 82}
   },
   {
    {1, 11},
    {3, 83}
   },
   {
    {1, 11},
    {3, 85}
   },
   {
    {1, 11},
    {3, 86}
   },
   {
    {1, 11},
    {3, 88}
   },
   {
    {1, 11},
    {3, 89}
   },
   {
    {1, 11},
    {3, 90}
   },
   {
    {1, 11},
    {3, 92}
   },
   {
    {1, 11},
    {3, 93}
   },
   {
    {1, 11},
    {3, 94}
   },
   {
    {1, 11},
    {3, 95}
   },
   {
    {1, 11},
    {3, 96}
   },
   {
    {1, 11},
    {3, 97}
   },
   {
    {1, 11},
    {3, 99}
   },
   {
    {1, 11},
    {3, 100}
   },
   {
    {1, 11},
    {3, 101}
   },
   {
    {1, 11},
    {3, 102}
   },
   {
    {1, 11},
    {3, 103}
   },
   {
    {1, 11},
    {3, 104}
   },
   {
    {1, 11},
    {3, 108}
   },
   {
    {1, 11},
    {3, 109}
   },
   {
    {1, 11},
    {3, 110}
   },
   {
    {1, 11},
    {3, 111}
   },
   {
    {1, 11},
    {3, 112}
   },
   {
    {1, 11},
    {3, 113}
   },
   {
    {1, 11},
    {3, 115}
   },
   {
    {1, 11},
    {3, 116}
   },
   {
    {1, 11},
    {3, 117}
   },
   {
    {1, 11},
    {3, 118}
   },
   {
    {1, 11},
    {3, 119}
   },
   {
    {1, 11},
    {3, 120}
   },
   {
    {1, 11},
    {3, 179}
   },
   {
    {1, 11},
    {3, 181}
   },
   {
    {1, 11},
    {3, 182}
   },
   {
    {1, 11},
    {3, 189}
   },
   {
    {1, 11},
    {3, 190}
   },
   {
    {1, 11},
    {3, 193}
   },
   {
    {1, 11},
    {3, 194}
   },
   {
    {1, 11},
    {3, 196}
   },
   {
    {1, 11},
    {3, 198}
   },
   {
    {1, 11},
    {3, 199}
   },
   {
    {1, 11},
    {3, 200}
   },
   {
    {1, 11},
    {3, 201}
   },
   {
    {4, 1}
   },
   {
    {4, 2}
   },
   {
    {4, 3}
   },
   {
    {4, 4}
   },
   {
    {4, 5}
   },
   {
    {4, 6}
   },
   {
    {4, 7}
   },
   {
    {4, 8}
   },
   {
    {4, 9}
   },
   {
    {4, 10}
   },
   {
    {4, 11}
   },
   {
    {4, 12}
   },
   {
    {4, 13}
   },
   {
    {4, 14}
   },
   {
    {4, 15}
   },
   {
    {4, 16}
   },
   {
    {4, 17}
   },
   {
    {4, 18}
   },
   {
    {4, 19}
   },
   {
    {4, 20}
   },
   {
    {4, 21}
   },
   {
    {4, 22}
   },
   {
    {4, 23}
   },
   {
    {4, 24}
   },
   {
    {4, 25}
   },
   {
    {4, 26}
   },
   {
    {4, 27}
   },
   {
    {4, 28}
   },
   {
    {4, 29}
   },
   {
    {4, 30}
   },
   {
    {4, 31}
   },
   {
    {4, 32}
   },
   {
    {4, 33}
   },
   {
    {4, 34}
   },
   {
    {4, 35}
   },
   {
    {4, 36}
   },
   {
    {4, 37}
   },
   {
    {4, 38}
   },
   {
    {4, 39}
   },
   {
    {4, 40}
   },
   {
    {4, 41}
   },
   {
    {4, 42}
   },
   {
    {4, 43}
   },
   {
    {4, 44}
   },
   {
    {4, 45}
   },
   {
    {4, 46}
   },
   {
    {4, 48}
   },
   {
    {4, 49}
   },
   {
    {4, 50}
   },
   {
    {4, 51}
   },
   {
    {4, 53}
   },
   {
    {4, 55}
   },
   {
    {4, 56}
   },
   {
    {4, 57}
   },
   {
    {4, 58}
   },
   {
    {4, 59}
   },
   {
    {4, 60}
   },
   {
    {4, 61}
   },
   {
    {4, 62}
   },
   {
    {4, 63}
   },
   {
    {4, 64}
   },
   {
    {4, 65}
   },
   {
    {4, 66}
   },
   {
    {4, 67}
   },
   {
    {4, 68}
   },
   {
    {4, 69}
   },
   {
    {4, 70}
   },
   {
    {4, 72}
   },
   {
    {4, 73}
   },
   {
    {4, 74}
   },
   {
    {4, 75}
   },
   {
    {4, 76}
   },
   {
    {4, 77}
   },
   {
    {4, 78}
   },
   {
    {4, 79}
   },
   {
    {4, 80}
   },
   {
    {4, 81}
   },
   {
    {4, 82}
   },
   {
    {4, 83}
   },
   {
    {4, 84}
   },
   {
    {4, 85}
   },
   {
    {4, 86}
   },
   {
    {4, 87}
   },
   {
    {4, 88}
   },
   {
    {4, 89}
   },
   {
    {4, 90}
   },
   {
    {4, 91}
   },
   {
    {4, 92}
   },
   {
    {4, 93}
   },
   {
    {4, 94}
   },
   {
    {4, 95}
   },
   {
    {4, 96}
   },
   {
    {4, 97}
   },
   {
    {4, 98}
   },
   {
    {4, 99}
   },
   {
    {4, 100}
   },
   {
    {4, 101}
   },
   {
    {4, 102}
   },
   {
    {4, 103}
   },
   {
    {4, 104}
   },
   {
    {4, 105}
   },
   {
    {4, 106}
   },
   {
    {4, 107}
   },
   {
    {4, 108}
   },
   {
    {4, 109}
   },
   {
    {4, 110}
   },
   {
    {4, 111}
   },
   {
    {4, 112}
   },
   {
    {4, 114}
   },
   {
    {4, 116}
   },
   {
    {4, 117}
   },
   {
    {4, 118}
   },
   {
    {4, 119}
   },
   {
    {4, 121}
   },
   {
    {4, 122}
   },
   {
    {4, 123}
   },
   {
    {4, 124}
   },
   {
    {4, 126}
   },
   {
    {4, 128}
   },
   {
    {4, 129}
   },
   {
    {4, 130}
   },
   {
    {4, 134}
   },
   {
    {4, 135}
   },
   {
    {4, 136}
   },
   {
    {4, 137}
   },
   {
    {4, 139}
   },
   {
    {4, 140}
   },
   {
    {4, 141}
   },
   {
    {4, 142}
   },
   {
    {4, 143}
   },
   {
    {4, 144}
   },
   {
    {4, 145}
   },
   {
    {4, 146}
   },
   {
    {4, 147}
   },
   {
    {4, 148}
   },
   {
    {4, 149}
   },
   {
    {4, 150}
   },
   {
    {4, 151}
   },
   {
    {4, 152}
   },
   {
    {4, 153}
   },
   {
    {4, 154}
   },
   {
    {4, 155}
   },
   {
    {4, 156}
   },
   {
    {4, 157}
   },
   {
    {4, 158}
   },
   {
    {4, 160}
   },
   {
    {4, 161}
   },
   {
    {4, 162}
   },
   {
    {4, 164}
   },
   {
    {4, 166}
   },
   {
    {4, 167}
   },
   {
    {4, 168}
   },
   {
    {4, 169}
   },
   {
    {4, 170}
   },
   {
    {4, 171}
   },
   {
    {4, 172}
   },
   {
    {4, 173}
   },
   {
    {4, 175}
   },
   {
    {4, 176}
   },
   {
    {4, 177}
   },
   {
    {4, 178}
   },
   {
    {4, 179}
   },
   {
    {4, 180}
   },
   {
    {4, 181}
   },
   {
    {4, 182}
   },
   {
    {4, 183}
   },
   {
    {4, 184}
   },
   {
    {4, 185}
   },
   {
    {4, 186}
   },
   {
    {4, 187}
   },
   {
    {4, 188}
   },
   {
    {4, 189}
   },
   {
    {4, 190}
   },
   {
    {4, 191}
   },
   {
    {4, 192}
   },
   {
    {4, 193}
   },
   {
    {4, 194}
   },
   {
    {4, 195}
   },
   {
    {4, 196}
   },
   {
    {4, 197}
   },
   {
    {4, 198}
   },
   {
    {4, 199}
   },
   {
    {4, 200}
   },
   {
    {4, 201}
   },
   {
    {4, 202}
   },
   {
    {4, 203}
   },
   {
    {4, 204}
   },
   {
    {4, 205}
   },
   {
    {4, 206}
   },
   {
    {4, 207}
   },
   {
    {4, 208}
   },
   {
    {4, 209}
   },
   {
    {4, 210}
   },
   {
    {4, 211}
   },
   {
    {4, 213}
   },
   {
    {4, 214}
   },
   {
    {4, 216}
   },
   {
    {4, 218}
   },
   {
    {4, 219}
   },
   {
    {4, 220}
   },
   {
    {4, 221}
   },
   {
    {4, 222}
   },
   {
    {4, 223}
   },
   {
    {4, 225}
   },
   {
    {4, 226}
   },
   {
    {4, 227}
   },
   {
    {4, 228}
   },
   {
    {4, 229}
   },
   {
    {4, 230}
   },
   {
    {4, 231}
   },
   {
    {4, 232}
   },
   {
    {4, 233}
   },
   {
    {4, 234}
   },
   {
    {4, 235}
   },
   {
    {4, 236}
   },
   {
    {4, 237}
   },
   {
    {4, 238}
   },
   {
    {4, 239}
   },
   {
    {4, 240}
   },
   {
    {4, 241}
   },
   {
    {4, 242}
   },
   {
    {4, 243}
   },
   {
    {4, 245}
   },
   {
    {4, 246}
   },
   {
    {4, 247}
   },
   {
    {4, 248}
   },
   {
    {4, 249}
   },
   {
    {4, 250}
   },
   {
    {4, 251}
   },
   {
    {4, 252}
   },
   {
    {4, 253}
   },
   {
    {4, 254}
   },
   {
    {4, 255}
   },
   {
    {4, 257}
   },
   {
    {4, 258}
   },
   {
    {4, 259}
   },
   {
    {4, 260}
   },
   {
    {4, 261}
   },
   {
    {4, 262}
   },
   {
    {4, 263}
   },
   {
    {4, 264}
   },
   {
    {4, 265}
   },
   {
    {4, 266}
   },
   {
    {4, 267}
   },
   {
    {4, 268}
   },
   {
    {4, 269}
   },
   {
    {4, 270}
   },
   {
    {4, 271}
   },
   {
    {4, 272}
   },
   {
    {4, 274}
   },
   {
    {4, 275}
   },
   {
    {4, 276}
   },
   {
    {4, 277}
   },
   {
    {4, 278}
   },
   {
    {4, 279}
   },
   {
    {4, 280}
   },
   {
    {4, 281}
   },
   {
    {4, 282}
   },
   {
    {4, 283}
   },
   {
    {4, 284}
   },
   {
    {4, 285}
   },
   {
    {4, 286}
   },
   {
    {4, 287}
   },
   {
    {4, 288}
   },
   {
    {4, 289}
   },
   {
    {4, 290}
   },
   {
    {4, 291}
   },
   {
    {4, 292}
   },
   {
    {4, 293}
   },
   {
    {4, 294}
   },
   {
    {4, 295}
   },
   {
    {4, 296}
   },
   {
    {4, 297}
   },
   {
    {4, 298}
   },
   {
    {4, 299}
   },
   {
    {4, 300}
   },
   {
    {4, 301}
   },
   {
    {4, 302}
   },
   {
    {4, 303}
   },
   {
    {4, 304}
   },
   {
    {4, 305}
   },
   {
    {4, 306}
   },
   {
    {4, 307}
   },
   {
    {4, 308}
   },
   {
    {4, 309}
   },
   {
    {4, 310}
   },
   {
    {4, 311}
   },
   {
    {4, 312}
   },
   {
    {4, 313}
   },
   {
    {4, 314}
   },
   {
    {4, 315}
   },
   {
    {4, 316}
   },
   {
    {4, 318}
   },
   {
    {4, 319}
   },
   {
    {4, 320}
   },
   {
    {4, 322}
   },
   {
    {4, 323}
   },
   {
    {4, 325}
   },
   {
    {4, 327}
   },
   {
    {4, 328}
   },
   {
    {4, 330}
   },
   {
    {4, 332}
   },
   {
    {4, 333}
   },
   {
    {4, 335}
   },
   {
    {4, 337}
   },
   {
    {4, 339}
   },
   {
    {4, 341}
   },
   {
    {4, 342}
   },
   {
    {4, 344}
   },
   {
    {4, 345}
   },
   {
    {4, 346}
   },
   {
    {4, 347}
   },
   {
    {4, 348}
   },
   {
    {4, 349}
   },
   {
    {4, 351}
   },
   {
    {4, 352}
   },
   {
    {4, 353}
   },
   {
    {4, 354}
   },
   {
    {4, 355}
   },
   {
    {4, 356}
   },
   {
    {4, 358}
   },
   {
    {4, 359}
   },
   {
    {4, 361}
   },
   {
    {4, 362}
   },
   {
    {4, 364}
   },
   {
    {4, 365}
   },
   {
    {4, 366}
   },
   {
    {4, 367}
   },
   {
    {4, 368}
   },
   {
    {4, 369}
   },
   {
    {4, 370}
   },
   {
    {4, 371}
   },
   {
    {4, 372}
   },
   {
    {4, 373}
   },
   {
    {4, 374}
   },
   {
    {4, 375}
   },
   {
    {4, 376}
   },
   {
    {4, 377}
   },
   {
    {4, 378}
   },
   {
    {4, 379}
   },
   {
    {4, 380}
   },
   {
    {4, 381}
   },
   {
    {4, 382}
   },
   {
    {4, 383}
   },
   {
    {4, 384}
   },
   {
    {4, 385}
   },
   {
    {4, 386}
   },
   {
    {4, 387}
   },
   {
    {4, 388}
   },
   {
    {4, 389}
   },
   {
    {4, 390}
   },
   {
    {4, 391}
   },
   {
    {4, 392}
   },
   {
    {4, 393}
   },
   {
    {4, 394}
   },
   {
    {4, 395}
   },
   {
    {4, 396}
   },
   {
    {4, 397}
   },
   {
    {4, 398}
   },
   {
    {4, 399}
   },
   {
    {4, 400}
   },
   {
    {4, 401}
   },
   {
    {4, 402}
   },
   {
    {4, 403}
   },
   {
    {4, 404}
   },
   {
    {4, 405}
   },
   {
    {4, 406}
   },
   {
    {4, 407}
   },
   {
    {4, 408}
   },
   {
    {4, 409}
   },
   {
    {4, 410}
   },
   {
    {4, 411}
   },
   {
    {4, 412}
   },
   {
    {4, 413}
   },
   {
    {4, 414}
   },
   {
    {4, 415}
   },
   {
    {4, 416}
   },
   {
    {4, 417}
   },
   {
    {4, 418}
   },
   {
    {4, 419}
   },
   {
    {4, 420}
   },
   {
    {4, 421}
   },
   {
    {4, 422}
   },
   {
    {4, 423}
   },
   {
    {4, 424}
   },
   {
    {4, 425}
   },
   {
    {4, 426}
   },
   {
    {4, 427}
   },
   {
    {4, 428}
   },
   {
    {4, 429}
   },
   {
    {4, 430}
   },
   {
    {4, 431}
   },
   {
    {4, 432}
   },
   {
    {4, 433}
   },
   {
    {4, 434}
   },
   {
    {4, 435}
   },
   {
    {4, 436}
   },
   {
    {4, 437}
   },
   {
    {4, 438}
   },
   {
    {4, 441}
   },
   {
    {4, 442}
   },
   {
    {4, 443}
   },
   {
    {4, 444}
   },
   {
    {4, 445}
   },
   {
    {4, 446}
   },
   {
    {4, 447}
   },
   {
    {4, 448}
   },
   {
    {4, 449}
   },
   {
    {4, 450}
   },
   {
    {4, 451}
   },
   {
    {4, 452}
   },
   {
    {4, 453}
   },
   {
    {4, 454}
   },
   {
    {4, 455}
   },
   {
    {4, 456}
   },
   {
    {4, 457}
   },
   {
    {4, 458}
   },
   {
    {4, 460}
   },
   {
    {4, 461}
   },
   {
    {4, 462}
   },
   {
    {4, 463}
   },
   {
    {4, 464}
   },
   {
    {4, 465}
   },
   {
    {4, 468}
   },
   {
    {4, 469}
   },
   {
    {4, 470}
   },
   {
    {4, 471}
   },
   {
    {4, 476}
   },
   {
    {4, 477}
   },
   {
    {4, 478}
   },
   {
    {4, 479}
   },
   {
    {4, 481}
   },
   {
    {4, 482}
   },
   {
    {4, 483}
   },
   {
    {4, 484}
   },
   {
    {4, 486}
   },
   {
    {4, 487}
   },
   {
    {4, 488}
   },
   {
    {4, 490}
   },
   {
    {4, 491}
   },
   {
    {4, 492}
   },
   {
    {4, 493}
   },
   {
    {4, 494}
   },
   {
    {4, 496}
   },
   {
    {4, 497}
   },
   {
    {4, 498}
   },
   {
    {4, 499}
   },
   {
    {4, 500}
   },
   {
    {4, 501}
   },
   {
    {4, 503}
   },
   {
    {4, 504}
   },
   {
    {4, 506}
   },
   {
    {4, 508}
   },
   {
    {4, 509}
   },
   {
    {4, 510}
   },
   {
    {4, 511}
   },
   {
    {4, 512}
   },
   {
    {4, 513}
   },
   {
    {4, 514}
   },
   {
    {4, 515}
   },
   {
    {4, 516}
   },
   {
    {4, 517}
   },
   {
    {4, 518}
   },
   {
    {4, 519}
   },
   {
    {4, 520}
   },
   {
    {4, 521}
   },
   {
    {4, 526}
   },
   {
    {4, 527}
   },
   {
    {4, 532}
   },
   {
    {4, 533}
   },
   {
    {4, 534}
   },
   {
    {4, 535}
   },
   {
    {4, 536}
   },
   {
    {4, 537}
   },
   {
    {4, 538}
   },
   {
    {4, 539}
   },
   {
    {4, 540}
   },
   {
    {4, 541}
   },
   {
    {4, 542}
   },
   {
    {4, 543}
   },
   {
    {4, 544}
   },
   {
    {4, 545}
   },
   {
    {4, 546}
   },
   {
    {4, 547}
   },
   {
    {4, 548}
   },
   {
    {4, 549}
   },
   {
    {4, 550}
   },
   {
    {4, 551}
   },
   {
    {4, 552}
   },
   {
    {4, 553}
   },
   {
    {4, 554}
   },
   {
    {4, 555}
   },
   {
    {4, 556}
   },
   {
    {4, 557}
   },
   {
    {4, 558}
   },
   {
    {4, 559}
   },
   {
    {4, 560}
   },
   {
    {4, 561}
   },
   {
    {4, 562}
   },
   {
    {4, 563}
   },
   {
    {4, 564}
   },
   {
    {4, 565}
   },
   {
    {4, 566}
   },
   {
    {4, 567}
   },
   {
    {4, 568}
   },
   {
    {4, 569}
   },
   {
    {4, 570}
   },
   {
    {4, 571}
   },
   {
    {4, 572}
   },
   {
    {4, 573}
   },
   {
    {4, 574}
   },
   {
    {4, 575}
   },
   {
    {4, 576}
   },
   {
    {4, 577}
   },
   {
    {4, 578}
   },
   {
    {4, 579}
   },
   {
    {4, 580}
   },
   {
    {4, 581}
   },
   {
    {4, 582}
   },
   {
    {4, 583}
   },
   {
    {4, 584}
   },
   {
    {4, 585}
   },
   {
    {4, 586}
   },
   {
    {4, 587}
   },
   {
    {4, 588}
   },
   {
    {4, 589}
   },
   {
    {4, 590}
   },
   {
    {4, 591}
   },
   {
    {4, 592}
   },
   {
    {4, 593}
   },
   {
    {4, 594}
   },
   {
    {4, 595}
   },
   {
    {4, 596}
   },
   {
    {4, 597}
   },
   {
    {4, 598}
   },
   {
    {4, 599}
   },
   {
    {4, 600}
   },
   {
    {4, 601}
   },
   {
    {4, 602}
   },
   {
    {4, 603}
   },
   {
    {4, 604}
   },
   {
    {4, 605}
   },
   {
    {4, 606}
   },
   {
    {4, 607}
   },
   {
    {4, 608}
   },
   {
    {4, 609}
   },
   {
    {4, 610}
   },
   {
    {4, 611}
   },
   {
    {4, 612}
   },
   {
    {4, 613}
   },
   {
    {4, 614}
   },
   {
    {4, 615}
   },
   {
    {4, 616}
   },
   {
    {4, 617}
   },
   {
    {4, 618}
   },
   {
    {4, 619}
   },
   {
    {4, 620}
   },
   {
    {4, 621}
   },
   {
    {4, 622}
   },
   {
    {4, 623}
   },
   {
    {4, 624}
   },
   {
    {4, 625}
   },
   {
    {4, 626}
   },
   {
    {4, 627}
   },
   {
    {4, 628}
   },
   {
    {4, 629}
   },
   {
    {4, 630}
   },
   {
    {4, 631}
   },
   {
    {4, 632}
   },
   {
    {4, 633}
   },
   {
    {4, 634}
   },
   {
    {4, 635}
   },
   {
    {4, 636}
   },
   {
    {4, 637}
   },
   {
    {4, 638}
   },
   {
    {4, 639}
   },
   {
    {4, 640}
   },
   {
    {4, 641}
   },
   {
    {4, 642}
   },
   {
    {4, 643}
   },
   {
    {4, 644}
   },
   {
    {4, 645}
   },
   {
    {4, 646}
   },
   {
    {4, 647}
   },
   {
    {4, 648}
   },
   {
    {4, 649}
   },
   {
    {4, 650}
   },
   {
    {4, 651}
   },
   {
    {4, 652}
   },
   {
    {4, 653}
   },
   {
    {4, 654}
   },
   {
    {4, 655}
   },
   {
    {4, 656}
   },
   {
    {4, 657}
   },
   {
    {4, 658}
   },
   {
    {4, 659}
   },
   {
    {4, 660}
   },
   {
    {4, 662}
   },
   {
    {4, 663}
   },
   {
    {4, 664}
   },
   {
    {4, 676}
   },
   {
    {4, 677}
   },
   {
    {4, 678}
   },
   {
    {4, 679}
   },
   {
    {4, 680}
   },
   {
    {4, 681}
   },
   {
    {4, 682}
   },
   {
    {4, 683}
   },
   {
    {4, 684}
   },
   {
    {4, 685}
   },
   {
    {4, 686}
   },
   {
    {4, 687}
   },
   {
    {4, 688}
   },
   {
    {4, 689}
   },
   {
    {4, 690}
   },
   {
    {4, 691}
   },
   {
    {4, 692}
   },
   {
    {4, 693}
   },
   {
    {4, 695}
   },
   {
    {4, 697}
   },
   {
    {4, 698}
   },
   {
    {4, 700}
   },
   {
    {4, 702}
   },
   {
    {4, 704}
   },
   {
    {4, 705}
   },
   {
    {4, 706}
   },
   {
    {4, 708}
   },
   {
    {4, 710}
   },
   {
    {4, 712}
   },
   {
    {4, 713}
   },
   {
    {4, 714}
   },
   {
    {4, 716}
   },
   {
    {4, 717}
   },
   {
    {4, 719}
   },
   {
    {4, 720}
   },
   {
    {4, 722}
   },
   {
    {4, 723}
   },
   {
    {4, 725}
   },
   {
    {4, 727}
   },
   {
    {4, 728}
   },
   {
    {4, 731}
   },
   {
    {4, 734}
   },
   {
    {4, 736}
   },
   {
    {4, 737}
   },
   {
    {4, 738}
   },
   {
    {4, 739}
   },
   {
    {4, 740}
   },
   {
    {4, 741}
   },
   {
    {4, 743}
   },
   {
    {4, 745}
   },
   {
    {4, 747}
   },
   {
    {4, 749}
   },
   {
    {4, 751}
   },
   {
    {4, 754}
   },
   {
    {4, 755}
   },
   {
    {4, 757}
   },
   {
    {4, 758}
   },
   {
    {4, 759}
   },
   {
    {4, 760}
   },
   {
    {4, 761}
   },
   {
    {4, 762}
   },
   {
    {4, 763}
   },
   {
    {4, 764}
   },
   {
    {4, 766}
   },
   {
    {4, 767}
   },
   {
    {4, 768}
   },
   {
    {4, 769}
   },
   {
    {4, 770}
   },
   {
    {4, 771}
   },
   {
    {4, 772}
   },
   {
    {4, 773}
   },
   {
    {4, 774}
   },
   {
    {4, 775}
   },
   {
    {4, 776}
   },
   {
    {4, 777}
   },
   {
    {4, 778}
   },
   {
    {4, 779}
   },
   {
    {4, 780}
   },
   {
    {4, 781}
   },
   {
    {4, 782}
   },
   {
    {4, 783}
   },
   {
    {4, 784}
   },
   {
    {4, 785}
   },
   {
    {4, 786}
   },
   {
    {4, 787}
   },
   {
    {4, 788}
   },
   {
    {4, 789}
   },
   {
    {4, 790}
   },
   {
    {4, 791}
   },
   {
    {4, 792}
   },
   {
    {4, 793}
   },
   {
    {4, 794}
   },
   {
    {4, 795}
   },
   {
    {4, 796}
   },
   {
    {4, 797}
   },
   {
    {4, 798}
   },
   {
    {4, 799}
   },
   {
    {4, 800}
   },
   {
    {4, 801}
   },
   {
    {4, 802}
   },
   {
    {4, 803}
   },
   {
    {4, 804}
   },
   {
    {4, 805}
   },
   {
    {4, 807}
   },
   {
    {4, 808}
   },
   {
    {4, 810}
   },
   {
    {4, 811}
   },
   {
    {4, 812}
   },
   {
    {4, 813}
   },
   {
    {4, 814}
   },
   {
    {4, 815}
   },
   {
    {4, 816}
   },
   {
    {4, 817}
   },
   {
    {4, 818}
   },
   {
    {4, 819}
   },
   {
    {4, 820}
   },
   {
    {4, 821}
   },
   {
    {4, 822}
   },
   {
    {4, 823}
   },
   {
    {4, 824}
   },
   {
    {4, 825}
   },
   {
    {4, 826}
   },
   {
    {4, 827}
   },
   {
    {4, 828}
   },
   {
    {4, 829}
   },
   {
    {4, 830}
   },
   {
    {4, 831}
   },
   {
    {4, 832}
   },
   {
    {4, 833}
   },
   {
    {4, 834}
   },
   {
    {4, 835}
   },
   {
    {4, 836}
   },
   {
    {4, 838}
   },
   {
    {4, 840}
   },
   {
    {4, 841}
   },
   {
    {4, 842}
   },
   {
    {4, 844}
   },
   {
    {4, 845}
   },
   {
    {4, 846}
   },
   {
    {4, 847}
   },
   {
    {4, 848}
   },
   {
    {4, 849}
   },
   {
    {4, 850}
   },
   {
    {4, 851}
   },
   {
    {4, 852}
   },
   {
    {4, 853}
   },
   {
    {4, 854}
   },
   {
    {4, 855}
   },
   {
    {4, 857}
   },
   {
    {4, 858}
   },
   {
    {4, 859}
   },
   {
    {4, 861}
   },
   {
    {4, 862}
   },
   {
    {4, 864}
   },
   {
    {4, 865}
   },
   {
    {4, 866}
   },
   {
    {4, 867}
   },
   {
    {4, 868}
   },
   {
    {4, 869}
   },
   {
    {4, 870}
   },
   {
    {4, 871}
   },
   {
    {4, 872}
   },
   {
    {4, 873}
   },
   {
    {4, 874}
   },
   {
    {4, 876}
   },
   {
    {4, 877}
   },
   {
    {4, 878}
   },
   {
    {4, 880}
   },
   {
    {4, 881}
   },
   {
    {4, 883}
   },
   {
    {4, 884}
   },
   {
    {4, 885}
   },
   {
    {4, 886}
   },
   {
    {4, 887}
   },
   {
    {4, 888}
   },
   {
    {4, 890}
   },
   {
    {4, 891}
   },
   {
    {4, 892}
   },
   {
    {4, 893}
   },
   {
    {4, 894}
   },
   {
    {4, 896}
   },
   {
    {4, 897}
   },
   {
    {4, 898}
   },
   {
    {4, 899}
   },
   {
    {4, 900}
   },
   {
    {4, 901}
   },
   {
    {4, 902}
   },
   {
    {4, 903}
   },
   {
    {4, 904}
   },
   {
    {4, 905}
   },
   {
    {4, 906}
   },
   {
    {4, 907}
   },
   {
    {4, 909}
   },
   {
    {4, 910}
   },
   {
    {4, 911}
   },
   {
    {4, 912}
   },
   {
    {4, 913}
   },
   {
    {4, 914}
   },
   {
    {4, 915}
   },
   {
    {4, 917}
   },
   {
    {4, 918}
   },
   {
    {4, 919}
   },
   {
    {4, 920}
   },
   {
    {4, 981}
   },
   {
    {4, 982}
   },
   {
    {4, 983}
   },
   {
    {4, 984}
   },
   {
    {4, 985}
   },
   {
    {4, 987}
   },
   {
    {4, 988}
   },
   {
    {4, 990}
   },
   {
    {4, 991}
   },
   {
    {4, 992}
   },
   {
    {4, 993}
   },
   {
    {4, 994}
   },
   {
    {4, 997}
   },
   {
    {4, 998}
   },
   {
    {4, 999}
   },
   {
    {4, 1000}
   },
   {
    {4, 1002}
   },
   {
    {4, 1003}
   },
   {
    {4, 1005}
   },
   {
    {4, 1007}
   },
   {
    {4, 1008}
   },
   {
    {4, 1010}
   },
   {
    {4, 1011}
   },
   {
    {4, 1013}
   },
   {
    {4, 1015}
   },
   {
    {4, 1016}
   },
   {
    {4, 1017}
   },
   {
    {4, 1018}
   },
   {
    {4, 1019}
   },
   {
    {4, 1020}
   },
   {
    {4, 1021}
   },
   {
    {4, 1022}
   },
   {
    {4, 1023}
   },
   {
    {4, 1024}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 2}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 3}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 4}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 5}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 6}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 7}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 8}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 9}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 2},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 3}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 4}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 5}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 6}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 7}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 8}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 9}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 3},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 4},
    {1, 4}
   },
   {
    {1, -1},
    {1, 2},
    {1, 4},
    {1, 5}
   },
   {
    {1, -1},
    {1, 2},
    {1, 4},
    {1, 6}
   },
   {
    {1, -1},
    {1, 2},
    {1, 4},
    {1, 7}
   },
   {
    {1, -1},
    {1, 2},
    {1, 4},
    {1, 8}
   },
   {
    {1, -1},
    {1, 2},
    {1, 4},
    {1, 9}
   },
   {
    {1, -1},
    {1, 2},
    {1, 4},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 4},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 5},
    {1, 5}
   },
   {
    {1, -1},
    {1, 2},
    {1, 5},
    {1, 6}
   },
   {
    {1, -1},
    {1, 2},
    {1, 5},
    {1, 7}
   },
   {
    {1, -1},
    {1, 2},
    {1, 5},
    {1, 8}
   },
   {
    {1, -1},
    {1, 2},
    {1, 5},
    {1, 9}
   },
   {
    {1, -1},
    {1, 2},
    {1, 5},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 5},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 6},
    {1, 6}
   },
   {
    {1, -1},
    {1, 2},
    {1, 6},
    {1, 7}
   },
   {
    {1, -1},
    {1, 2},
    {1, 6},
    {1, 8}
   },
   {
    {1, -1},
    {1, 2},
    {1, 6},
    {1, 9}
   },
   {
    {1, -1},
    {1, 2},
    {1, 6},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 6},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 7},
    {1, 7}
   },
   {
    {1, -1},
    {1, 2},
    {1, 7},
    {1, 8}
   },
   {
    {1, -1},
    {1, 2},
    {1, 7},
    {1, 9}
   },
   {
    {1, -1},
    {1, 2},
    {1, 7},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 7},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 8},
    {1, 8}
   },
   {
    {1, -1},
    {1, 2},
    {1, 8},
    {1, 9}
   },
   {
    {1, -1},
    {1, 2},
    {1, 8},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 8},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, 2},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 2},
    {1, 10},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 3}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 4}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 5}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 6}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 7}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 8}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 9}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 10}
   },
   {
    {1, -1},
    {1, 3},
    {1, 3},
    {1, 11}
   },
   {
    {1, -1},
    {1, 3},
    {1, 4},
    {1, 4}
   },
   {
    {1, -1},
    {1, 3},
    {1, 4},
    {1, 5}
   },
   {
    {1, -1},
    {1, 3},
    {1, 4},
    {1, 6}
   },
   {
    {1, -1},
    {1, 3},
    {1, 4},
    {1, 7}
   },
   {
    {1, -1},
    {1, 3},
    {1, 4},
    {1, 8}
   },
   {
    {1, -1},
    {1, 3},
    {1, 4},
    {1, 9}
   },
   {
    {1, -1},
    {1, 3},
    {1, 5},
    {1, 5}
   },
   {
    {1, -1},
    {1, 3},
    {1, 5},
    {1, 6}
   },
   {
    {1, -1},
    {1, 3},
    {1, 5},
    {1, 7}
   },
   {
    {1, -1},
    {1, 3},
    {1, 5},
    {1, 8}
   },
   {
    {1, -1},
    {1, 3},
    {1, 5},
    {1, 9}
   },
   {
    {1, -1},
    {1, 3},
    {1, 5},
    {1, 10}
   },
   {
    {1, -1},
    {1, 3},
    {1, 5},
    {1, 11}
   },
   {
    {1, -1},
    {1, 3},
    {1, 6},
    {1, 6}
   },
   {
    {1, -1},
    {1, 3},
    {1, 6},
    {1, 7}
   },
   {
    {1, -1},
    {1, 3},
    {1, 6},
    {1, 8}
   },
   {
    {1, -1},
    {1, 3},
    {1, 6},
    {1, 9}
   },
   {
    {1, -1},
    {1, 3},
    {1, 6},
    {1, 10}
   },
   {
    {1, -1},
    {1, 3},
    {1, 6},
    {1, 11}
   },
   {
    {1, -1},
    {1, 3},
    {1, 7},
    {1, 7}
   },
   {
    {1, -1},
    {1, 3},
    {1, 7},
    {1, 8}
   },
   {
    {1, -1},
    {1, 3},
    {1, 7},
    {1, 9}
   },
   {
    {1, -1},
    {1, 3},
    {1, 7},
    {1, 10}
   },
   {
    {1, -1},
    {1, 3},
    {1, 7},
    {1, 11}
   },
   {
    {1, -1},
    {1, 3},
    {1, 8},
    {1, 8}
   },
   {
    {1, -1},
    {1, 3},
    {1, 8},
    {1, 9}
   },
   {
    {1, -1},
    {1, 3},
    {1, 8},
    {1, 10}
   },
   {
    {1, -1},
    {1, 3},
    {1, 8},
    {1, 11}
   },
   {
    {1, -1},
    {1, 3},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, 3},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, 3},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, 3},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 3},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 4},
    {1, 4},
    {1, 4}
   },
   {
    {1, -1},
    {1, 4},
    {1, 4},
    {1, 5}
   },
   {
    {1, -1},
    {1, 4},
    {1, 4},
    {1, 6}
   },
   {
    {1, -1},
    {1, 4},
    {1, 4},
    {1, 7}
   },
   {
    {1, -1},
    {1, 4},
    {1, 4},
    {1, 8}
   },
   {
    {1, -1},
    {1, 4},
    {1, 4},
    {1, 9}
   },
   {
    {1, -1},
    {1, 4},
    {1, 4},
    {1, 10}
   },
   {
    {1, -1},
    {1, 4},
    {1, 4},
    {1, 11}
   },
   {
    {1, -1},
    {1, 4},
    {1, 5},
    {1, 5}
   },
   {
    {1, -1},
    {1, 4},
    {1, 5},
    {1, 6}
   },
   {
    {1, -1},
    {1, 4},
    {1, 5},
    {1, 7}
   },
   {
    {1, -1},
    {1, 4},
    {1, 5},
    {1, 8}
   },
   {
    {1, -1},
    {1, 4},
    {1, 5},
    {1, 9}
   },
   {
    {1, -1},
    {1, 4},
    {1, 5},
    {1, 10}
   },
   {
    {1, -1},
    {1, 4},
    {1, 5},
    {1, 11}
   },
   {
    {1, -1},
    {1, 4},
    {1, 6},
    {1, 6}
   },
   {
    {1, -1},
    {1, 4},
    {1, 6},
    {1, 7}
   },
   {
    {1, -1},
    {1, 4},
    {1, 6},
    {1, 8}
   },
   {
    {1, -1},
    {1, 4},
    {1, 6},
    {1, 9}
   },
   {
    {1, -1},
    {1, 4},
    {1, 6},
    {1, 10}
   },
   {
    {1, -1},
    {1, 4},
    {1, 6},
    {1, 11}
   },
   {
    {1, -1},
    {1, 4},
    {1, 7},
    {1, 7}
   },
   {
    {1, -1},
    {1, 4},
    {1, 7},
    {1, 8}
   },
   {
    {1, -1},
    {1, 4},
    {1, 7},
    {1, 9}
   },
   {
    {1, -1},
    {1, 4},
    {1, 7},
    {1, 10}
   },
   {
    {1, -1},
    {1, 4},
    {1, 7},
    {1, 11}
   },
   {
    {1, -1},
    {1, 4},
    {1, 8},
    {1, 8}
   },
   {
    {1, -1},
    {1, 4},
    {1, 8},
    {1, 9}
   },
   {
    {1, -1},
    {1, 4},
    {1, 8},
    {1, 10}
   },
   {
    {1, -1},
    {1, 4},
    {1, 8},
    {1, 11}
   },
   {
    {1, -1},
    {1, 4},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, 4},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, 4},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, 4},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 4},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 5},
    {1, 5},
    {1, 5}
   },
   {
    {1, -1},
    {1, 5},
    {1, 5},
    {1, 6}
   },
   {
    {1, -1},
    {1, 5},
    {1, 5},
    {1, 7}
   },
   {
    {1, -1},
    {1, 5},
    {1, 5},
    {1, 8}
   },
   {
    {1, -1},
    {1, 5},
    {1, 5},
    {1, 9}
   },
   {
    {1, -1},
    {1, 5},
    {1, 5},
    {1, 10}
   },
   {
    {1, -1},
    {1, 5},
    {1, 5},
    {1, 11}
   },
   {
    {1, -1},
    {1, 5},
    {1, 6},
    {1, 6}
   },
   {
    {1, -1},
    {1, 5},
    {1, 6},
    {1, 7}
   },
   {
    {1, -1},
    {1, 5},
    {1, 6},
    {1, 8}
   },
   {
    {1, -1},
    {1, 5},
    {1, 6},
    {1, 9}
   },
   {
    {1, -1},
    {1, 5},
    {1, 6},
    {1, 10}
   },
   {
    {1, -1},
    {1, 5},
    {1, 6},
    {1, 11}
   },
   {
    {1, -1},
    {1, 5},
    {1, 7},
    {1, 7}
   },
   {
    {1, -1},
    {1, 5},
    {1, 7},
    {1, 8}
   },
   {
    {1, -1},
    {1, 5},
    {1, 7},
    {1, 9}
   },
   {
    {1, -1},
    {1, 5},
    {1, 7},
    {1, 10}
   },
   {
    {1, -1},
    {1, 5},
    {1, 7},
    {1, 11}
   },
   {
    {1, -1},
    {1, 5},
    {1, 8},
    {1, 8}
   },
   {
    {1, -1},
    {1, 5},
    {1, 8},
    {1, 9}
   },
   {
    {1, -1},
    {1, 5},
    {1, 8},
    {1, 10}
   },
   {
    {1, -1},
    {1, 5},
    {1, 8},
    {1, 11}
   },
   {
    {1, -1},
    {1, 5},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, 5},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, 5},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, 5},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 5},
    {1, 10},
    {1, 11}
   },
   {
    {1, -1},
    {1, 5},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 6},
    {1, 6},
    {1, 6}
   },
   {
    {1, -1},
    {1, 6},
    {1, 6},
    {1, 7}
   },
   {
    {1, -1},
    {1, 6},
    {1, 6},
    {1, 8}
   },
   {
    {1, -1},
    {1, 6},
    {1, 6},
    {1, 9}
   },
   {
    {1, -1},
    {1, 6},
    {1, 6},
    {1, 10}
   },
   {
    {1, -1},
    {1, 6},
    {1, 6},
    {1, 11}
   },
   {
    {1, -1},
    {1, 6},
    {1, 7},
    {1, 7}
   },
   {
    {1, -1},
    {1, 6},
    {1, 7},
    {1, 8}
   },
   {
    {1, -1},
    {1, 6},
    {1, 7},
    {1, 9}
   },
   {
    {1, -1},
    {1, 6},
    {1, 7},
    {1, 10}
   },
   {
    {1, -1},
    {1, 6},
    {1, 7},
    {1, 11}
   },
   {
    {1, -1},
    {1, 6},
    {1, 8},
    {1, 8}
   },
   {
    {1, -1},
    {1, 6},
    {1, 8},
    {1, 9}
   },
   {
    {1, -1},
    {1, 6},
    {1, 8},
    {1, 10}
   },
   {
    {1, -1},
    {1, 6},
    {1, 8},
    {1, 11}
   },
   {
    {1, -1},
    {1, 6},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, 6},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, 6},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, 6},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 6},
    {1, 10},
    {1, 11}
   },
   {
    {1, -1},
    {1, 6},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 7},
    {1, 7},
    {1, 7}
   },
   {
    {1, -1},
    {1, 7},
    {1, 7},
    {1, 8}
   },
   {
    {1, -1},
    {1, 7},
    {1, 7},
    {1, 9}
   },
   {
    {1, -1},
    {1, 7},
    {1, 7},
    {1, 10}
   },
   {
    {1, -1},
    {1, 7},
    {1, 7},
    {1, 11}
   },
   {
    {1, -1},
    {1, 7},
    {1, 8},
    {1, 8}
   },
   {
    {1, -1},
    {1, 7},
    {1, 8},
    {1, 9}
   },
   {
    {1, -1},
    {1, 7},
    {1, 8},
    {1, 10}
   },
   {
    {1, -1},
    {1, 7},
    {1, 8},
    {1, 11}
   },
   {
    {1, -1},
    {1, 7},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, 7},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, 7},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, 7},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 7},
    {1, 10},
    {1, 11}
   },
   {
    {1, -1},
    {1, 7},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 8},
    {1, 8},
    {1, 8}
   },
   {
    {1, -1},
    {1, 8},
    {1, 8},
    {1, 9}
   },
   {
    {1, -1},
    {1, 8},
    {1, 8},
    {1, 10}
   },
   {
    {1, -1},
    {1, 8},
    {1, 8},
    {1, 11}
   },
   {
    {1, -1},
    {1, 8},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, 8},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, 8},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, 8},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 8},
    {1, 10},
    {1, 11}
   },
   {
    {1, -1},
    {1, 8},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 9},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, 9},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, 9},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, 9},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 9},
    {1, 10},
    {1, 11}
   },
   {
    {1, -1},
    {1, 9},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 10},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, 10},
    {1, 10},
    {1, 11}
   },
   {
    {1, -1},
    {1, 10},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 11},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, 2},
    {2, 1}
   },
   {
    {1, -1},
    {1, 2},
    {2, 2}
   },
   {
    {1, -1},
    {1, 2},
    {2, 3}
   },
   {
    {1, -1},
    {1, 2},
    {2, 4}
   },
   {
    {1, -1},
    {1, 2},
    {2, 5}
   },
   {
    {1, -1},
    {1, 2},
    {2, 6}
   },
   {
    {1, -1},
    {1, 2},
    {2, 7}
   },
   {
    {1, -1},
    {1, 2},
    {2, 8}
   },
   {
    {1, -1},
    {1, 2},
    {2, 9}
   },
   {
    {1, -1},
    {1, 2},
    {2, 10}
   },
   {
    {1, -1},
    {1, 2},
    {2, 11}
   },
   {
    {1, -1},
    {1, 2},
    {2, 12}
   },
   {
    {1, -1},
    {1, 2},
    {2, 13}
   },
   {
    {1, -1},
    {1, 2},
    {2, 14}
   },
   {
    {1, -1},
    {1, 2},
    {2, 15}
   },
   {
    {1, -1},
    {1, 2},
    {2, 16}
   },
   {
    {1, -1},
    {1, 2},
    {2, 17}
   },
   {
    {1, -1},
    {1, 2},
    {2, 18}
   },
   {
    {1, -1},
    {1, 2},
    {2, 19}
   },
   {
    {1, -1},
    {1, 2},
    {2, 20}
   },
   {
    {1, -1},
    {1, 2},
    {2, 21}
   },
   {
    {1, -1},
    {1, 2},
    {2, 22}
   },
   {
    {1, -1},
    {1, 2},
    {2, 23}
   },
   {
    {1, -1},
    {1, 3},
    {2, 1}
   },
   {
    {1, -1},
    {1, 3},
    {2, 2}
   },
   {
    {1, -1},
    {1, 3},
    {2, 3}
   },
   {
    {1, -1},
    {1, 3},
    {2, 4}
   },
   {
    {1, -1},
    {1, 3},
    {2, 5}
   },
   {
    {1, -1},
    {1, 3},
    {2, 6}
   },
   {
    {1, -1},
    {1, 3},
    {2, 7}
   },
   {
    {1, -1},
    {1, 3},
    {2, 8}
   },
   {
    {1, -1},
    {1, 3},
    {2, 9}
   },
   {
    {1, -1},
    {1, 3},
    {2, 10}
   },
   {
    {1, -1},
    {1, 3},
    {2, 11}
   },
   {
    {1, -1},
    {1, 3},
    {2, 12}
   },
   {
    {1, -1},
    {1, 3},
    {2, 13}
   },
   {
    {1, -1},
    {1, 3},
    {2, 14}
   },
   {
    {1, -1},
    {1, 3},
    {2, 15}
   },
   {
    {1, -1},
    {1, 3},
    {2, 16}
   },
   {
    {1, -1},
    {1, 3},
    {2, 17}
   },
   {
    {1, -1},
    {1, 3},
    {2, 18}
   },
   {
    {1, -1},
    {1, 3},
    {2, 19}
   },
   {
    {1, -1},
    {1, 3},
    {2, 20}
   },
   {
    {1, -1},
    {1, 3},
    {2, 21}
   },
   {
    {1, -1},
    {1, 3},
    {2, 22}
   },
   {
    {1, -1},
    {1, 4},
    {2, 1}
   },
   {
    {1, -1},
    {1, 4},
    {2, 2}
   },
   {
    {1, -1},
    {1, 4},
    {2, 3}
   },
   {
    {1, -1},
    {1, 4},
    {2, 4}
   },
   {
    {1, -1},
    {1, 4},
    {2, 5}
   },
   {
    {1, -1},
    {1, 4},
    {2, 6}
   },
   {
    {1, -1},
    {1, 4},
    {2, 7}
   },
   {
    {1, -1},
    {1, 4},
    {2, 8}
   },
   {
    {1, -1},
    {1, 4},
    {2, 9}
   },
   {
    {1, -1},
    {1, 4},
    {2, 10}
   },
   {
    {1, -1},
    {1, 4},
    {2, 11}
   },
   {
    {1, -1},
    {1, 4},
    {2, 12}
   },
   {
    {1, -1},
    {1, 4},
    {2, 13}
   },
   {
    {1, -1},
    {1, 4},
    {2, 14}
   },
   {
    {1, -1},
    {1, 4},
    {2, 15}
   },
   {
    {1, -1},
    {1, 4},
    {2, 16}
   },
   {
    {1, -1},
    {1, 4},
    {2, 17}
   },
   {
    {1, -1},
    {1, 4},
    {2, 18}
   },
   {
    {1, -1},
    {1, 4},
    {2, 19}
   },
   {
    {1, -1},
    {1, 4},
    {2, 20}
   },
   {
    {1, -1},
    {1, 4},
    {2, 21}
   },
   {
    {1, -1},
    {1, 4},
    {2, 22}
   },
   {
    {1, -1},
    {1, 5},
    {2, 1}
   },
   {
    {1, -1},
    {1, 5},
    {2, 2}
   },
   {
    {1, -1},
    {1, 5},
    {2, 3}
   },
   {
    {1, -1},
    {1, 5},
    {2, 4}
   },
   {
    {1, -1},
    {1, 5},
    {2, 5}
   },
   {
    {1, -1},
    {1, 5},
    {2, 6}
   },
   {
    {1, -1},
    {1, 5},
    {2, 7}
   },
   {
    {1, -1},
    {1, 5},
    {2, 8}
   },
   {
    {1, -1},
    {1, 5},
    {2, 9}
   },
   {
    {1, -1},
    {1, 5},
    {2, 10}
   },
   {
    {1, -1},
    {1, 5},
    {2, 11}
   },
   {
    {1, -1},
    {1, 5},
    {2, 12}
   },
   {
    {1, -1},
    {1, 5},
    {2, 13}
   },
   {
    {1, -1},
    {1, 5},
    {2, 14}
   },
   {
    {1, -1},
    {1, 5},
    {2, 15}
   },
   {
    {1, -1},
    {1, 5},
    {2, 16}
   },
   {
    {1, -1},
    {1, 5},
    {2, 17}
   },
   {
    {1, -1},
    {1, 5},
    {2, 18}
   },
   {
    {1, -1},
    {1, 5},
    {2, 19}
   },
   {
    {1, -1},
    {1, 5},
    {2, 20}
   },
   {
    {1, -1},
    {1, 5},
    {2, 21}
   },
   {
    {1, -1},
    {1, 5},
    {2, 22}
   },
   {
    {1, -1},
    {1, 6},
    {2, 1}
   },
   {
    {1, -1},
    {1, 6},
    {2, 2}
   },
   {
    {1, -1},
    {1, 6},
    {2, 3}
   },
   {
    {1, -1},
    {1, 6},
    {2, 4}
   },
   {
    {1, -1},
    {1, 6},
    {2, 5}
   },
   {
    {1, -1},
    {1, 6},
    {2, 6}
   },
   {
    {1, -1},
    {1, 6},
    {2, 7}
   },
   {
    {1, -1},
    {1, 6},
    {2, 8}
   },
   {
    {1, -1},
    {1, 6},
    {2, 9}
   },
   {
    {1, -1},
    {1, 6},
    {2, 10}
   },
   {
    {1, -1},
    {1, 6},
    {2, 11}
   },
   {
    {1, -1},
    {1, 6},
    {2, 12}
   },
   {
    {1, -1},
    {1, 6},
    {2, 13}
   },
   {
    {1, -1},
    {1, 6},
    {2, 14}
   },
   {
    {1, -1},
    {1, 6},
    {2, 15}
   },
   {
    {1, -1},
    {1, 6},
    {2, 16}
   },
   {
    {1, -1},
    {1, 6},
    {2, 17}
   },
   {
    {1, -1},
    {1, 6},
    {2, 18}
   },
   {
    {1, -1},
    {1, 6},
    {2, 19}
   },
   {
    {1, -1},
    {1, 6},
    {2, 20}
   },
   {
    {1, -1},
    {1, 6},
    {2, 21}
   },
   {
    {1, -1},
    {1, 6},
    {2, 22}
   },
   {
    {1, -1},
    {1, 7},
    {2, 1}
   },
   {
    {1, -1},
    {1, 7},
    {2, 2}
   },
   {
    {1, -1},
    {1, 7},
    {2, 3}
   },
   {
    {1, -1},
    {1, 7},
    {2, 4}
   },
   {
    {1, -1},
    {1, 7},
    {2, 5}
   },
   {
    {1, -1},
    {1, 7},
    {2, 6}
   },
   {
    {1, -1},
    {1, 7},
    {2, 7}
   },
   {
    {1, -1},
    {1, 7},
    {2, 8}
   },
   {
    {1, -1},
    {1, 7},
    {2, 9}
   },
   {
    {1, -1},
    {1, 7},
    {2, 10}
   },
   {
    {1, -1},
    {1, 7},
    {2, 11}
   },
   {
    {1, -1},
    {1, 7},
    {2, 12}
   },
   {
    {1, -1},
    {1, 7},
    {2, 13}
   },
   {
    {1, -1},
    {1, 7},
    {2, 14}
   },
   {
    {1, -1},
    {1, 7},
    {2, 15}
   },
   {
    {1, -1},
    {1, 7},
    {2, 16}
   },
   {
    {1, -1},
    {1, 7},
    {2, 17}
   },
   {
    {1, -1},
    {1, 7},
    {2, 18}
   },
   {
    {1, -1},
    {1, 7},
    {2, 19}
   },
   {
    {1, -1},
    {1, 7},
    {2, 20}
   },
   {
    {1, -1},
    {1, 7},
    {2, 21}
   },
   {
    {1, -1},
    {1, 7},
    {2, 22}
   },
   {
    {1, -1},
    {1, 7},
    {2, 23}
   },
   {
    {1, -1},
    {1, 8},
    {2, 1}
   },
   {
    {1, -1},
    {1, 8},
    {2, 2}
   },
   {
    {1, -1},
    {1, 8},
    {2, 3}
   },
   {
    {1, -1},
    {1, 8},
    {2, 4}
   },
   {
    {1, -1},
    {1, 8},
    {2, 5}
   },
   {
    {1, -1},
    {1, 8},
    {2, 6}
   },
   {
    {1, -1},
    {1, 8},
    {2, 7}
   },
   {
    {1, -1},
    {1, 8},
    {2, 8}
   },
   {
    {1, -1},
    {1, 8},
    {2, 9}
   },
   {
    {1, -1},
    {1, 8},
    {2, 10}
   },
   {
    {1, -1},
    {1, 8},
    {2, 11}
   },
   {
    {1, -1},
    {1, 8},
    {2, 12}
   },
   {
    {1, -1},
    {1, 8},
    {2, 13}
   },
   {
    {1, -1},
    {1, 8},
    {2, 14}
   },
   {
    {1, -1},
    {1, 8},
    {2, 15}
   },
   {
    {1, -1},
    {1, 8},
    {2, 16}
   },
   {
    {1, -1},
    {1, 8},
    {2, 17}
   },
   {
    {1, -1},
    {1, 8},
    {2, 18}
   },
   {
    {1, -1},
    {1, 8},
    {2, 19}
   },
   {
    {1, -1},
    {1, 8},
    {2, 20}
   },
   {
    {1, -1},
    {1, 8},
    {2, 21}
   },
   {
    {1, -1},
    {1, 8},
    {2, 22}
   },
   {
    {1, -1},
    {1, 9},
    {2, 1}
   },
   {
    {1, -1},
    {1, 9},
    {2, 2}
   },
   {
    {1, -1},
    {1, 9},
    {2, 3}
   },
   {
    {1, -1},
    {1, 9},
    {2, 4}
   },
   {
    {1, -1},
    {1, 9},
    {2, 5}
   },
   {
    {1, -1},
    {1, 9},
    {2, 6}
   },
   {
    {1, -1},
    {1, 9},
    {2, 7}
   },
   {
    {1, -1},
    {1, 9},
    {2, 8}
   },
   {
    {1, -1},
    {1, 9},
    {2, 9}
   },
   {
    {1, -1},
    {1, 9},
    {2, 10}
   },
   {
    {1, -1},
    {1, 9},
    {2, 11}
   },
   {
    {1, -1},
    {1, 9},
    {2, 12}
   },
   {
    {1, -1},
    {1, 9},
    {2, 13}
   },
   {
    {1, -1},
    {1, 9},
    {2, 14}
   },
   {
    {1, -1},
    {1, 9},
    {2, 15}
   },
   {
    {1, -1},
    {1, 9},
    {2, 16}
   },
   {
    {1, -1},
    {1, 9},
    {2, 17}
   },
   {
    {1, -1},
    {1, 9},
    {2, 18}
   },
   {
    {1, -1},
    {1, 9},
    {2, 19}
   },
   {
    {1, -1},
    {1, 9},
    {2, 20}
   },
   {
    {1, -1},
    {1, 9},
    {2, 21}
   },
   {
    {1, -1},
    {1, 9},
    {2, 22}
   },
   {
    {1, -1},
    {1, 10},
    {2, 1}
   },
   {
    {1, -1},
    {1, 10},
    {2, 2}
   },
   {
    {1, -1},
    {1, 10},
    {2, 3}
   },
   {
    {1, -1},
    {1, 10},
    {2, 4}
   },
   {
    {1, -1},
    {1, 10},
    {2, 5}
   },
   {
    {1, -1},
    {1, 10},
    {2, 6}
   },
   {
    {1, -1},
    {1, 10},
    {2, 7}
   },
   {
    {1, -1},
    {1, 10},
    {2, 8}
   },
   {
    {1, -1},
    {1, 10},
    {2, 9}
   },
   {
    {1, -1},
    {1, 10},
    {2, 10}
   },
   {
    {1, -1},
    {1, 10},
    {2, 11}
   },
   {
    {1, -1},
    {1, 10},
    {2, 12}
   },
   {
    {1, -1},
    {1, 10},
    {2, 13}
   },
   {
    {1, -1},
    {1, 10},
    {2, 14}
   },
   {
    {1, -1},
    {1, 10},
    {2, 15}
   },
   {
    {1, -1},
    {1, 10},
    {2, 16}
   },
   {
    {1, -1},
    {1, 10},
    {2, 17}
   },
   {
    {1, -1},
    {1, 10},
    {2, 18}
   },
   {
    {1, -1},
    {1, 10},
    {2, 19}
   },
   {
    {1, -1},
    {1, 10},
    {2, 20}
   },
   {
    {1, -1},
    {1, 10},
    {2, 21}
   },
   {
    {1, -1},
    {1, 10},
    {2, 22}
   },
   {
    {1, -1},
    {1, 11},
    {2, 1}
   },
   {
    {1, -1},
    {1, 11},
    {2, 2}
   },
   {
    {1, -1},
    {1, 11},
    {2, 3}
   },
   {
    {1, -1},
    {1, 11},
    {2, 4}
   },
   {
    {1, -1},
    {1, 11},
    {2, 5}
   },
   {
    {1, -1},
    {1, 11},
    {2, 6}
   },
   {
    {1, -1},
    {1, 11},
    {2, 7}
   },
   {
    {1, -1},
    {1, 11},
    {2, 8}
   },
   {
    {1, -1},
    {1, 11},
    {2, 9}
   },
   {
    {1, -1},
    {1, 11},
    {2, 10}
   },
   {
    {1, -1},
    {1, 11},
    {2, 11}
   },
   {
    {1, -1},
    {1, 11},
    {2, 12}
   },
   {
    {1, -1},
    {1, 11},
    {2, 13}
   },
   {
    {1, -1},
    {1, 11},
    {2, 14}
   },
   {
    {1, -1},
    {1, 11},
    {2, 15}
   },
   {
    {1, -1},
    {1, 11},
    {2, 16}
   },
   {
    {1, -1},
    {1, 11},
    {2, 17}
   },
   {
    {1, -1},
    {1, 11},
    {2, 18}
   },
   {
    {1, -1},
    {1, 11},
    {2, 19}
   },
   {
    {1, -1},
    {1, 11},
    {2, 20}
   },
   {
    {1, -1},
    {1, 11},
    {2, 21}
   },
   {
    {1, -1},
    {1, 11},
    {2, 22}
   },
   {
    {1, -1},
    {3, 4}
   },
   {
    {1, -1},
    {3, 5}
   },
   {
    {1, -1},
    {3, 6}
   },
   {
    {1, -1},
    {3, 7}
   },
   {
    {1, -1},
    {3, 8}
   },
   {
    {1, -1},
    {3, 9}
   },
   {
    {1, -1},
    {3, 10}
   },
   {
    {1, -1},
    {3, 11}
   },
   {
    {1, -1},
    {3, 12}
   },
   {
    {1, -1},
    {3, 13}
   },
   {
    {1, -1},
    {3, 14}
   },
   {
    {1, -1},
    {3, 15}
   },
   {
    {1, -1},
    {3, 16}
   },
   {
    {1, -1},
    {3, 17}
   },
   {
    {1, -1},
    {3, 18}
   },
   {
    {1, -1},
    {3, 19}
   },
   {
    {1, -1},
    {3, 20}
   },
   {
    {1, -1},
    {3, 21}
   },
   {
    {1, -1},
    {3, 22}
   },
   {
    {1, -1},
    {3, 23}
   },
   {
    {1, -1},
    {3, 24}
   },
   {
    {1, -1},
    {3, 25}
   },
   {
    {1, -1},
    {3, 26}
   },
   {
    {1, -1},
    {3, 27}
   },
   {
    {1, -1},
    {3, 28}
   },
   {
    {1, -1},
    {3, 29}
   },
   {
    {1, -1},
    {3, 30}
   },
   {
    {1, -1},
    {3, 31}
   },
   {
    {1, -1},
    {3, 32}
   },
   {
    {1, -1},
    {3, 33}
   },
   {
    {1, -1},
    {3, 34}
   },
   {
    {1, -1},
    {3, 35}
   },
   {
    {1, -1},
    {3, 36}
   },
   {
    {1, -1},
    {3, 37}
   },
   {
    {1, -1},
    {3, 38}
   },
   {
    {1, -1},
    {3, 39}
   },
   {
    {1, -1},
    {3, 40}
   },
   {
    {1, -1},
    {3, 41}
   },
   {
    {1, -1},
    {3, 42}
   },
   {
    {1, -1},
    {3, 43}
   },
   {
    {1, -1},
    {3, 44}
   },
   {
    {1, -1},
    {3, 45}
   },
   {
    {1, -1},
    {3, 46}
   },
   {
    {1, -1},
    {3, 47}
   },
   {
    {1, -1},
    {3, 48}
   },
   {
    {1, -1},
    {3, 49}
   },
   {
    {1, -1},
    {3, 50}
   },
   {
    {1, -1},
    {3, 51}
   },
   {
    {1, -1},
    {3, 52}
   },
   {
    {1, -1},
    {3, 53}
   },
   {
    {1, -1},
    {3, 54}
   },
   {
    {1, -1},
    {3, 55}
   },
   {
    {1, -1},
    {3, 56}
   },
   {
    {1, -1},
    {3, 57}
   },
   {
    {1, -1},
    {3, 59}
   },
   {
    {1, -1},
    {3, 60}
   },
   {
    {1, -1},
    {3, 61}
   },
   {
    {1, -1},
    {3, 62}
   },
   {
    {1, -1},
    {3, 63}
   },
   {
    {1, -1},
    {3, 64}
   },
   {
    {1, -1},
    {3, 65}
   },
   {
    {1, -1},
    {3, 66}
   },
   {
    {1, -1},
    {3, 67}
   },
   {
    {1, -1},
    {3, 68}
   },
   {
    {1, -1},
    {3, 69}
   },
   {
    {1, -1},
    {3, 70}
   },
   {
    {1, -1},
    {3, 71}
   },
   {
    {1, -1},
    {3, 72}
   },
   {
    {1, -1},
    {3, 73}
   },
   {
    {1, -1},
    {3, 74}
   },
   {
    {1, -1},
    {3, 75}
   },
   {
    {1, -1},
    {3, 76}
   },
   {
    {1, -1},
    {3, 77}
   },
   {
    {1, -1},
    {3, 78}
   },
   {
    {1, -1},
    {3, 79}
   },
   {
    {1, -1},
    {3, 80}
   },
   {
    {1, -1},
    {3, 81}
   },
   {
    {1, -1},
    {3, 82}
   },
   {
    {1, -1},
    {3, 83}
   },
   {
    {1, -1},
    {3, 85}
   },
   {
    {1, -1},
    {3, 86}
   },
   {
    {1, -1},
    {3, 87}
   },
   {
    {1, -1},
    {3, 88}
   },
   {
    {1, -1},
    {3, 89}
   },
   {
    {1, -1},
    {3, 90}
   },
   {
    {1, -1},
    {3, 92}
   },
   {
    {1, -1},
    {3, 93}
   },
   {
    {1, -1},
    {3, 94}
   },
   {
    {1, -1},
    {3, 95}
   },
   {
    {1, -1},
    {3, 96}
   },
   {
    {1, -1},
    {3, 97}
   },
   {
    {1, -1},
    {3, 99}
   },
   {
    {1, -1},
    {3, 100}
   },
   {
    {1, -1},
    {3, 101}
   },
   {
    {1, -1},
    {3, 102}
   },
   {
    {1, -1},
    {3, 103}
   },
   {
    {1, -1},
    {3, 104}
   },
   {
    {1, -1},
    {3, 105}
   },
   {
    {1, -1},
    {3, 106}
   },
   {
    {1, -1},
    {3, 108}
   },
   {
    {1, -1},
    {3, 109}
   },
   {
    {1, -1},
    {3, 110}
   },
   {
    {1, -1},
    {3, 111}
   },
   {
    {1, -1},
    {3, 112}
   },
   {
    {1, -1},
    {3, 113}
   },
   {
    {1, -1},
    {3, 114}
   },
   {
    {1, -1},
    {3, 115}
   },
   {
    {1, -1},
    {3, 116}
   },
   {
    {1, -1},
    {3, 117}
   },
   {
    {1, -1},
    {3, 118}
   },
   {
    {1, -1},
    {3, 119}
   },
   {
    {1, -1},
    {3, 120}
   },
   {
    {1, -1},
    {3, 155}
   },
   {
    {1, -1},
    {3, 157}
   },
   {
    {1, -1},
    {3, 158}
   },
   {
    {1, -1},
    {3, 159}
   },
   {
    {1, -1},
    {3, 161}
   },
   {
    {1, -1},
    {3, 163}
   },
   {
    {1, -1},
    {3, 164}
   },
   {
    {1, -1},
    {3, 165}
   },
   {
    {1, -1},
    {3, 184}
   },
   {
    {1, -1},
    {3, 185}
   },
   {
    {1, -1},
    {3, 187}
   },
   {
    {1, -1},
    {3, 188}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 2}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 3}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 4}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 5}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 6}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 7}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 8}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 2},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 3}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 4}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 5}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 6}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 7}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 8}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 3},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 4},
    {1, 4}
   },
   {
    {1, -1},
    {1, -1},
    {1, 4},
    {1, 5}
   },
   {
    {1, -1},
    {1, -1},
    {1, 4},
    {1, 6}
   },
   {
    {1, -1},
    {1, -1},
    {1, 4},
    {1, 7}
   },
   {
    {1, -1},
    {1, -1},
    {1, 4},
    {1, 8}
   },
   {
    {1, -1},
    {1, -1},
    {1, 4},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, 4},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 4},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 5},
    {1, 5}
   },
   {
    {1, -1},
    {1, -1},
    {1, 5},
    {1, 6}
   },
   {
    {1, -1},
    {1, -1},
    {1, 5},
    {1, 7}
   },
   {
    {1, -1},
    {1, -1},
    {1, 5},
    {1, 8}
   },
   {
    {1, -1},
    {1, -1},
    {1, 5},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, 5},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 5},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 6},
    {1, 6}
   },
   {
    {1, -1},
    {1, -1},
    {1, 6},
    {1, 7}
   },
   {
    {1, -1},
    {1, -1},
    {1, 6},
    {1, 8}
   },
   {
    {1, -1},
    {1, -1},
    {1, 6},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, 6},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 6},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 7},
    {1, 7}
   },
   {
    {1, -1},
    {1, -1},
    {1, 7},
    {1, 8}
   },
   {
    {1, -1},
    {1, -1},
    {1, 7},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, 7},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 7},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 8},
    {1, 8}
   },
   {
    {1, -1},
    {1, -1},
    {1, 8},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, 8},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 8},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 9},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, 9},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 9},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 10},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, 10},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, 11},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {2, 1}
   },
   {
    {1, -1},
    {1, -1},
    {2, 2}
   },
   {
    {1, -1},
    {1, -1},
    {2, 3}
   },
   {
    {1, -1},
    {1, -1},
    {2, 4}
   },
   {
    {1, -1},
    {1, -1},
    {2, 5}
   },
   {
    {1, -1},
    {1, -1},
    {2, 6}
   },
   {
    {1, -1},
    {1, -1},
    {2, 7}
   },
   {
    {1, -1},
    {1, -1},
    {2, 8}
   },
   {
    {1, -1},
    {1, -1},
    {2, 9}
   },
   {
    {1, -1},
    {1, -1},
    {2, 10}
   },
   {
    {1, -1},
    {1, -1},
    {2, 11}
   },
   {
    {1, -1},
    {1, -1},
    {2, 12}
   },
   {
    {1, -1},
    {1, -1},
    {2, 13}
   },
   {
    {1, -1},
    {1, -1},
    {2, 14}
   },
   {
    {1, -1},
    {1, -1},
    {2, 15}
   },
   {
    {1, -1},
    {1, -1},
    {2, 16}
   },
   {
    {1, -1},
    {1, -1},
    {2, 17}
   },
   {
    {1, -1},
    {1, -1},
    {2, 18}
   },
   {
    {1, -1},
    {1, -1},
    {2, 19}
   },
   {
    {1, -1},
    {1, -1},
    {2, 20}
   },
   {
    {1, -1},
    {1, -1},
    {2, 21}
   },
   {
    {1, -1},
    {1, -1},
    {2, 22}
   },
   {
    {1, -1},
    {1, -1},
    {2, 23}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 2}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 3}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 4}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 5}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 6}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 7}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 8}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 9}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 10}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, 11}
   },
   {
    {1, -1},
    {1, -1},
    {1, -1},
    {1, -1}
   },
   {
    {1, 2},
    {3, -1}
   },
   {
    {1, 3},
    {3, -1}
   },
   {
    {1, 4},
    {3, -1}
   },
   {
    {1, 5},
    {3, -1}
   },
   {
    {1, 6},
    {3, -1}
   },
   {
    {1, 7},
    {3, -1}
   },
   {
    {1, 8},
    {3, -1}
   },
   {
    {1, 9},
    {3, -1}
   },
   {
    {1, 10},
    {3, -1}
   },
   {
    {1, 11},
    {3, -1}
   },
   {
    {1, -1},
    {3, -1}
   }
  },
  "rows" -> <|
   "A1R1minusR2" -> {
    {0, -99379391460594961087, 15913396625616000},
    {1, -227874871557727788299, 25006766125968000},
    {2, -135874771313349255595579, 8402273418325248000},
    {3, -293041879662332474857, 84022734183252480},
    {4, 4294309892432430922097, 262571044322664000},
    {5, 99563720494379016833, 5304465541872000},
    {6, -179986207055125687823, 30553721521182720},
    {7, 1447143572151989947, 1091204340042240},
    {8, 9937894623867909709, 898638868270080},
    {9, 750442681316893013, 6365358650246400},
    {10, 525202375017793953869, 70018945152710400},
    {11, 637106130325948089031, 100027064503872000},
    {12, 5826860995032549532873, 155597655894912000},
    {13, -1317694465316421402949, 38899413973728000},
    {14, -970158745515975053363, 87523681440888000},
    {15, -133261463396193836777, 10373177059660800},
    {16, 41087075404346926201, 4862426746716000},
    {17, -745920649506195131, 16475045918284800},
    {18, 9957889253259107, 21282354149760},
    {19, -15807842756819303381173, 1867171870738944000},
    {20, 11546661061470938859607, 1867171870738944000},
    {21, -819280571493135755917, 164750459182848000},
    {22, 2594137874312557129177, 350094725763552000},
    {23, -33083540156838073185461, 1120303122443366400},
    {24, 1679558150812182748363, 140037890305420800},
    {25, 18729072340947797641, 1464448526069760},
    {26, 245006205014391871, 85129416599040},
    {27, 164779462822736841043, 35009472576355200},
    {28, -5592617851513341596641, 466792967684736000},
    {29, -1142989687007860644607, 116698241921184000},
    {30, 3094442767454741780291, 1120303122443366400},
    {31, 1320174616172591603, 496588263494400},
    {32, -129072435857068477027, 21966727891046400},
    {33, 3183659666111003, 9458824066560},
    {34, 7612343090371603058423, 350094725763552000},
    {35, -138255329535098628403, 175047362881776000},
    {36, 7276081277696615242547, 560151561221683200},
    {37, -17342952260868186599257, 700189451527104000},
    {38, 4495290680899213301, 1176788994163200},
    {39, -4396667262939107, 8512941659904},
    {40, -909991948076887, 156568204800},
    {41, 31059955692140791, 6686301103200},
    {42, -251671490797632581, 26745204412800},
    {43, 1202614887721, 349482600},
    {44, 122247206998309, 27958608000},
    {45, 311527990599726349, 299546289423360},
    {46, -44404053871107563, 3744328617792},
    {47, 260790930846666739, 49924381570560},
    {48, -56995916977, 1673667360},
    {49, 27585662355344301611, 1872164308896000},
    {50, -19553368113797212349, 1497731447116800},
    {51, -160542767029, 929815200},
    {52, 51324201406963, 931953600},
    {53, 13356566843077, 1397930400},
    {54, 2199226603335323, 391420512000},
    {55, 2282432883927017504729, 262571044322664000},
    {56, 10175902124785087909, 29795295809664000},
    {57, -2570068280814309194347, 87523681440888000},
    {58, 11012651568276661586497, 350094725763552000},
    {59, -2570505268318571284021, 350094725763552000},
    {60, 1558168919680858226239, 93358593536947200},
    {61, -79026964697399895839, 11669824192118400},
    {62, 1090094260207412921, 366112131517440},
    {63, 40393685983727117, 106411770748800},
    {64, 1064900802381947857, 303901671669750},
    {65, -1155133750265709384419, 280075780610841600},
    {66, -1532474070412959869, 5959059161932800},
    {67, 1925, 324},
    {68, 5285503397505277, 44050924915200},
    {69, -550369859971091, 937253721600},
    {70, -5145858488775288592639, 700189451527104000},
    {71, 10217268604168666387849, 350094725763552000},
    {72, -298496466569845822193, 21880920360222000},
    {73, 6590196866712642053317, 280075780610841600},
    {74, -12396213120014621179649, 350094725763552000},
    {75, -7868765174797277573, 1647504591828480},
    {76, -106413299568533447, 106411770748800},
    {77, -772059443435619200339, 35009472576355200},
    {78, 296963237613802056443, 21880920360222000},
    {79, -970545966562613357731, 40010825801548800},
    {80, 12493356527524394469149, 350094725763552000},
    {81, 7868765174797277573, 1647504591828480},
    {82, 106413299568533447, 106411770748800},
    {83, -569303342401753, 130473504000},
    {84, -30803128125434491, 3343150551600},
    {85, 60712345703882729, 46804107722400},
    {86, -4303743113369, 698965200},
    {87, -42117307, 699840},
    {88, -268838306729117899, 249621907852800},
    {89, 14361316164465595133, 748865723558400},
    {90, -264451686203797219, 24962190785280},
    {91, -6195709127, 209208420},
    {92, -380235107479010449, 42903765412200},
    {93, -4082737141220539, 881018498304},
    {94, 492898575943, 8368336800},
    {95, -713, 108},
    {96, -635, 243},
    {97, -829386762412901504190107, 1374917468453222400},
    {98, 10209652628866073911555243, 8402273418325248000},
    {99, -2551954924667183203540417, 6301705063743936000},
    {100, 1404739933079085252007, 87523681440888000},
    {101, -7062647718617226840661, 560151561221683200},
    {102, 106977071731709541119, 140037890305420800},
    {103, 45379416497574496291, 3295009183656960},
    {104, 99433299656285693, 42564708299520},
    {105, -5269023337108674790546157, 8402273418325248000},
    {106, 5126161550820788711252801, 6301705063743936000},
    {107, 4654796907552443606611, 175047362881776000},
    {108, -6456703822796185909501, 560151561221683200},
    {109, 7346084289978572147, 35009472576355200},
    {110, 82642266571898960851, 6590018367313920},
    {111, -46529353560179333, 42564708299520},
    {112, 2712087950005977518520949, 25206820254975744000},
    {113, -245, 27},
    {114, -1997445084797179, 1835455204800},
    {115, -138801788856389, 937253721600},
    {116, 4, 1},
    {117, -18695, 1296},
    {118, -15420198601600733, 1671575275800},
    {119, 467, 162},
    {120, 1807, 54},
    {121, 2375, 108},
    {122, -2916329042770498349, 374432861779200},
    {123, 1169546913318960763, 42792327060480},
    {124, -264451686203797219, 24962190785280},
    {125, -6195709127, 209208420},
    {126, -226038504860305009, 22025462457600},
    {128, -667, 18},
    {129, -4699, 162},
    {130, 80517898189959656433283, 1575426265935984000},
    {131, -348533898500741720887, 1193504746921200},
    {132, -397531348700908647959, 35009472576355200},
    {133, 608809608933863555641, 50922869201971200},
    {134, -9297760401219399437, 3241617831144000},
    {135, 103202688586886047, 58113036748800},
    {136, -9731081191065643130899, 210056835458131200},
    {137, 369750658185267951493681, 2100568354581312000},
    {138, 4699783314819590719, 186220598810400},
    {139, -55680280797924636991, 2917456048029600},
    {140, 157775829341737121507, 12966471324576000},
    {141, 283062863840455964333, 16475045918284800},
    {142, 61495202574986150766881, 450121790267424000},
    {143, -23966267, 1749600},
    {145, 3963499, 174960},
    {146, 8216887, 291600},
    {147, 210259, 291600},
    {148, 6446199962246719, 80760029011200},
    {149, 2465882569841, 1153714700160},
    {150, -2525, 162},
    {152, 2793410510793825529, 508489071552000},
    {153, -43814459240328785477, 2941972485408000},
    {154, 5399371, 97200},
    {155, 402015734957916809153, 2206479364056000},
    {156, 102233752274546314725181, 1050284177290656000},
    {157, -6810932800790294107, 442038795156000},
    {158, 43023736582420483381, 5658096577996800},
    {159, -1123894290412100709329, 63653586502464000},
    {160, -12693026052373579987, 499243815705600},
    {161, -59816953898925215793373, 1575426265935984000},
    {162, -53810143, 1749600},
    {163, -19795, 648},
    {164, 313987476859143061, 156013692408000},
    {165, 2929064236091, 465976800},
    {166, -6814849, 58320},
    {167, -849940161061081, 41603651308800},
    {168, -66188955920200447, 149773144711680},
    {169, -670954763130817, 148584468960},
    {170, 28159140745911934127, 5148451849464000},
    {171, 7052332321063147, 1762036996608},
    {172, 1861624095997, 8368336800},
    {173, -1260446169847333, 1485844689600},
    {174, -9514675551049690889191, 92672133290352000},
    {175, -25808136001451, 10484478000},
    {176, -46567, 7776},
    {177, 261409915753013, 65236752000},
    {178, -49034179210039, 2795860800},
    {179, -30457716908947, 3261837600},
    {180, 755280910602467, 786623659200},
    {181, -16013492602757183, 6686301103200},
    {182, 182327, 1296},
    {183, 81107, 1296},
    {184, 4121166347410709057, 936082154448000},
    {185, 131172663247, 34948260},
    {186, 77149411166471, 13979304000},
    {187, -109390282523, 9914400},
    {188, -2675224053661, 232988400},
    {189, 1585345816344461, 130473504000},
    {190, -8203725339500856803, 2246597170675200},
    {191, -151048623016527001, 59909257884672},
    {192, -1434305203891503317, 499243815705600},
    {193, 176305063807, 9205170480},
    {194, 862933443128359411, 74886572355840},
    {195, 2136039288004680907, 166414605235200},
    {196, -197966625007, 9205170480},
    {197, 108320709385681, 21075811200},
    {198, -2523307, 42768},
    {199, -1913974823949255353, 87757701979500},
    {200, 59351209374702817, 88101849830400},
    {201, 95213431113091771987, 5883944970816000},
    {202, -927476498647501, 55031284800},
    {203, 3123784394540097721, 267452044128000},
    {204, 12648054468347441, 198112625280},
    {205, 932147, 24300},
    {206, 2666650783661, 174741300},
    {207, -17706992356021984872779, 158866514212032000},
    {208, 12913475317023530563, 7072620722496000},
    {209, 2584054034710704553, 16251979532544000},
    {210, -115293013937211323671, 95480379753696000},
    {211, 146090053520342051797, 38192151901478400},
    {212, -2117746532316330246959, 95480379753696000},
    {213, 3283906720613842430377, 152768607605913600},
    {214, -893581729938251352463, 105028417729065600},
    {215, -744259947521473847, 359455547308032},
    {216, -563227487616073, 7255348005600},
    {217, -641820808272119197, 1083465302169600},
    {218, 641820808272119197, 1083465302169600},
    {219, 1861, 324},
    {220, 604900652125037, 3749014886400},
    {221, 228743154811289, 2291064652800},
    {222, 589042843968444589, 2546143460098560},
    {223, -634137630529163647127, 63653586502464000},
    {224, 21681094597274873587, 1326116385468000},
    {225, -768249347548384986797, 50922869201971200},
    {226, 103210798778492883329, 3111953117898240},
    {227, 1141408142297772143, 59909257884672},
    {228, 9779498622424133, 9673797340800},
    {229, 309073610863900163933, 31826793251232000},
    {230, -21915686564124202837, 1326116385468000},
    {231, 813634179920456508497, 50922869201971200},
    {232, -56596109609813089597, 1728862843276800},
    {233, -1141408142297772143, 59909257884672},
    {234, -9779498622424133, 9673797340800},
    {235, -4364145451603967, 391420512000},
    {236, 4085085112889753, 835787637900},
    {237, 10915227341350850261, 2059380739785600},
    {238, -13915355194997, 1397930400},
    {239, 27151717, 6998400},
    {240, 3445493526187656397, 599092578846720},
    {241, -14430399302044920791, 969120348134400},
    {242, 8984382883756235741, 998487631411200},
    {243, -72246686303, 8368336800},
    {244, -526326580136577317, 114410041099200},
    {245, -406637719894415701, 51484518494640},
    {246, -2743452910385371, 3129757963200},
    {247, -40025003528458059166543, 840227341832524800},
    {248, 3184100423311431077033, 42435724334976000},
    {249, -1009584726753386294339, 25006766125968000},
    {250, 1, 8},
    {251, 111566672179, 874026288},
    {252, -805278970553, 1748052576},
    {253, -18448086918080308542883, 933585935369472000},
    {254, 76649057014078395299633, 1400378903054208000},
    {256, -64049824728247, 274927758336},
    {257, -419941009340844009769, 32950091836569600},
    {259, 64049824728247, 274927758336},
    {260, -2099, 324},
    {261, -3512, 81},
    {262, -53574817835275169, 176203699660800},
    {263, 10989003247215439, 88101849830400},
    {264, 26681727214633807, 60570021758400},
    {265, 355708327883629572647, 700189451527104000},
    {266, -6984079933906454683, 2745840986380800},
    {267, 16801967579406881003, 3536310361248000},
    {268, -10546084330214887379, 2489562494318592},
    {269, 192380841666242691397, 23339648384236800},
    {270, 93151325981884337, 13313168418816},
    {271, 71845700222931547933, 3334235483462400},
    {272, 626552193581199194737, 116698241921184000},
    {273, -16801869348563513003, 1768155180624000},
    {274, 958792806007264729, 113161931559936},
    {275, -513909641868348655247, 23339648384236800},
    {276, -93151325981884337, 6656584209408},
    {277, -26595024847235049691, 454668475017600},
    {278, -25822793, 1749600},
    {279, -9734468465980696703, 1470986242704000},
    {280, 47, 54},
    {281, -71, 27},
    {282, 4120995529031449, 20190007252800},
    {283, -143259275233611169, 29367283276800},
    {285, -4753643110229920847, 1029690369892800},
    {286, -14780798906577921233, 1098336394552320},
    {287, 27626061179721157, 6537716634240},
    {288, -499, 216},
    {289, -337461656642317997, 4173010617600},
    {290, -176002442539800035567, 25932942649152000},
    {291, 16721672050857155003, 3536310361248000},
    {292, -980608229866405081, 226323863119872},
    {293, 64444456884840338701, 5834912096059200},
    {294, 92356881699742001, 13313168418816},
    {295, 63254078983571377859, 5001353225193600},
    {296, 50446343, 1749600},
    {298, 10013350507961656703, 1470986242704000},
    {299, -985, 216},
    {300, 1, 1},
    {301, 1377817675046303, 14683641638400},
    {302, 1601875955517764159, 323040116044800},
    {303, -87766468, 6069627},
    {304, 18919852189272112187, 4118761479571200},
    {305, 14780798906577921233, 1098336394552320},
    {306, -41374491114053, 231833923200},
    {307, -3226043845, 48557016},
    {308, 24708611892249350281, 588394497081600},
    {309, -27108751828789, 23024736000},
    {310, -169573, 7776},
    {311, 657213462903791, 48927564000},
    {312, -1090275096761, 1397930400},
    {313, -163581287, 6998400},
    {314, 15375727781855557, 2674520441280},
    {315, 39276223254134609, 6686301103200},
    {317, -3250834191435044009, 2059380739785600},
    {318, 532199099683, 34948260},
    {319, -51349361, 1749600},
    {320, 797, 432},
    {321, 589, 1944},
    {322, -1941434438107399741, 427923270604800},
    {323, -41392821449163601, 11094307015680},
    {324, -106488818694481663, 110943070156800},
    {325, 994317372953, 92051704800},
    {326, 350276835833387, 106825435200},
    {327, 2442054803499196357, 499243815705600},
    {328, 723786651761, 46025852400},
    {329, 9242900759, 64742688},
    {330, -45, 176},
    {331, 4275207730973196613, 823752295914240},
    {332, -38502940820346041819, 16475045918284800},
    {333, -111800499881221747, 17305720502400},
    {334, -19141556833, 64742688},
    {335, -6830498064803881, 1922857833600},
    {336, -16317436183, 194228064},
    {337, 88220440531006810463, 1765183491244800},
    {338, -90901299048357055348229, 3217891947443712000},
    {339, 6675045151671124359993413, 75620460764927232000},
    {340, -165790774434351209127709979, 415912534207099776000},
    {341, 3197723200701118646532869, 3781023038246361600},
    {342, -23893881798827156026270889, 30248184305970892800},
    {343, 839715307563486477050563, 1080292296641817600},
    {344, 40126871131678990538939, 88965247958737920},
    {345, 4154689491821627709023, 126417183649574400},
    {346, -10334032018641506749481, 110029770954259200},
    {347, 15044035013233026099345677, 18485001520315545600},
    {348, -1713572781420594719652679, 1050284177290656000},
    {349, 510887080572208333023577, 336090936733009920},
    {350, -327617548986514490432231, 210056835458131200},
    {351, -92434554897986047972801, 98850275509708800},
    {352, -923693576387193986047, 14046353738841600},
    {353, -2675575996099872100570837, 10269445289064192000},
    {354, 752184394608042895082113, 1260341012748787200},
    {355, -194953742317805292295543, 360097432213939200},
    {356, 1330604727105144170200469, 2520682025497574400},
    {357, 26957740172266545072641, 84728807579750400},
    {358, 1319794534863482539, 65842283150820},
    {359, 1001, 96},
    {360, 15464608848434333, 6686301103200},
    {361, -5964272256597037, 835787637900},
    {362, -6, 1},
    {363, 1, 8},
    {364, 2211106040291938681, 1497731447116800},
    {365, -776084622636170849, 83207302617600},
    {366, 1265997449413865711, 499243815705600},
    {367, 6195709127, 836833680},
    {368, 15960293494184622437, 1497731447116800},
    {369, -11929907861522599939, 998487631411200},
    {370, -4623150905, 334733472},
    {371, 2456832085791932803693601, 69318755701183296000},
    {372, -2361383644074429880332659, 5545500456094663680},
    {373, 1624559512446892803914563, 2100568354581312000},
    {374, -1212613053906587500553041, 1680454683665049600},
    {375, 1327966284141617852954153, 1680454683665049600},
    {376, 97826819016875399237557, 197700551019417600},
    {377, 1007926486879003000021, 32774825390630400},
    {378, 4496897499125337250808389, 8664844462647912000},
    {379, -80609533421678530871257, 71610284815272000},
    {380, 5243766896209766712193627, 5041364050995148800},
    {381, -2666871476017106911730809, 2520682025497574400},
    {382, -27207721823617331221097, 42364403789875200},
    {383, -15138084803493371440447, 393297904687564800},
    {384, -71, 9},
    {385, -6554, 81},
    {386, -2, 1},
    {387, 10, 9},
    {388, 100, 9},
    {389, -654785129210231, 2019000725280},
    {390, -1292612354234923, 13460004835200},
    {391, 439033447, 680400},
    {393, 63055909953619799, 258432092835840},
    {394, -357247533905657, 1649566550016},
    {395, 31714037, 155520},
    {396, 89998914832481063, 12371749125120},
    {397, 1220835014993605958898793, 25206820254975744000},
    {398, -26167004212990898161571, 393856566483996000},
    {399, 10438361537428520238583, 144038972885575680},
    {400, -590287685038814403184651, 5041364050995148800},
    {401, -11509552768596386204051, 148275413264563200},
    {402, -79835560991643373423, 11237082991073280},
    {403, 167, 54},
    {404, 2, 1},
    {405, -37, 18},
    {406, 93831196792909, 1835455204800},
    {407, 1949738632543991, 2447273606400},
    {408, 6722093576771, 26034825600},
    {409, -431258647230560749, 387648139253760},
    {410, -10801898244101, 52069651200},
    {411, -22941788683104161, 6748226795520},
    {412, 67, 972},
    {413, -59, 12},
    {414, 1553, 324},
    {415, -217, 108},
    {416, -1951, 324},
    {417, -8921756868195961, 2674520441280},
    {418, 15602785525656533, 2228767034400},
    {420, -48330094720256593, 13372602206400},
    {421, -3350, 81},
    {422, 287, 36},
    {423, 1207, 162},
    {424, 19413092802897442529, 8986388682700800},
    {425, 583504627033489, 97833395200},
    {426, 5650975379298097, 24962190785280},
    {427, -40776033299, 9205170480},
    {428, -10617168051771440099, 748865723558400},
    {429, 1126361910776496139, 166414605235200},
    {430, -24363812003, 3068390160},
    {431, -4246775864111, 20827860480},
    {432, 995, 22},
    {433, 15778420979887619189, 2995462894233600},
    {434, -3884333793901182407, 499243815705600},
    {435, 187353463674361, 1499605954560},
    {436, 10685412412579, 14877043200},
    {437, -101656810703185, 1649566550016},
    {438, 14707802835689, 20827860480},
    {439, -180694186511846909, 40489360773120},
    {440, -95781301229097915855629, 39610717543533312000},
    {441, 11471155569038603204990723, 277275022804733184000},
    {442, -10784863917487462058587, 196928283241998000},
    {443, 129146027441185020658741, 2520682025497574400},
    {444, -153228229822184196772859, 2520682025497574400},
    {445, -933579368210729821283, 23724066122330112},
    {446, -26864189982281596248863, 13863751140236659200},
    {447, -1792336566200417915769103, 10269445289064192000},
    {448, 143133354122545232174009, 420113670916262400},
    {449, -8378870660790559349023, 26257104432266400},
    {450, 38145949931650269694031, 105028417729065600},
    {451, 940037228135202078215, 3954011020388352},
    {452, 119093066224711124332481, 13863751140236659200},
    {453, -2838851, 194400},
    {454, 198889, 4752},
    {455, -285891125579329207, 2941972485408000},
    {456, -2646989, 48600},
    {457, -119856075794616176173, 15445355548392000},
    {458, 1565022851, 34214400},
    {459, -1888728136814524457, 1569051992217600},
    {460, -9048003577, 59875200},
    {461, 117840761931364514393, 24712568877427200},
    {462, -1758431504427876713, 514845184946400},
    {463, -254414647606926035899, 32950091836569600},
    {464, 426601303924208837401, 12356284438713600},
    {465, 2493698869, 10233216},
    {466, 18165784823215423997, 363420130550400},
    {467, 3328153604379654437, 1078723244649600},
    {468, 665445560608526990490197, 6601786257255552000},
    {469, -230182779400430418501547, 1050284177290656000},
    {470, 86442705613869327623171, 420113670916262400},
    {471, -859054823795083650259, 3751014918895200},
    {472, -297280112381783831417, 1977005510194176},
    {473, 8643145183546632521089, 1260341012748787200},
    {474, 634463, 29160},
    {475, -7537, 216},
    {476, -26270823724474217681, 2574225924732000},
    {477, 1680499, 10800},
    {478, 6922174347322037894371, 185344266580704000},
    {479, -513650183631149, 2019000725280},
    {480, 9280426291392784001, 1830560657587200},
    {481, 197335095644177, 611818401600},
    {482, -6280344455653036926611, 296550826529126400},
    {483, 3261735480858277693, 784525996108800},
    {484, -92407560662192021633, 16475045918284800},
    {485, -8431508169349572703901, 74137706632281600},
    {486, -9259857349385, 48945472128},
    {487, -38338860607605987836821, 296550826529126400},
    {488, 1995441309478880651089, 135919128825849600},
    {489, 82023421, 5248800},
    {490, -13685, 432},
    {491, 82636673, 1749600},
    {492, -24792043, 583200},
    {493, 2718859, 349920},
    {494, 263279, 3564},
    {495, -745, 44},
    {496, 5377, 324},
    {497, 952, 27},
    {498, 3789679872739376479, 508489071552000},
    {499, 1331, 108},
    {500, -110585600695585325603, 6864602465952000},
    {501, -4941811, 38880},
    {502, 714713, 12150},
    {503, 517760720197647839621, 15445355548392000},
    {504, -2058279965328751, 20190007252800},
    {505, -2374748823587519, 20190007252800},
    {506, -12280313576970281, 40380014505600},
    {507, -142939, 6336},
    {508, -864846685141910719, 1292160464179200},
    {509, -7317074961534467, 40380014505600},
    {510, 65566093758252661579, 32950091836569600},
    {511, -2213413114849, 30590920080},
    {513, -1177550606150945425433, 49425137754854400},
    {514, -11069798879774063977, 3530366982489600},
    {515, 41755257623167747283, 9414311953305600},
    {516, 6412038601525832309, 748865723558400},
    {517, -66775462639111, 349610515200},
    {518, -36896794002302718551, 6590018367313920},
    {519, -94961968791406323811, 617814221935680},
    {520, 22245274646345, 48945472128},
    {521, -88087, 9720},
    {522, -9613835389026749896987, 49425137754854400},
    {523, -935549000815915151569, 61163607971632320},
    {524, 54761878227178461119329, 1050284177290656000},
    {525, -117445704165045676846247, 1050284177290656000},
    {526, 25049567937700954693327, 240064954809292800},
    {527, -4791797550329813553947, 42011367091626240},
    {528, -4782640193330010821, 61781422193568},
    {529, -141434687679332591132539, 13863751140236659200},
    {530, 1136364390529, 232988400},
    {531, 9437744764031983, 2971689379200},
    {532, 10528707650584283, 1664146052352},
    {533, 5298541174206367, 495281563200},
    {534, -4002226704801649760857, 185344266580704000},
    {535, -24946791132221113, 3120273848160},
    {536, 980809558239774227, 998487631411200},
    {537, -8676321170938509, 684833766400},
    {538, 2946813176364642343103, 296550826529126400},
    {539, -34324879007785584271, 8237522959142400},
    {540, 9436929967029136849, 998487631411200},
    {541, 10146590242413564517, 330971904608400},
    {542, -154893735197525, 195781888512},
    {543, 5841010974550577353777, 296550826529126400},
    {544, -2917563742656555397, 235357798832640},
    {545, -2024143042529, 838758240},
    {546, 70615, 1296},
    {547, -27580901, 1749600},
    {548, 376589427941, 29123550},
    {549, 12287837, 349920},
    {550, -66022630783012477, 8915068137600},
    {551, -1005808820544449, 278595879300},
    {552, -2438348253700697, 185730586200},
    {554, 20020633277824666261, 6864602465952000},
    {555, -10591, 432},
    {556, 42074551, 218700},
    {557, 4258215049850893, 297168937920},
    {558, -419393, 48600},
    {559, -71986913373603693809, 1971747516816000},
    {560, 1197552628895524343, 124810953926400},
    {561, 439197032846862641, 124810953926400},
    {562, 767972956749717959, 499243815705600},
    {563, -913691721301, 61367803200},
    {564, -569330267005350595891, 32950091836569600},
    {565, -490696265578409501, 249621907852800},
    {566, -343535593559, 30683901600},
    {567, -5920797104718913, 462262792320},
    {568, -118011808, 29056725},
    {569, 5235950544967021619221, 296550826529126400},
    {570, -140627357560649925719, 24712568877427200},
    {571, -639624567098763097553, 32950091836569600},
    {572, 755058790759915693, 499243815705600},
    {573, 71584758308274073, 83207302617600},
    {575, 1252915617719935982531, 14827541326456320},
    {576, -128216074896589, 391563777024},
    {577, 3598361849, 232453800},
    {578, 25851986685049912606319, 296550826529126400},
    {579, -842995651073002447337, 104108268887884800},
    {580, -843346125737137, 335503296000},
    {581, -827011, 23328},
    {582, 44386528380083, 24463782000},
    {583, 8099276392543, 1048447800},
    {584, 117052393572967, 73391346000},
    {585, -1511, 96},
    {586, 131545, 7776},
    {587, -16715, 2592},
    {588, -16727, 7776},
    {589, -164532690086729, 24463782000},
    {590, 1329492661939, 698965200},
    {591, 109593972820021, 8154594000},
    {592, -4776923605237, 465976800},
    {593, 2649992707517, 1397930400},
    {594, -671457745729711, 195710256000},
    {595, -160560105026011501, 40117806619200},
    {596, 16166961581715731, 13372602206400},
    {597, 14156294133003329, 1783013627520},
    {598, -463, 132},
    {599, 86278403940119693, 13372602206400},
    {600, 34676976509659981, 2228767034400},
    {601, -332902, 2673},
    {602, 1816806431367029, 330187708800},
    {603, 237937, 42768},
    {604, -631460557984546021, 330381936864000},
    {605, -13377063833650069, 334315055160},
    {606, 455141387259469788719, 41187614795712000},
    {607, -6486319052384317, 165093854400},
    {608, 532268996203, 34948260},
    {609, 191219026988742850087, 20593807397856000},
    {610, -425152278380239, 22012513920},
    {611, -57971, 97200},
    {612, -2668110216287, 698965200},
    {613, -20340669512912455276223, 1112065599484224000},
    {614, 551205488312248001, 89863886827008},
    {615, 9335011139769703273, 4493194341350400},
    {616, -10927501166249885009, 748865723558400},
    {617, -94210609090673, 1877854777920},
    {618, 1683432766028703371, 1497731447116800},
    {619, 70883039785425421, 20801825654400},
    {620, 201119618359823, 3129757963200},
    {621, 169078271578310941, 142641090201600},
    {622, 1030734626417, 30683901600},
    {623, -358017721, 4039200},
    {624, -1702774253540112511, 427923270604800},
    {625, 97184159651497831, 7341820819200},
    {626, -512042770071196010501, 65900183673139200},
    {627, 21035279857623536507, 499243815705600},
    {628, 265838699851, 15341950800},
    {629, -20685327156377412791, 2995462894233600},
    {630, 1227431999656897891, 66565842094080},
    {631, 190808939, 103312800},
    {632, 63, 44},
    {633, 5144730644046373254101, 355860991834951680},
    {634, 220174252970956127, 17830136275200},
    {635, 13881920596699379369, 1797277736540160},
    {636, -201735672589294224973, 24712568877427200},
    {637, -17696967445355913451, 499243815705600},
    {638, -837226247922333085667, 65900183673139200},
    {639, -132701740606143804653, 8237522959142400},
    {640, -3996566794201851671, 66565842094080},
    {641, -3959935003, 103312800},
    {642, -4708857740480149517, 599092578846720},
    {643, 1266712207634321095831, 13083124699814400},
    {644, 2463586343215799, 783127554048},
    {645, -3815705257, 185963040},
    {646, 43657129386232152475099, 355860991834951680},
    {647, 6068491052030842639, 594904393645056},
    {648, 18425011159, 1827360},
    {649, 642262042679, 13047350400},
    {650, -286829338651, 1208088000},
    {651, -46002776157707478497, 4862426746716000},
    {652, -1906559151991, 543639600},
    {653, 27240222470430531253, 14587280240148000},
    {654, 45837293, 357000},
    {655, -2039977117, 3451680},
    {656, -38154560599763, 6989652000},
    {657, 141696081131, 31065120},
    {658, -5, 1},
    {659, -71, 12},
    {660, 455, 24},
    {661, -391093, 16200},
    {662, -85, 12},
    {663, 16027166081, 1606500},
    {664, -47491125043514683787, 9724853493432000},
    {665, 199307383202717, 32618376000},
    {666, 145, 24},
    {667, 4181, 12150},
    {668, 9325107641449, 931953600},
    {669, -17, 12},
    {670, -206, 27},
    {671, 605, 324},
    {672, 245086659822050267, 66305819273400},
    {673, -8404686280280648971, 1080539277048000},
    {674, -26620138572055199947, 1060893108374400},
    {675, 248871095295718063547, 43761840720444000},
    {676, 2654187417244336771, 147098624270400},
    {677, -449, 108},
    {679, 1, 2},
    {681, -209, 4},
    {682, -166916244385644296929, 19449706986864000},
    {683, -367070536644640523, 49032874756800},
    {684, 37, 54},
    {685, -1196693197348897, 1485844689600},
    {686, -197, 9},
    {687, -247, 27},
    {688, -7119667, 35700},
    {689, 1084113409476577226586149, 3150852531871968000},
    {690, 17, 18},
    {691, 10447830179443039909, 14897647904832000},
    {692, 611572197167098543783271, 787713132967992000},
    {693, -2, 1},
    {694, 3512, 81},
    {695, 16, 9},
    {696, -625, 48},
    {697, 1, 1},
    {699, -777498731, 459000},
    {700, 2933599346957049052141, 700189451527104000},
    {701, -4219, 108},
    {702, -53, 6},
    {703, -40, 9},
    {704, -1489, 108},
    {705, -305, 48},
    {706, -241843, 24300},
    {707, -13290191167299893543, 141592258656000},
    {708, -1, 2},
    {709, -2013146348054478824188487, 3150852531871968000},
    {710, -47752500621935947, 20801825654400},
    {711, 22382449468105453987, 620735329368000},
    {712, -283912061598875860366607, 630170506374393600},
    {713, -11518, 2025},
    {714, -281047769154402449, 86528602512000},
    {715, 55127, 4860},
    {716, -2849, 162},
    {717, 348015020594812348733, 26477752368672000},
    {718, 155, 8},
    {719, -1, 1},
    {720, 21621183, 34000},
    {721, -128767452412908480539, 5148451849464000},
    {722, -1184793402659732527, 858075308244000},
    {723, 5, 2},
    {724, -190541, 24300},
    {725, 2971963, 116640},
    {726, -1789, 176},
    {728, 90529307726963, 49528156320},
    {729, 1327740828662570369, 47670850458000},
    {730, -10698123, 29750},
    {731, -15637448740012431264169, 38899413973728000},
    {732, -61182620010431360641, 2652232770936000},
    {733, -1875008622382939324507, 58349120960592000},
    {734, 12664448681774782799, 62300593808640},
    {735, 1329784949888291, 297168937920},
    {736, 264545598477696449, 86528602512000},
    {737, -13187, 4860},
    {738, 2849, 162},
    {739, 230998460716115036753, 6619438092168000},
    {740, 149, 8},
    {741, 521675513650252869359, 25006766125968000},
    {742, 1345452775940080777, 858075308244000},
    {743, 15, 2},
    {744, 281891, 24300},
    {745, -3181726172424001, 4457534068800},
    {746, 3481, 264},
    {748, 1040208583627, 38831400},
    {749, -575867788894369, 195710256000},
    {750, 2728844117, 5076000},
    {751, 9648441189442991153, 347316196194000},
    {752, -28323050357, 3045600},
    {753, -4566803891596420273813, 175047362881776000},
    {754, -11, 3},
    {755, 2043428797, 1725840},
    {756, -1724655969767, 217455840},
    {757, 15023938771, 2301120},
    {758, 10, 1},
    {759, 34, 3},
    {760, -50, 3},
    {761, -936043, 32400},
    {762, 85, 6},
    {763, -25, 4},
    {764, 67588330605283557077, 4862426746716000},
    {765, 32951795675149, 3624264000},
    {766, -145, 12},
    {767, 71821, 4050},
    {768, 872356643479, 62130240},
    {769, 1, 3},
    {770, 1719776211026267, 148584468960},
    {771, -19853, 648},
    {773, -1044800347077955376429, 70018945152710400},
    {774, -3385203346527143, 742922344800},
    {775, -983411869756157537203, 140037890305420800},
    {776, 6, 1},
    {777, 12623464995088411, 1671575275800},
    {778, -397, 54},
    {779, -145677851432029, 92865293100},
    {780, 1241, 44},
    {781, 9575, 144},
    {782, -979, 8},
    {783, 1047832261233467688563, 140037890305420800},
    {784, -297149, 2592},
    {785, 8627, 324},
    {786, -1309, 108},
    {787, 41655742458942019, 4457534068800},
    {788, 1241, 88},
    {789, -414237581698543, 41273463600},
    {790, -365912815990660523, 24516437378400},
    {791, 17, 1},
    {792, 75723528279531790067, 4376184072044400},
    {793, 3393004031147543, 742922344800},
    {794, 12965937582395595977, 1458728024014800},
    {796, 518749873877500201, 49032874756800},
    {797, 119, 108},
    {798, -584817785478091, 92865293100},
    {799, -1241, 44},
    {802, 85, 2},
    {804, -40840566353694016061, 4376184072044400},
    {805, -366828644912574473, 49032874756800},
    {806, -4273, 162},
    {807, 1309, 108},
    {808, -41772381267075619, 4457534068800},
    {809, -1241, 88},
    {810, 3384248715932819, 74292234480},
    {811, -346867, 36450},
    {813, 2561889606356731583, 823752295914240},
    {814, -895653383593, 77662800},
    {815, -51371839400938162459, 8237522959142400},
    {816, -2, 1},
    {817, 329785673009579, 165093854400},
    {818, -532199099683, 34948260},
    {819, 8583225785251, 310651200},
    {820, -13379825888799707, 742922344800},
    {821, 1, 1},
    {822, -6, 1},
    {823, 2568479624724045503, 1647504591828480},
    {824, 7994608567073, 465976800},
    {825, 53, 6},
    {826, -321379, 12150},
    {827, 11401075272912173, 262207886400},
    {828, 142142, 6075},
    {829, 85890071064471380921, 1059110094746880},
    {830, 1, 2},
    {831, -636897270067175, 354705902496},
    {832, 119761, 48600},
    {833, 777476465281049, 886764756240},
    {834, 51237761, 1749600},
    {835, 198059, 24300},
    {836, 414065366622371731439, 2647775236867200},
    {838, -705019, 32400},
    {839, -85, 3},
    {840, 11, 8},
    {841, -636897270067175, 709411804992},
    {842, 14843870575172647, 1961314990272},
    {843, 19942, 6075},
    {844, 5421763, 291600},
    {845, 305, 48},
    {846, -2390177, 81600},
    {847, 135997833716300597, 235754024083200},
    {848, -10679161, 119000},
    {849, 16928813420635159, 18810161496000},
    {850, 18131383857376133303, 9724853493432000},
    {851, -1170063311609597, 384571566720},
    {852, -8584532551149286267, 2161078554096000},
    {853, 511230114894511, 160238152800},
    {854, -1024506965, 48557016},
    {855, 67225602699448259, 64491982272000},
    {856, 1071403515660987277649, 31826793251232000},
    {857, -196642325032435159, 180577550361600},
    {858, 10347041154111583909, 14897647904832000},
    {859, 516594429546403304753, 7956698312808000},
    {860, 10771283959978609, 20619581875200},
    {862, -9, 2},
    {863, 2321851867508428819489, 700189451527104000},
    {864, -428769481111289, 2061958187520},
    {866, -266279980661, 3719260800},
    {867, 5, 16},
    {868, 628810688493127069, 14709862427040},
    {869, -3267230137112126611, 5304465541872000},
    {870, -1056235009142882568407, 25006766125968000},
    {871, 217608734245891577, 5304465541872000},
    {872, -4571691814025800159, 87523681440888000},
    {873, 518675540936352917167, 87523681440888000},
    {874, -5, 36},
    {875, 29643557301260195, 41187614795712},
    {876, 47, 54},
    {878, -1722399311043472103, 294197248540800},
    {880, -1, 2},
    {881, -710448687638625966563, 175047362881776000},
    {882, 1569090255747438881, 514845184946400},
    {885, 1212711572785, 48945472128},
    {886, -69, 176},
    {887, -629961433, 24278508},
    {888, -104049060425316803, 10896194390400},
    {889, 951160169506736137, 757780791696000},
    {890, 505394834863343346709, 38899413973728000},
    {891, -66476226951626453569, 10608931083744000},
    {892, 716533412375713668443, 175047362881776000},
    {893, 259935583249080996947, 20593807397856000},
    {894, 1289662030, 6069627},
    {895, 261911944570722343, 164750459182848},
    {896, -47, 54},
    {898, -878504056204792351, 58839449708160},
    {900, 1, 2},
    {901, -20862100700675353781, 87523681440888000},
    {902, -8492486540651939699, 2059380739785600},
    {905, 2780341343735, 48945472128},
    {906, 7, 88},
    {907, 1, 4},
    {908, -349, 486},
    {909, -91607506935896062193, 5304465541872000},
    {910, 58997252997847787389, 5304465541872000},
    {911, -690794473546768239643, 25006766125968000},
    {912, 20872882455531416053, 1029690369892800},
    {913, -487, 432},
    {915, -1, 2},
    {916, -1, 6},
    {917, 1, 4},
    {918, 13501859150781036613, 972485349343200},
    {919, -770755218366009971, 343230123297600},
    {920, -37, 54},
    {921, 2143604749055153, 1485844689600},
    {922, 50141946641, 97114032},
    {923, 71867242285332665153, 4243572433497600},
    {924, 306603498581, 1201786146},
    {925, -17021910765475088911, 1697428973399040},
    {926, 1626120031013686565773, 140037890305420800},
    {928, -96938334117355107611, 16475045918284800},
    {930, -2381569405, 97114032},
    {931, -15, 44},
    {934, -1644486242273362414573, 140037890305420800},
    {935, 11595945786468668423, 8237522959142400},
    {937, -15384085813451221, 10400912827200},
    {938, -15, 88},
    {939, 1630599997, 16185672},
    {940, 17625302463553423, 2724048597600},
    {941, -185666338725341119, 37889039584800},
    {942, -319386558793, 3204763056},
    {943, 191019020461772801, 6630581927340},
    {944, -42552810616936520287, 4376184072044400},
    {946, -1447141633036214719, 73549312135200},
    {948, -2381569405, 24278508},
    {949, 15, 44},
    {951, -2467223, 122400},
    {952, 21652116647528262281, 2188092036022200},
    {953, 3949954835888216951, 514845184946400},
    {955, 8595823589662979, 10400912827200},
    {956, 15, 88},
    {957, -30224022427, 97114032},
    {958, 13193013744644819, 9984876314112},
    {959, 57837454393309495, 2852821804032},
    {960, -114942560854526902619, 8237522959142400},
    {961, 137887733, 1348806},
    {962, 36236494431529730813, 16475045918284800},
    {963, -407, 432},
    {964, -73352909455, 97114032},
    {965, 2563537110948560063, 1647504591828480},
    {966, 12691464994365875797, 1647504591828480},
    {969, -9999298266913, 24472736064},
    {970, -9648914550729913913, 294197248540800},
    {971, -745100102304541, 1612299556800},
    {972, 384896571444667, 322459911360},
    {973, 20403266051765843, 26602942687200},
    {974, -2770473171062693, 1564878981600},
    {975, -20694107783010062477, 294197248540800},
    {976, 1, 1},
    {977, -224293, 122400},
    {978, -636897270067175, 709411804992},
    {979, -23714465579100257, 16344291585600},
    {981, 1320036871, 232453800},
    {982, -5, 16},
    {983, 216257, 6720},
    {984, 7119667, 71400},
    {985, 5970890748100666714451, 536315324573952000},
    {986, 10366120037774059540909, 268157662286976000},
    {987, -458981071, 3628800},
    {988, 116445409, 378000},
    {989, 10763974802378977573, 14897647904832000},
    {990, 14474293, 302400},
    {991, -2489, 144},
    {992, -2, 1},
    {993, -282929391350582029, 74230494750720},
    {995, -10565532323758602463607, 235978742812538880},
    {996, 7414407950161, 26034825600},
    {997, 1532474070412959869, 5959059161932800},
    {998, -32299625113632460723709, 528142900580444160},
    {999, -14696513, 453600},
    {1000, -64049824728247, 274927758336},
    {1001, -44, 9},
    {1002, -8670503, 194400},
    {1003, 7334556355578041, 14846098950144},
    {1004, 337657, 6300},
    {1005, 1046779, 8400},
    {1006, -182782563913417401517, 233396483842368000},
    {1007, -509319495862649, 2061958187520},
    {1008, -3505043, 43200},
    {1009, -2, 1},
    {1010, 36951, 5600},
    {1011, -102677, 6336},
    {1012, 269999241461, 1859630400},
    {1013, 1238963352546301, 4123916375040},
    {1015, 2404956201705816955926383, 12603410127487872000},
    {1016, -49613731714950371, 36115510072320},
    {1017, -1532474070412959869, 5959059161932800},
    {1018, 71433487024987336068754439, 138637511402366592000},
    {1019, 11660027858221, 13017412800},
    {1020, 64049824728247, 274927758336},
    {1021, 44, 9},
    {1022, 8670503, 194400},
    {1023, 11090671482895541, 9278811843840},
    {1024, -812503, 25200},
    {1025, -47, 4},
    {1026, 1185679749300052967017, 233396483842368000},
    {1027, 509319495862649, 2061958187520},
    {1028, 3505043, 43200},
    {1029, 2, 1},
    {1030, -2035747871903, 26034825600},
    {1031, 229925, 6336},
    {1032, 20, 1},
    {1033, 1432, 81},
    {1034, -36626194696171263399499, 78771313296799200},
    {1035, -17, 18},
    {1036, -548, 81},
    {1037, -34972938989388306475417, 31508525318719680},
    {1038, 2, 1},
    {1039, -3512, 81},
    {1040, -7, 36},
    {1041, 100, 3},
    {1042, 3, 2},
    {1044, -15, 2},
    {1045, -13504776606829066213, 972485349343200},
    {1046, 4219, 108},
    {1047, 53, 6},
    {1048, 22, 9},
    {1049, 1489, 108},
    {1050, 193, 24},
    {1051, -43150625216443, 52069651200},
    {1054, 430825987402861142945449, 1008272810199029760},
    {1055, -561855454421, 8678275200},
    {1056, 591007329974291, 937253721600},
    {1057, 2612922781734478227496807, 2520682025497574400},
    {1058, -119749811672219, 187450744320},
    {1059, 1262761126801, 8678275200},
    {1060, 1990, 33},
    {1061, -38122961, 259200},
    {1064, -89, 8},
    {1065, 68593925968663920289, 5601515612216832},
    {1067, 404072987, 2721600},
    {1068, -14539602491, 867827520},
    {1069, 268337, 6336},
    {1070, 2610447454997, 5206965120},
    {1071, -428769481111289, 1030979093760},
    {1073, -1110117852951342179255933, 2520682025497574400},
    {1074, 561855454421, 8678275200},
    {1075, -591007329974291, 937253721600},
    {1076, -1284389540197395549547681, 1260341012748787200},
    {1077, 23943763243922699, 20619581875200},
    {1078, 6016442899099, 13017412800},
    {1079, -1990, 33},
    {1080, 220478603, 3628800},
    {1084, -364024343096261094659, 35009472576355200},
    {1085, -428769481111289, 2061958187520},
    {1086, -225935141, 2721600},
    {1087, 14539602491, 867827520},
    {1088, -276499, 6336},
    {1089, 17385877687181, 52069651200},
    {1090, -886221507414919806979, 3488833253283840},
    {1091, -34864408895875925251283, 59310165305825280},
    {1092, 211531704533, 723189600},
    {1093, -959, 36},
    {1094, 9861003147881, 6508706400},
    {1095, 27497, 50400},
    {1096, 4, 1},
    {1097, -2563537110948560063, 1647504591828480},
    {1098, 241954, 4725},
    {1099, -2, 1},
    {1100, 266279980661, 3719260800},
    {1101, -3, 4},
    {1102, 157282738680275773, 74230494750720},
    {1103, -27865992345353072201, 2106953060826240},
    {1104, -36858581221714597841, 842781224330496},
    {1105, 241246594713155513, 37115247375360},
    {1107, 3, 2},
    {1109, 3, 8},
    {1110, 636897270067175, 709411804992},
    {1111, 428769481111289, 2061958187520},
    {1113, 2, 1},
    {1114, 877, 144},
    {1115, -599347, 108288},
    {1116, 4147389429726591217, 2168922268497600},
    {1117, 295318209301, 7248528000},
    {1118, 901249346670026127936857, 27727502280473318400},
    {1119, -41213277123993001, 208018256544000},
    {1120, -65635181482113263539, 70018945152710400},
    {1121, 378394271135687330709463, 17329688925295824000},
    {1122, -3437633, 36288},
    {1123, 3829229202469471, 17161506164880},
    {1124, -52039, 6075},
    {1125, 60147797, 2721600},
    {1126, -189521566888424127563, 407757386477548800},
    {1127, 363497, 100800},
    {1128, 5219, 900},
    {1129, -2203093, 244800},
    {1130, 735169, 29750},
    {1131, 5439214007800680853, 7001894515271040},
    {1132, -15880612947361543, 128711296236600},
    {1133, 71851, 2700},
    {1134, -55079, 10800},
    {1135, 113418029, 1137024},
    {1136, 159505, 6336},
    {1138, 151718743901, 3496105152},
    {1139, -1558978869201045963211, 116502110422156800},
    {1140, -277034538509, 1812132000},
    {1141, -12605013590229954788000329, 34659377850591648000},
    {1142, 9358580743275050219, 5304465541872000},
    {1143, 3663052781811962372443, 350094725763552000},
    {1144, -5776745638886642439536821, 23106251900394432000},
    {1145, -5688563275759, 6992210304},
    {1146, -182080034503036577, 274584098638080},
    {1147, 256981, 12150},
    {1148, -42003797, 1360800},
    {1149, 431200491665289971839, 271838257651699200},
    {1150, 812503, 50400},
    {1151, -922, 225},
    {1152, -1509707, 122400},
    {1153, 55, 8},
    {1154, -2311250541102377752861, 350094725763552000},
    {1155, -180383467112201257, 294197248540800},
    {1156, -71851, 1350},
    {1157, 65879, 5400},
    {1158, -479208965581, 3496105152},
    {1159, -60251, 2112},
    {1161, 44111, 1800},
    {1162, -2102373251026982327357, 185344266580704000},
    {1163, 17, 1},
    {1164, 2596700661947425701446839, 3150852531871968000},
    {1165, -1832393860174151, 330187708800},
    {1166, -49864927467879985973, 3646820060037000},
    {1167, 299088928462922061003271, 630170506374393600},
    {1168, -6787, 8100},
    {1169, -9735939452223400703, 1470986242704000},
    {1170, 145559, 64800},
    {1171, 5009, 162},
    {1172, 56486593169173844243, 26477752368672000},
    {1173, -19531, 1350},
    {1174, -85, 8},
    {1175, -1, 4},
    {1176, 165047556561035187659, 29174560480296000},
    {1177, 3180564796979404067, 245164373784000},
    {1178, 15, 2},
    {1179, 885253, 48600},
    {1180, -213347, 23328},
    {1181, 885, 88},
    {1183, -151353365574007, 611818401600},
    {1184, 597899992677288269437, 42364403789875200},
    {1186, -3902867299169144826762191, 5041364050995148800},
    {1187, 230311165068451801, 41603651308800},
    {1188, 6590196866712642053317, 280075780610841600},
    {1189, -2235885058277053096724263, 5041364050995148800},
    {1190, -486991, 56700},
    {1191, -481326723546905497, 107680038681600},
    {1192, -1547, 108},
    {1193, -18035873152279, 87402628800},
    {1194, -545105855609839114411, 296550826529126400},
    {1195, 8873747, 151200},
    {1197, 81, 4},
    {1198, -523414916460570040163, 28007578061084160},
    {1199, 10805552254310026319, 8237522959142400},
    {1200, 88236091, 1360800},
    {1201, -119, 12},
    {1202, 364347406951, 146836416384},
    {1203, -37295, 2112},
    {1204, -76231853811199, 174805257600},
    {1205, 605491806844399074013, 7413770663228160},
    {1206, -16, 1},
    {1207, 145499173580248804179793, 180048716106969600},
    {1208, 8754430572533981, 4622627923200},
    {1209, -2251818769203181774199, 70018945152710400},
    {1210, 7246835356462261316261, 13407883114348800},
    {1211, -12589309, 226800},
    {1212, -1422632872393352479, 411876147957120},
    {1213, 1547, 108},
    {1214, -243633998713, 4370131440},
    {1215, -493202137967767861433, 37068853316140800},
    {1217, -17, 1},
    {1218, -7681343, 40800},
    {1219, 1654806275596695454573, 70018945152710400},
    {1220, 686599581704318927, 147098624270400},
    {1221, -12495227, 680400},
    {1222, 119, 12},
    {1223, 41086568458441, 734182081920},
    {1224, 41005, 2112},
    {1225, 4420904456639, 24472736064},
    {1226, 3028840304534356925023, 26959166048102400},
    {1227, 4978528613535448750249, 10591100947468800},
    {1228, 912812905225085, 391563777024},
    {1229, -7868765174797277573, 1647504591828480},
    {1230, 21464958768455634461347, 59310165305825280},
    {1231, -10534039918271, 16315157376},
    {1232, -14780798906577921233, 1098336394552320},
    {1233, -11761771, 194400},
    {1234, -107260816926731, 611818401600},
    {1235, -851469833149417244617, 59310165305825280},
    {1237, -2, 1},
    {1238, -197066859227833396723, 16475045918284800},
    {1239, 12046221140768925097, 484560174067200},
    {1240, -24245881, 302400},
    {1241, -25837, 2700},
    {1242, 2110684366139, 48945472128},
    {1243, -53, 44},
    {1245, 3916160214318147781283, 407757386477548800},
    {1246, -1, 2},
    {1247, 163396204977795490823, 5267382652065600},
    {1248, -4094638703, 232453800},
    {1249, -106572917224656647, 106411770748800},
    {1250, 481645408524412659061, 21069530608262400},
    {1251, -19777, 8100},
    {1252, 41374491114053, 231833923200},
    {1253, 80983, 12150},
    {1255, -442704960088119232709, 135919128825849600},
    {1256, -3644, 225},
    {1257, -345379, 7650},
    {1258, -1082350164893489, 1182353008320},
    {1259, 1781962976617191749, 1029690369892800},
    {1261, -11327, 2700},
    {1262, -607, 450},
    {1263, -164719, 6336},
    {1264, -3397717352021, 24472736064},
    {1265, 125291537443048344089, 45306376275283200},
    {1266, 46318662877, 1812132000},
    {1267, -39807305803118739488797, 183382951590432000},
    {1268, -55386753568088199419, 5304465541872000},
    {1269, -839585411341441501139, 87523681440888000},
    {1270, 33430985582224910095777, 254848366548468000},
    {1271, 102827095462697, 97890944256},
    {1272, 112142155265970241, 274584098638080},
    {1273, 706663, 48600},
    {1274, -23598103, 2721600},
    {1275, 69947257407456858557, 14562763802769600},
    {1276, -812503, 100800},
    {1277, 1619, 900},
    {1278, 1509707, 244800},
    {1279, -71, 16},
    {1280, 2046764144420774130083, 350094725763552000},
    {1281, 1516774076943193487, 2059380739785600},
    {1282, 71851, 2700},
    {1283, -76679, 10800},
    {1284, 5223680262851, 48945472128},
    {1285, 3365, 1584},
    {1287, -2215154591175953, 742922344800},
    {1288, 17582904451728887303, 1029690369892800},
    {1289, -1, 2},
    {1290, 30417911502470517802169, 70018945152710400},
    {1291, 22209548166525316801, 1326116385468000},
    {1292, 49710113953335431723, 3646820060037000},
    {1293, -53745649218552621175613, 185344266580704000},
    {1294, -391854188802539, 17480525760},
    {1295, 10013350507961656703, 1470986242704000},
    {1296, 5618191, 64800},
    {1297, -16877, 648},
    {1298, 426196679383921967351, 46336066645176000},
    {1299, -2519, 1350},
    {1300, -164682874555031487659, 29174560480296000},
    {1301, -3230635269413831567, 245164373784000},
    {1302, 5, 2},
    {1303, -970753, 48600},
    {1304, 5949650310406009, 4457534068800},
    {1305, -1949, 132},
    {1307, 134335081666834543, 41603651308800},
    {1308, -210324200893520851987, 16475045918284800},
    {1310, -23036037067402897728271, 56015156122168320},
    {1311, -134548038519826247759, 8487144866995200},
    {1312, -970545966562613357731, 40010825801548800},
    {1313, 2354721670179509632723, 8722083133209600},
    {1314, 678922375811527, 30590920080},
    {1315, 506999433565819697, 107680038681600},
    {1316, 1111, 54},
    {1317, 79135753099931, 1223636803200},
    {1318, -51308401160571568297, 7413770663228160},
    {1319, 812503, 151200},
    {1320, 77713200390764411879, 4001082580154880},
    {1321, -10678213878566616719, 8237522959142400},
    {1322, -83700091, 1360800},
    {1323, 119, 12},
    {1324, -41952071885132863, 31202738481600},
    {1325, -9769, 396},
    {1326, -2479712775147689, 1386788376960},
    {1327, -19632788103543335857, 686460246595200},
    {1328, 11276901, 39950},
    {1329, 9680937199099730207129, 20005412900774400},
    {1330, 11581346869010102363, 424357243349760},
    {1331, 2303355164515969030499, 70018945152710400},
    {1332, -2818037472769215425309, 10591100947468800},
    {1333, -19958094335358209, 4160365130880},
    {1334, 4697928290693561663, 823752295914240},
    {1335, -1547, 108},
    {1336, -13440658034473, 61181840160},
    {1337, -70088411205676909709, 2316803332258800},
    {1338, -1509707, 40800},
    {1339, -26660156113806993157, 1094046018011100},
    {1340, -11860354255458501553, 2059380739785600},
    {1341, 10227227, 680400},
    {1342, -119, 12},
    {1343, 19209335706219307, 31202738481600},
    {1344, 6389, 264},
    {1345, 2696650216429, 3625590528},
    {1346, -7866207540395752871, 350532891878400},
    {1347, 399295280412033806837, 1220373771724800},
    {1348, 179154361293343565, 9984876314112},
    {1349, 7868765174797277573, 1647504591828480},
    {1350, -47242257957513892588477, 296550826529126400},
    {1351, 1119855225440741, 195781888512},
    {1352, 14780798906577921233, 1098336394552320},
    {1353, 26041621, 194400},
    {1354, 44354449126753, 305909200800},
    {1355, -20846915814993685279, 579200833064700},
    {1357, 2, 1},
    {1358, 197066859227833396723, 16475045918284800},
    {1359, -12046221140768925097, 484560174067200},
    {1360, 24245881, 302400},
    {1361, 31237, 2700},
    {1362, -24832331567557, 48945472128},
    {1363, 43, 22},
    {1364, -1320036871, 116226900},
    {1365, 1240880005109847541771, 116502110422156800},
    {1366, 1, 2},
    {1367, 2681856081643036703, 106411770748800},
    {1368, 1952883271267343, 1612299556800},
    {1369, 106572917224656647, 106411770748800},
    {1370, -3824671208388812413, 309846038356800},
    {1371, -14497223191, 232453800},
    {1372, -41374491114053, 231833923200},
    {1373, -80983, 12150},
    {1375, 488309696180411817863, 23985728616326400},
    {1376, 3913, 450},
    {1377, 1509707, 61200},
    {1378, 1082350164893489, 1182353008320},
    {1379, -122527312324745393, 187216430889600},
    {1381, 5927, 2700},
    {1382, 1633591219, 232453800},
    {1383, 155347, 6336},
    {1384, -506678681927, 103550400},
    {1385, -164517007091009, 24463782000},
    {1386, -2731382117, 10152000},
    {1387, 18581873, 714000},
    {1388, 1998812977169, 155325600},
    {1389, -541731809576693, 97855128000},
    {1390, 5, 6},
    {1391, -10325243891, 17258400},
    {1392, 82008157132177, 6115945500},
    {1393, 3091317481687, 310651200},
    {1394, -239, 8},
    {1395, 17603, 3600},
    {1396, 25, 3},
    {1397, 1284623, 32400},
    {1398, -527, 24},
    {1399, 3, 16},
    {1400, 15309373, 714000},
    {1401, -247936772139529, 16309188000},
    {1402, 145, 24},
    {1403, -218821, 6075},
    {1404, -11205228646817, 465976800},
    {1405, -17, 12},
    {1406, 1653272973802081, 742922344800},
    {1407, 44659, 972},
    {1409, 168457096650375463, 36774656067600},
    {1410, -912922220968579, 92865293100},
    {1411, -1934308613364451, 208946909475},
    {1413, 58077431081706197, 3343150551600},
    {1414, 28489, 864},
    {1415, -192900304744771, 59433787584},
    {1416, -745, 22},
    {1417, -50, 9},
    {1421, 1472232436574927, 178301362752},
    {1422, 335705, 2592},
    {1423, -7547, 324},
    {1424, -595, 216},
    {1425, 10859315900959441, 445753406880},
    {1426, -745, 44},
    {1427, -1197087123918071, 30955097700},
    {1428, -769978624900308071, 171615061648800},
    {1429, -16, 1},
    {1430, -13255766391241183, 3064554672300},
    {1431, 911947135391029, 92865293100},
    {1432, 1938951878019451, 208946909475},
    {1433, 964847938224766459, 343230123297600},
    {1434, -31297, 864},
    {1435, -190018155851881, 14858446896},
    {1436, 613, 22},
    {1437, 99, 4},
    {1438, -4233, 16},
    {1439, -1471831258508735, 178301362752},
    {1440, -777554008574524121, 343230123297600},
    {1441, 3733, 162},
    {1442, 595, 216},
    {1443, -10847652020146081, 445753406880},
    {1444, 745, 44},
    {1445, -20908663316014991, 742922344800},
    {1446, -2657734178567, 349482600},
    {1448, 2, 1},
    {1449, 895653383593, 77662800},
    {1450, -539406351343, 69896520},
    {1451, 2, 1},
    {1452, -1392446109755603, 165093854400},
    {1453, 532199099683, 34948260},
    {1454, 153234102871, 10355040},
    {1455, -23928928366501057, 1485844689600},
    {1456, 2047, 675},
    {1458, -3, 1},
    {1459, -7994608567073, 465976800},
    {1460, -53, 6},
    {1461, 715309, 12150},
    {1462, -196659014294625709, 4457534068800},
    {1463, -95741, 2700},
    {1464, 1097647971800996460121, 37068853316140800},
    {1465, -1, 2},
    {1467, -119761, 48600},
    {1468, -192107711, 1749600},
    {1469, -51237761, 1749600},
    {1470, -1361183, 97200},
    {1471, 445039814430376984517, 18534426658070400},
    {1473, 53371, 16200},
    {1474, 391, 48},
    {1475, 1, 4},
    {1477, 247523874741093469, 114410041099200},
    {1478, 73181, 6075},
    {1479, -5421763, 291600},
    {1480, -193, 24},
    {1481, 1213885876039157, 442592035200},
    {1482, 1570991, 45900},
    {1483, 1140019253, 5752800},
    {1484, 3502632169187946521, 2353577988326400},
    {1485, -65319370085743, 22012513920},
    {1486, -477210351152222381, 149773144711680},
    {1487, 2399533, 50400},
    {1488, 69475603637, 120808800},
    {1489, -8947799129916231043, 748865723558400},
    {1490, -21, 4},
    {1491, -4531056243236497, 770437987200},
    {1492, -18977, 528},
    {1493, -263456719, 907200},
    {1495, -3977893, 367200},
    {1496, -85, 4},
    {1497, 150784157669508611, 24962190785280},
    {1498, -2851381, 61200},
    {1499, -244838021, 1360800},
    {1500, 119, 48},
    {1501, -604561681999937, 1733485471200},
    {1502, -3695, 198},
    {1503, -24541162819537, 1188675751680},
    {1504, 11584960347439066463, 4118761479571200},
    {1505, -1140019253, 2876400},
    {1506, -3476943515506762129, 2353577988326400},
    {1507, 1970470370823653, 495281563200},
    {1508, 3993832863815170207, 249621907852800},
    {1509, 47, 24},
    {1510, -2031800797, 1725840},
    {1511, 52829498041269592519, 16475045918284800},
    {1513, 9608606143637861, 1300114103400},
    {1514, 10045, 132},
    {1515, 214512491, 3628800},
    {1517, -57709139, 734400},
    {1519, -78476799561626059, 4160365130880},
    {1520, 11745989911668601079, 8237522959142400},
    {1521, 7046299, 226800},
    {1522, -119, 24},
    {1523, 483649967497729, 495281563200},
    {1524, 5545, 132},
    {1525, 1363299836841116303, 55471535078400},
    {1528, 14649903870634223461, 2745840986380800},
    {1529, -946244364821473631, 83207302617600},
    {1530, -264451686203797219, 24962190785280},
    {1531, 9516189785601971, 1155656980800},
    {1532, 124862491229511739, 49924381570560},
    {1533, -105895, 864},
    {1534, 10122950418319189, 4622627923200},
    {1535, 21, 11},
    {1536, 27497, 151200},
    {1538, 83319571156477561, 6163503897600},
    {1540, 1147781909, 2721600},
    {1541, -119, 12},
    {1542, 5511447788952610927, 124810953926400},
    {1543, 21, 22},
    {1544, 7101821297, 464907600},
    {1545, -382671543782593036379, 17444166266419200},
    {1546, 97144021811, 2301292620},
    {1547, 597999431, 116226900},
    {1548, -6195709127, 209208420},
    {1550, 78095637487, 2092084200},
    {1551, -1846808749, 464907600},
    {1552, -2846243514210172825127, 148275413264563200},
    {1555, 5937149, 734400},
    {1557, 2442621971, 139472280},
    {1558, -11595945786468668423, 8237522959142400},
    {1560, 119, 12},
    {1561, 27119838469, 1394722800},
    {1562, 96343, 6336},
    {1563, -831525866840459, 2971689379200},
    {1564, 528580759195108237, 60570021758400},
    {1565, 950375353, 2876400},
    {1566, 2214559637406658019, 686460246595200},
    {1567, -206879428579139, 198112625280},
    {1568, -2400499852691383679, 187216430889600},
    {1569, -47, 48},
    {1570, 2031800797, 3451680},
    {1571, -12839083398212151851, 2059380739785600},
    {1573, 1302240485318363, 742922344800},
    {1574, -103494247, 1346400},
    {1575, 60944833, 907200},
    {1576, 67, 4},
    {1577, -5161382963, 1321920},
    {1579, 320076639700247743, 24962190785280},
    {1580, 263409139761197123, 60570021758400},
    {1581, -1048447, 1360800},
    {1582, 119, 48},
    {1583, -725475469494743, 1155656980800},
    {1584, -32899, 1584},
    {1585, -702639485857517561, 16641460523520},
    {1586, 12691464994365875797, 823752295914240},
    {1588, 397730882245075811, 107680038681600},
    {1589, 946244364821473631, 83207302617600},
    {1590, 264451686203797219, 24962190785280},
    {1591, -684217987490233, 330187708800},
    {1592, -4968127674209143057, 16475045918284800},
    {1593, 90559, 864},
    {1594, -72356078904104783, 10400912827200},
    {1595, -21, 11},
    {1598, -83319571156477561, 6163503897600},
    {1599, 12691464994365875797, 1647504591828480},
    {1600, -831594629, 2721600},
    {1601, 119, 12},
    {1602, -319411096603950119, 7341820819200},
    {1603, -21, 22},
    {1604, -3298212731, 77484600},
    {1605, -2428097016609561148493, 37068853316140800},
    {1606, -340667, 8160},
    {1607, -181073196617, 3068390160},
    {1608, -597999431, 116226900},
    {1609, 6195709127, 209208420},
    {1611, -942962902634323, 521626327200},
    {1612, -1846808749, 116226900},
    {1613, -2504478213405823196359, 18534426658070400},
    {1615, 33, 4},
    {1616, 10503109757, 6609600},
    {1618, -2442621971, 139472280},
    {1619, -242141073299532539, 93608215444800},
    {1621, -119, 12},
    {1622, -27119838469, 1394722800},
    {1623, -88181, 6336},
    {1624, 694269161986865, 391563777024},
    {1625, -496, 75},
    {1626, -2486867, 33600},
    {1627, 19816338790649, 21753543168},
    {1628, 3391396289993, 77662800},
    {1629, -1004461503792913877, 27735767539200},
    {1630, -34306889, 302400},
    {1631, -12257, 675},
    {1632, 9152075786473, 24472736064},
    {1633, 12929637437, 464907600},
    {1634, -4684193721980580125737, 59310165305825280},
    {1635, -558646861, 25828200},
    {1636, 3720257, 97200},
    {1637, -4417602167, 92981520},
    {1638, -5123851384145841595001, 29655082652912640},
    {1639, 1372, 225},
    {1641, -12691464994365875797, 1647504591828480},
    {1643, 10003, 675},
    {1644, -1320036871, 232453800},
    {1645, 3, 4},
    {1646, 61, 15},
    {1647, -4564149233604322423, 619692076713600},
    {1648, 340667, 16320},
    {1649, -17570085815432995871, 1239384153427200},
    {1650, 328879, 16200},
    {1651, -186777761, 3304800},
    {1652, -24365577216443, 13910035392},
    {1653, -2966, 675},
    {1654, 247, 36},
    {1655, 72910291, 649728},
    {1656, 8140, 141},
    {1657, -3513593, 31584},
    {1658, 89, 75},
    {1659, -38374571, 394800},
    {1660, 216257, 3360},
    {1661, 122, 15},
    {1662, 4708099, 50400},
    {1663, 2174, 225},
    {1664, -6104, 141},
    {1665, -56328670049, 177724800},
    {1666, -209, 24},
    {1667, 2390177, 40800},
    {1668, 992, 75},
    {1669, -42117174919, 66646800},
    {1670, -2069, 75},
    {1671, 224293, 20400},
    {1672, -5457359, 122400},
    {1673, -7714, 225},
    {1674, 31, 24},
    {1675, -829496755273, 4832352000},
    {1676, 10599237907, 100674000},
    {1677, 5222624, 14875},
    {1678, 15145, 282},
    {1679, -268126001, 958800},
    {1680, 340667, 8160},
    {1681, 7119667, 35700},
    {1682, 2281989, 11900},
    {1683, 5466769, 122400},
    {1684, -17401, 282},
    {1685, -1345874879, 8568000},
    {1686, 10679161, 59500},
    {1687, 643260173, 2142000},
    {1688, 2486867, 16800},
    {1689, 139, 8},
    {1690, -35197, 8400},
    {1691, 117, 4},
    {1692, -11034521, 35700},
    {1693, -7704989, 50400},
    {1694, 79, 8},
    {1695, -668481473207, 1812132000},
    {1696, -38, 47},
    {1697, 3663481411927, 1812132000},
    {1698, 10135487, 178500},
    {1699, -84236903747, 102816000},
    {1700, -129, 8},
    {1701, 19789459, 379008},
    {1702, -10217, 282},
    {1703, -21956620939, 11505600},
    {1704, 10592897, 122400},
    {1705, 8831819483, 2157300},
    {1706, 4387, 225},
    {1707, -1300228603453, 322156800},
    {1708, 8854787, 50400},
    {1709, 168743609, 48470400},
    {1710, 625, 24},
    {1711, 84104807, 1209600},
    {1712, -3298849, 50400},
    {1713, -160193, 5400},
    {1714, -3899, 225},
    {1715, 62093827, 220320},
    {1716, -4661419, 122400},
    {1717, -758827039, 1071000},
    {1718, -1692898, 8925},
    {1719, -50235239, 357000},
    {1720, -70427, 1700},
    {1721, -9731, 100},
    {1722, -4507, 300},
    {1723, 49811, 2256},
    {1724, 75, 16},
    {1725, 129954927710033, 935543347200},
    {1726, -395529111667, 3221568000},
    {1727, 1691546149, 20134800},
    {1739, -1, 8},
    {1741, -1, 2},
    {1744, 4, 1},
    {1745, 13108827403781434243, 500135322519360},
    {1746, 13775700898606667297, 1389264784776000},
    {1747, -110763412500808605187, 7001894515271040},
    {1748, 15382947038894485024319, 1050284177290656000},
    {1749, 670822337414970902261357, 1575426265935984000},
    {1750, 1873812196873092345101, 58349120960592000},
    {1751, 116061311127698546723, 19449706986864000},
    {1752, -462439338000535963303, 87523681440888000},
    {1753, 145832814693282557, 23402053861200},
    {1754, -6437469359121098841013, 35805142407636000},
    {1755, 596958230157796944311233, 3150852531871968000},
    {1756, -30336513834442779727, 3978349156404000},
    {1757, -2106395729635717567, 589385060208000},
    {1758, 20373663878728752577, 6483235662288000},
    {1759, 2498940662368974060803, 175047362881776000},
    {1760, -62597913087623412253, 6483235662288000},
    {1761, 17551962432562121407, 3182679325123200},
    {1762, 500791442835926911, 41441137045875},
    {1763, 1146116456611522927, 3978349156404000},
    {1764, 106543712409746055863653, 393856566483996000},
    {1765, -16112414668546178992169, 116698241921184000},
    {1766, -67992230109243671439577, 350094725763552000},
    {1767, 63709553116524932017, 3978349156404000},
    {1768, -1373257489783499065351, 15913396625616000},
    {1770, -443393521, 214200},
    {1771, 7654702, 3825},
    {1772, -8, 1},
    {1773, 2134670642271046139, 980657495136000},
    {1774, 367835944359675167, 49032874756800},
    {1775, -55476901690184366879, 2941972485408000},
    {1776, 52082401918214889799, 1765183491244800},
    {1777, 511375865097830513131, 6619438092168000},
    {1778, 9952689238854248819, 735493121352000},
    {1779, 371556325838730023, 98065749513600},
    {1780, -17710320536030614399, 2574225924732000},
    {1781, -149387985294883, 195710256000},
    {1782, -5750249242978959245873, 37068853316140800},
    {1783, 13100334162049921411, 26477752368672000},
    {1784, 189765725727963533, 7429223448000},
    {1785, 366616635168154823, 65377166342400},
    {1786, -14384449733242566493, 588394497081600},
    {1787, -371741561143366823, 65377166342400},
    {1788, -291964527629331991, 267452044128000},
    {1789, 453981614967337254509, 26477752368672000},
    {1790, -8, 1},
    {1791, -16026805270175563, 1671575275800},
    {1792, -31967129736151751, 3343150551600},
    {1793, 23166840637294, 41789381895},
    {1794, -13921860144269393, 3343150551600},
    {1795, -19932437866694603, 3343150551600},
    {1796, 17437772384133377, 4457534068800},
    {1797, 165, 8},
    {1798, 1091724175381, 611458720},
    {1799, 50761475750761, 278595879300},
    {1801, 1745601038470933, 1485844689600},
    {1802, -35491024009997, 6603754176},
    {1803, -5145083400228709, 1485844689600},
    {1804, -656495048051929, 1485844689600},
    {1805, -21906386809999, 20636731800},
    {1806, 634997813389307, 371461172400},
    {1807, 205236118076911, 92865293100},
    {1808, 2194877332430749, 371461172400},
    {1809, -73050152582959, 247640781600},
    {1810, -67185849099323, 495281563200},
    {1811, -1128769687599397, 1485844689600},
    {1812, -32098997250743, 92865293100},
    {1813, 75295672588219, 742922344800},
    {1814, -1280594152361401, 123820390800},
    {1816, 38317943715263, 13979304000},
    {1817, 37991174032583, 13979304000},
    {1818, -3507767793277, 5756184000},
    {1819, 152160547254883, 195710256000},
    {1820, 506160390036457, 195710256000},
    {1821, -18237756096211, 65236752000},
    {1822, 3, 4},
    {1823, -61489854679, 38831400},
    {1824, -277902165707, 465976800},
    {1825, -12, 1},
    {1826, 30655001887, 310651200},
    {1827, 30770105827, 8629200},
    {1828, 1138378811659, 310651200},
    {1830, 6119, 162},
    {1831, -3659, 324},
    {1832, 4199, 108},
    {1833, 275, 27},
    {1834, 4429, 108},
    {1835, 50, 9},
    {1836, 12, 1},
    {1837, -10339, 12150},
    {1838, -14449, 12150},
    {1839, 8039, 2025},
    {1840, -7354, 2025},
    {1841, 1021, 2025},
    {1842, 763, 1350},
    {1845, 8, 1},
    {1846, -4837, 528},
    {1847, 779, 66},
    {1848, 1241, 88},
    {1849, -2833, 264},
    {1850, -2419, 264},
    {1851, -145, 48},
    {1852, -12, 1},
    {1853, -85, 6},
    {1854, 85, 9},
    {1855, -3725, 144},
    {1856, 378679, 16200},
    {1857, -50, 9},
    {1858, 2069, 1350},
    {1867, 1, 8},
    {1868, 1, 32},
    {1871, 1, 8},
    {1872, 1, 32},
    {1875, 11532601008287791891, 5557059139104000},
    {1876, 1819354849567114943, 432215710819200},
    {1877, -50961539127225522053, 6483235662288000},
    {1878, 321310098631010239693, 29174560480296000},
    {1879, 2684359529322682850951, 87523681440888000},
    {1880, 6364443010295066591, 1111411827820800},
    {1881, 8433343761856148539, 4322157108192000},
    {1882, -74922011813013588691, 19449706986864000},
    {1883, 790908977888083, 2600228206800},
    {1884, -546685280357329001423, 8752368144088800},
    {1885, 107132793928995351043, 70018945152710400},
    {1886, 6114369372919695547, 884077590312000},
    {1887, -405228288106490803, 1178770120416000},
    {1888, 8247951390595024699, 2881438072128000},
    {1889, -48025788847712480771, 6483235662288000},
    {1890, -8139177103372192699, 2881438072128000},
    {1891, -28828740868366314811, 3536310361248000},
    {1892, 412973844697323397, 1178770120416000},
    {1893, -7332345629347439, 176815518062400},
    {1894, 87702950178732782237, 17504736288177600},
    {1895, 372769405242222007, 1440719036064000},
    {1896, 1119075038158262557, 405202228893000},
    {1897, -1503171782478292579, 221019397578000},
    {1898, -8287454769315543797, 3536310361248000},
    {1899, 19, 2},
    {1900, -51, 4},
    {1901, -3742214232078823, 2724048597600},
    {1902, -4320643228464841, 1362024298800},
    {1903, 100531966410864529, 16344291585600},
    {1904, -11133116029320317, 980657495136},
    {1905, -966497768995034227, 29419724854080},
    {1906, -2845501322470375, 653771663424},
    {1907, -4382370985714087, 2724048597600},
    {1908, 53188237895795863, 16344291585600},
    {1909, 128490763, 3304800},
    {1910, 19114435675875535837, 294197248540800},
    {1911, -269617585945240463, 147098624270400},
    {1912, -656840462417861, 99056312640},
    {1913, -399572730891947, 165093854400},
    {1914, 110706763147950061, 16344291585600},
    {1915, 4421943118029121, 1816032398400},
    {1916, 11185585786412047, 2971689379200},
    {1917, -1944589028545445987, 294197248540800},
    {1918, -111566672179, 437013144},
    {1919, -111566672179, 437013144},
    {1920, 6078066325, 437013144},
    {1921, -99410539529, 874026288},
    {1922, -135878937479, 874026288},
    {1923, 55163158625, 291342096},
    {1925, 3999879089, 64742688},
    {1926, -381641075, 18208881},
    {1927, -1967298577, 194228064},
    {1928, -2455004417, 32371344},
    {1929, -8738197547, 194228064},
    {1930, -343069721, 48557016},
    {1931, 146172869, 64742688},
    {1932, 855442507, 12139254},
    {1933, 15836279927, 194228064},
    {1934, 3196929335, 12139254},
    {1935, -91484009, 2697612},
    {1936, -26732417, 16185672},
    {1937, -576234995, 12139254},
    {1938, 381641075, 12139254},
    {1939, -257444221, 24278508},
    {1940, -11067969943, 32371344},
    {1941, 53, 243},
    {1942, 25, 486},
    {1943, 5425, 3888},
    {1944, -3097, 3888},
    {1945, -1765, 972},
    {1946, 49, 324},
    {1947, -1, 2},
    {1948, -47, 216},
    {1949, 469, 324},
    {1950, 1187, 432},
    {1951, -35, 8},
    {1952, -703, 432},
    {1959, -59, 54},
    {1960, 47, 108},
    {1961, -47, 36},
    {1962, -2, 9},
    {1963, -49, 36},
    {1964, -1, 6},
    {1965, -31, 176},
    {1966, -5, 22},
    {1967, -15, 88},
    {1968, -15, 88},
    {1969, -25, 88},
    {1970, -3, 16},
    {1971, 224293, 61200},
    {1972, -224293, 45900},
    {1974, 1, 6},
    {1976, 1, 6},
    {1978, -1, 32},
    {1979, -1, 32},
    {1986, -1, 32},
    {1987, -1, 32},
    {1989, -31919437629531417943, 19863530539776000},
    {1990, -1770338011164922919, 2128235414976000},
    {1991, 566640671004249263, 11918118323865600},
    {1992, 374783361911228665127, 178771774857984000},
    {1993, 1252940283622416519953, 67039415571744000},
    {1994, -12255512982749414603, 14897647904832000},
    {1995, -5780275538975956927, 5959059161932800},
    {1996, -1333622701477217567, 1241470658736000},
    {1997, -207975350015071181, 159333132672000},
    {1998, -6265605388433361833983, 536315324573952000},
    {1999, 342038423107282252969, 76616474939136000},
    {2000, -144279801299332703, 30096258393600},
    {2001, 10562312209033811, 100320861312000},
    {2002, -13815493195897986683, 19863530539776000},
    {2003, 361629131270500137887, 59590591619328000},
    {2004, 13460326549560943043, 19863530539776000},
    {2005, 21934661223985813, 13376114841600},
    {2006, -65514925773728309, 451443875904000},
    {2007, -296507177641997873, 677165813856000},
    {2008, 1104022485733813841683, 107263064914790400},
    {2009, -42510791392312242679, 9931765269888000},
    {2010, -5864569014369239533, 595905916193280},
    {2011, 6817201492162813733, 1354331627712000},
    {2012, -533674716769679573, 135433162771200},
    {2013, 819874403, 1071000},
    {2014, -747963733, 1071000},
    {2015, -103208408701127, 8247832750080},
    {2016, 429800460205049, 2061958187520},
    {2017, -2115922658313487, 8247832750080},
    {2018, 18812550303590191, 24743498250240},
    {2019, 10113966033404689, 3711524737536},
    {2020, 8153122466449, 229106465280},
    {2021, 428769481111289, 4123916375040},
    {2022, -418886082761849, 2061958187520},
    {2023, 619, 324},
    {2024, -36313684813605847, 6748226795520},
    {2025, 34964562245296559, 74230494750720},
    {2026, -11589175556881, 37490148864},
    {2027, 185583382146809, 2749277583360},
    {2028, 282013276715207, 1649566550016},
    {2029, -428769481111289, 2749277583360},
    {2030, -346973675975447, 3749014886400},
    {2031, 34211684767157533, 74230494750720},
    {2032, 591007329974291, 1874507443200},
    {2033, 1092394352669279, 1874507443200},
    {2034, 45664392952943, 133893388800},
    {2035, 997420316210201, 1874507443200},
    {2036, -22252530183577, 46862686080},
    {2037, -471426816252689, 624835814400},
    {2038, -68361463, 403200},
    {2039, 2565440945987, 14877043200},
    {2040, -1694628752297, 13017412800},
    {2041, 51255316891, 104139302400},
    {2042, -247430696539, 2479507200},
    {2043, -1325015324069, 6942620160},
    {2044, 206793888587, 1301741280},
    {2045, -419793431891, 11571033600},
    {2046, 1115417411599, 6508706400},
    {2047, -5188543000273, 14877043200},
    {2048, -2534907500449, 2603482560},
    {2049, -292046465153, 4339137600},
    {2050, 4087941001, 38742300},
    {2051, -266279980661, 3719260800},
    {2052, 913745522959, 13017412800},
    {2053, 300993727541, 13017412800},
    {2054, 43906743507217, 17356550400},
    {2055, -1756, 81},
    {2056, -3431, 162},
    {2057, -1553, 324},
    {2058, -619, 324},
    {2059, -853, 81},
    {2060, 100, 27},
    {2061, 2, 1},
    {2062, 175, 18},
    {2063, -191, 27},
    {2064, -385, 36},
    {2065, 1, 2},
    {2066, -367, 36},
    {2067, 7855559, 136080},
    {2068, 8354233, 680400},
    {2069, 27209359, 453600},
    {2070, -6593651, 453600},
    {2071, 92064697, 907200},
    {2072, 42551, 5600},
    {2073, 56, 9},
    {2074, -13, 9},
    {2075, 19, 3},
    {2076, 4, 3},
    {2077, 23, 3},
    {2078, 2, 1},
    {2079, -4029, 176},
    {2080, 12829, 396},
    {2081, 995, 33},
    {2082, -4963, 132},
    {2083, -1655, 198},
    {2084, -425, 48},
    {2087, -323539789, 1209600},
    {2088, -1, 2},
    {2089, 216257, 10080},
    {2092, -1, 8},
    {2095, -1, 8},
    {2096, -1, 8},
    {2098, -1, 8},
    {2103, 28, 1},
    {2104, -446445289035958070791, 700189451527104000},
    {2105, -229065935782233293, 1367557522513875},
    {2106, 79051153239607492019, 140037890305420800},
    {2107, -43622100329646829528273, 46212503800788864000},
    {2108, -777255479092176450054641, 34659377850591648000},
    {2109, -72441929611349208487, 70018945152710400},
    {2110, -779822482735656673, 3500947257635520},
    {2111, 1765938726061971899, 3724411976208000},
    {2112, 6230523366675571, 39003423102000},
    {2113, 14790097416505109886457, 1109100091218932736},
    {2114, -228465436558837163934229, 27727502280473318400},
    {2115, 15334673338193367329, 15913396625616000},
    {2116, -3317167265867101, 98230843368000},
    {2117, -25998487984777691893, 58349120960592000},
    {2118, -45826949068370705863, 33342354834624000},
    {2119, 24434309751348973909, 58349120960592000},
    {2120, -7611463784025946513, 9093369500352000},
    {2121, -43924450924646659, 265223277093600},
    {2122, -134666812679434433, 7956698312808000},
    {2123, -1933522256748451148176561, 138637511402366592000},
    {2124, 15961666311165409744391, 2567361322266048000},
    {2125, 24321593295927872828093, 2200595419085184000},
    {2126, -16248339771814754269, 15913396625616000},
    {2127, 110182702376124478301, 31826793251232000},
    {2129, -1032669, 14875},
    {2130, 8454727, 119000},
    {2132, 14176954688233363, 121140043516800},
    {2133, 16731567588176279, 257422592473200},
    {2134, -118857301077215801, 411876147957120},
    {2135, -6746464249117013017, 9708509201846400},
    {2136, -16467558392959379863, 10193934661938720},
    {2137, 87680274297579493, 257422592473200},
    {2138, 5862860080112309, 205938073978560},
    {2139, -1692475889040899, 11441004109920},
    {2140, -631758869, 14871600},
    {2141, 643786401084922299971, 203878693238774400},
    {2142, -2603869996442173703, 7281381901384800},
    {2143, 19500373009988863, 23402053861200},
    {2144, 146250679378502977, 686460246595200},
    {2145, -475856895038005037, 686460246595200},
    {2146, -29293179409640977, 686460246595200},
    {2147, 248628636296851, 10400912827200},
    {2148, -16175486782580001083, 101939346619387200},
    {2149, -8, 1},
    {2150, 43932913598687, 262207886400},
    {2151, 336861831250547, 1835455204800},
    {2152, -258496081996249, 3670910409600},
    {2153, -39150196385383, 458863801200},
    {2154, 1183136651170627, 3670910409600},
    {2155, 45454727297741, 203939467200},
    {2156, 781003, 50400},
    {2157, -5199563490763, 38238650100},
    {2158, 20795656209481, 229431900600},
    {2159, -58417417457711, 407878934400},
    {2160, 10414083884273, 29134209600},
    {2161, 109581458631079, 611818401600},
    {2162, -9031865911223, 48945472128},
    {2163, 46064737, 674403},
    {2164, -3060599053193, 12236368032},
    {2165, 842663663071, 3496105152},
    {2166, 4353553039841, 12236368032},
    {2167, 1791820008565, 8157578688},
    {2168, 228419665459, 8157578688},
    {2169, 462214333489, 48945472128},
    {2170, -164731828375, 1748052576},
    {2171, -1444640821, 9298152},
    {2172, -21020685885763, 16315157376},
    {2173, -8, 1},
    {2174, -243223, 109350},
    {2175, -677059, 109350},
    {2176, -18378401, 1749600},
    {2177, 7697189, 1749600},
    {2178, 5337587, 437400},
    {2179, 744301, 145800},
    {2180, -16063, 900},
    {2181, 1583311, 97200},
    {2182, -2117333, 145800},
    {2183, -12, 1},
    {2184, -6123589, 194400},
    {2185, 29219, 1200},
    {2186, -1390111, 194400},
    {2188, -12763223, 272160},
    {2189, -28321957, 1360800},
    {2190, 142469, 226800},
    {2191, -3029081, 113400},
    {2192, -4856261, 90720},
    {2193, -1194469, 151200},
    {2194, 28, 1},
    {2195, 38783, 4860},
    {2196, -52681, 48600},
    {2197, 181729, 16200},
    {2198, -8723, 4050},
    {2199, 35467, 3240},
    {2200, -3463, 1350},
    {2203, 8, 1},
    {2204, 50627, 2112},
    {2205, -1865, 88},
    {2206, -9863, 352},
    {2207, 100169, 3168},
    {2208, 50099, 3168},
    {2209, 6965, 576},
    {2210, -20, 1},
    {2211, 3503593, 122400},
    {2212, -6010243, 183600},
    {2213, -2416247, 151200},
    {2214, 2678, 675},
    {2215, 812503, 151200},
    {2216, -2069, 1350},
    {2225, 1, 32},
    {2228, 1, 8},
    {2229, 1, 32},
    {2232, 1, 8},
    {2233, -28, 1},
    {2234, 2498927434193577632999, 350094725763552000},
    {2235, 164877113516820941417, 35009472576355200},
    {2236, -2289801016894285549987, 175047362881776000},
    {2237, 438466847621175075391103, 23106251900394432000},
    {2238, 658184213584630007195461, 2475669846470832000},
    {2239, 775679761830562759829, 50013532251936000},
    {2240, 823712506619295512761, 350094725763552000},
    {2241, -1665730538972280856631, 350094725763552000},
    {2242, 39722316970499, 262207886400},
    {2243, -11767108520640936557161693, 69318755701183296000},
    {2244, 7196428097423948829769177, 69318755701183296000},
    {2245, -1314383088510873209, 169291453464000},
    {2246, -79483481122800911, 168395731488000},
    {2247, 162844810759892251589, 46679296768473600},
    {2248, 174981066255087409951, 14587280240148000},
    {2249, -849815772368327443033, 233396483842368000},
    {2250, 747798086665349801, 135433162771200},
    {2251, 23934014237962277669, 5304465541872000},
    {2252, -883667153859024011, 3978349156404000},
    {2253, 10813850506496636052812423, 69318755701183296000},
    {2254, -5944374833582585363869, 80230041320814000},
    {2255, -81106440184322727672473, 700189451527104000},
    {2256, 34213299721283931133, 3978349156404000},
    {2257, -57017815824675254627, 1273071730049280},
    {2259, -55, 8},
    {2260, 55, 12},
    {2262, 2041615249845709, 10309790937600},
    {2263, 1874747463657962543, 2059380739785600},
    {2264, -425771762792031463, 235357798832640},
    {2265, 908345446049025143479, 271838257651699200},
    {2266, 2115008870065378363733, 203878693238774400},
    {2267, 2258568106928993131, 2059380739785600},
    {2268, 359133481178384119, 823752295914240},
    {2269, -14131492351502893, 15254672146560},
    {2270, -17095666, 929475},
    {2271, -16806384767432818402541, 815514772955097600},
    {2272, 711943347822340415423, 815514772955097600},
    {2273, 279012932266094521, 187216430889600},
    {2274, 1771715839175744867, 2745840986380800},
    {2275, -94090505974825691, 58422148646400},
    {2276, -1788057814591681667, 2745840986380800},
    {2277, -40353977335484233, 83207302617600},
    {2278, 1755886434707256775669, 815514772955097600},
    {2279, 8, 1},
    {2280, -1949500991870893, 3670910409600},
    {2281, -1929774631285369, 3670910409600},
    {2282, 416572184536073, 7341820819200},
    {2283, -39361781126699, 262207886400},
    {2284, -3275030282329679, 7341820819200},
    {2285, -29287711483021, 90639763200},
    {2286, -1316503, 50400},
    {2287, -562947558661711, 4894547212800},
    {2288, -18994457663423, 1835455204800},
    {2290, 953769185852369, 1631515737600},
    {2291, -560615899369469, 815757868800},
    {2292, -336525397712807, 4894547212800},
    {2293, 10375159038305, 48945472128},
    {2294, -985327060733, 3107649024},
    {2295, 799419826391, 1748052576},
    {2296, -82648723378379, 195781888512},
    {2297, -7687974559309, 24472736064},
    {2298, -2005630574629, 8157578688},
    {2299, -3911864069, 16315157376},
    {2300, 2518809792503, 48945472128},
    {2301, 1365813495595, 48945472128},
    {2302, 467611305691, 1529546004},
    {2303, 33748386554783, 32630314752},
    {2304, 8, 1},
    {2305, 5277149, 54675},
    {2306, 5202467, 54675},
    {2307, 15210851, 1749600},
    {2308, 27146761, 1749600},
    {2309, 21859963, 437400},
    {2310, 8535149, 145800},
    {2311, -587, 900},
    {2312, -3114661, 97200},
    {2313, 3241433, 145800},
    {2314, 12, 1},
    {2315, -10921061, 194400},
    {2316, 137731, 1200},
    {2317, 11391361, 194400},
    {2319, 9134423, 272160},
    {2320, 37393957, 1360800},
    {2321, -4678469, 226800},
    {2322, 3029081, 113400},
    {2323, 3041861, 90720},
    {2324, 1194469, 151200},
    {2325, -28, 1},
    {2326, -63713, 4860},
    {2327, 101731, 48600},
    {2328, -263179, 16200},
    {2329, 4223, 4050},
    {2330, -55897, 3240},
    {2331, 494, 675},
    {2334, -8, 1},
    {2335, -941, 704},
    {2336, 145, 44},
    {2337, 3215, 1056},
    {2338, -2477, 3168},
    {2339, 5317, 3168},
    {2340, -209, 576},
    {2341, 20, 1},
    {2342, 1509707, 122400},
    {2343, -1509707, 183600},
    {2344, -812503, 151200},
    {2345, 922, 675},
    {2346, -812503, 151200},
    {2347, 922, 675},
    {2357, 1, 32},
    {2358, 1, 8},
    {2361, 1, 32},
    {2362, 1, 8},
    {2364, -4, 1},
    {2365, -1209871497207005114351, 87523681440888000},
    {2366, -13508092511735507263, 972485349343200},
    {2367, 239553887518735318579, 5470230090055500},
    {2368, -68436283069058755945879, 1050284177290656000},
    {2369, -934780510509409731557161, 1575426265935984000},
    {2370, -255133691430038303863, 5834912096059200},
    {2371, -544737439546653883, 77798827947456},
    {2372, 51985067408617643117, 3500947257635520},
    {2373, 9017548449865201, 2674520441280},
    {2374, 100325348237821055000353, 225060895133712000},
    {2375, -632716716740781060692393, 3150852531871968000},
    {2376, 37358040072845094077, 3978349156404000},
    {2377, 7616270314072993, 14032977624000},
    {2378, -545200990896507475, 51865885298304},
    {2379, -909950971380999293089, 43761840720444000},
    {2380, 545343622081077811, 51865885298304},
    {2381, -5558219468728754963, 198917457820200},
    {2382, -33461223384918754171, 5304465541872000},
    {2383, 13706702086579986083, 7956698312808000},
    {2384, -259837550767847016620629, 787713132967992000},
    {2385, 141019250604962435837, 933585935369472},
    {2386, 83683976655986543297963, 350094725763552000},
    {2387, -159044464385545565191, 7956698312808000},
    {2388, 128139487900178977033, 1136671187544000},
    {2390, -3, 8},
    {2391, -5, 4},
    {2392, 8, 1},
    {2393, -16175104011426092437, 6864602465952000},
    {2394, 723186775488316079, 343230123297600},
    {2395, -296612677421073924623, 20593807397856000},
    {2396, 161477836069355209651, 12356284438713600},
    {2397, 85624099243024703057, 4212369695016000},
    {2398, 7310577102053452949, 735493121352000},
    {2399, 690122623196883971, 686460246595200},
    {2400, -2340288929831407799, 5148451849464000},
    {2401, -323876648497957, 195710256000},
    {2402, -8458052453408279755903, 185344266580704000},
    {2403, -1424541643983239863673, 185344266580704000},
    {2404, 1329746979362794301, 52004564136000},
    {2405, 156166757143530079, 91528032879360},
    {2406, -91115125450524730321, 4118761479571200},
    {2407, -680802971932344971, 457640164396800},
    {2408, 30264724572724294493, 1872164308896000},
    {2409, 124117004790265522003, 16849478780064000},
    {2410, 8, 1},
    {2411, -15423263156273033, 3343150551600},
    {2412, -15441836214893033, 3343150551600},
    {2413, -760262860444067, 786623659200},
    {2414, -9031255367126761, 2674520441280},
    {2415, -980113710286697, 3343150551600},
    {2416, 16398305922104771, 4457534068800},
    {2417, -10, 1},
    {2418, 143050876586483, 495281563200},
    {2419, 997147655955143, 557191758600},
    {2421, -2704416970833893, 1485844689600},
    {2422, -1683910481571407, 495281563200},
    {2423, -1518088221854621, 297168937920},
    {2424, -1004954836857071, 297168937920},
    {2425, 1483184073651257, 495281563200},
    {2426, -142771746387491, 21850657200},
    {2427, 3493268065280431, 1485844689600},
    {2428, 1180976421414197, 185730586200},
    {2429, 809844479668391, 247640781600},
    {2430, -7948913939161, 495281563200},
    {2431, 2074938316960853, 1485844689600},
    {2432, -481565864829709, 185730586200},
    {2433, -2459024553649883, 742922344800},
    {2434, -1636740555191413, 61910195400},
    {2436, 40991082181901, 6115945500},
    {2437, 163840965576539, 24463782000},
    {2438, -87482023871041, 48927564000},
    {2439, 313202284951957, 195710256000},
    {2440, 1348070165407999, 195710256000},
    {2441, 23355847716917, 65236752000},
    {2442, -6059, 1200},
    {2443, -241730385821, 77662800},
    {2444, 275468095303, 465976800},
    {2445, 12, 1},
    {2446, -34830255263, 19415700},
    {2447, 95300510461, 8629200},
    {2448, 42257857241, 4568400},
    {2450, -8279, 162},
    {2451, 5819, 324},
    {2452, -6359, 108},
    {2453, -275, 27},
    {2454, -6589, 108},
    {2455, -50, 9},
    {2456, -12, 1},
    {2457, -60527, 6075},
    {2458, 24757, 24300},
    {2459, -52819, 8100},
    {2460, -9034, 2025},
    {2461, -64913, 8100},
    {2462, -826, 675},
    {2465, -8, 1},
    {2466, 3521, 264},
    {2467, -514, 33},
    {2468, -745, 44},
    {2469, 1967, 132},
    {2470, 1511, 132},
    {2471, 125, 24},
    {2472, 12, 1},
    {2473, 1309, 24},
    {2474, -3587, 72},
    {2475, 50, 9},
    {2476, 54461, 10800},
    {2477, 50, 9},
    {2478, -908, 675},
    {2487, 1, 32},
    {2490, 1, 32},
    {2491, 1, 8},
    {2492, 1, 8},
    {2495, 8, 1},
    {2496, 3299344518635429882069, 186717187073894400},
    {2497, 1716580939151480073109, 140037890305420800},
    {2498, -18436455573302793475649, 560151561221683200},
    {2499, 99702900532213970758163, 1680454683665049600},
    {2500, 21769843395029526638183, 39385656648399600},
    {2501, 153344038375736877353, 4001082580154880},
    {2502, 1707076708778370948973, 280075780610841600},
    {2503, -12567112864680209509, 833558870865600},
    {2504, -590507116241896801, 299546289423360},
    {2505, -292835946699618788610721, 720194864427878400},
    {2506, 952849495997087355138979, 5041364050995148800},
    {2507, -4428029495773323451, 282904828899840},
    {2508, -39633135896391521, 188603219266560},
    {2509, 1711518164677798479781, 186717187073894400},
    {2510, 14380677716675028315971, 560151561221683200},
    {2511, -1704147582906149230573, 186717187073894400},
    {2512, 13029208408687906993, 1131619315599360},
    {2513, 3423374325904756657, 606224633356800},
    {2514, -10868836549532097749, 6365358650246400},
    {2515, 1549178219756939349354167, 5041364050995148800},
    {2516, -1882666002006658738651, 13336941933849600},
    {2517, -6282784273578366609191, 28007578061084160},
    {2518, 9637332248069857409, 509228692019712},
    {2519, -48277892992594400783, 454668475017600},
    {2520, 89, 4},
    {2521, -89, 4},
    {2522, -8, 1},
    {2523, -105955338001986535519, 32950091836569600},
    {2524, -495656918123028503, 329500918365696},
    {2525, 7432362090014741665, 1318003673462784},
    {2526, -1024188659924219973241, 98850275509708800},
    {2527, -1199866634003280805259, 74137706632281600},
    {2528, -249175615679066077, 33899271436800},
    {2529, -2205808149267523699, 3295009183656960},
    {2530, 11735298275879726423, 8237522959142400},
    {2531, -17587177, 660960},
    {2532, 9220848983035578168299, 296550826529126400},
    {2533, 1685425808254744273639, 296550826529126400},
    {2534, -14346626015909494837, 748865723558400},
    {2535, -9505174207013190287, 10983363945523200},
    {2536, 547781504097981460667, 32950091836569600},
    {2537, 10787858778842937359, 10983363945523200},
    {2538, -1247392726307581859, 2995462894233600},
    {2539, -243916121688423715453, 42364403789875200},
    {2541, -477210351152222381, 299546289423360},
    {2542, -2325901875234590449, 1497731447116800},
    {2543, 2108724150446353697, 748865723558400},
    {2544, 583842211302227041, 299546289423360},
    {2545, -593032477236665887, 93608215444800},
    {2546, -432271796339103529, 99848763141120},
    {2547, -2129139, 44800},
    {2548, 230533043528585213, 83207302617600},
    {2549, -12218020469874649, 5200456413600},
    {2551, 294370774171422967, 83207302617600},
    {2552, -34537522961041399, 4622627923200},
    {2553, -111744144965015473, 27735767539200},
    {2554, 1940838444160337, 594337875840},
    {2555, -81169729822143017, 27735767539200},
    {2556, 1953880676410349, 305909200800},
    {2557, -207919807935247111, 83207302617600},
    {2558, -67311602083657157, 10400912827200},
    {2559, -2747808191820031, 866742735600},
    {2560, 4367680215427, 256812662400},
    {2561, -15200480947750321, 10400912827200},
    {2562, 26372248587735229, 10400912827200},
    {2563, 8258522838137753, 2600228206800},
    {2564, 40976357369889493, 1540875974400},
    {2565, 8, 1},
    {2566, -63937, 972},
    {2567, -63937, 972},
    {2568, -131545, 7776},
    {2569, -12443, 7776},
    {2570, -68315, 1944},
    {2571, 13457, 648},
    {2573, 21383, 432},
    {2574, -19795, 648},
    {2576, -42521, 864},
    {2577, -7, 16},
    {2578, -42899, 864},
    {2580, 9832699, 680400},
    {2581, 27815479, 680400},
    {2582, -3335467, 56700},
    {2583, 918451, 28350},
    {2584, 23271803, 453600},
    {2585, 899581, 37800},
    {2587, 2261, 108},
    {2588, 595, 216},
    {2589, 833, 72},
    {2590, 119, 18},
    {2591, 2023, 72},
    {2596, 10135, 704},
    {2597, -4505, 198},
    {2598, -20693, 1056},
    {2599, 63959, 3168},
    {2600, 32473, 3168},
    {2601, 1091, 576},
    {2602, -8, 1},
    {2603, 3977893, 183600},
    {2604, -2726693, 122400},
    {2605, -12144583, 302400},
    {2607, -1608179, 75600},
    {2625, -8, 1},
    {2626, -986147916459553529509, 46679296768473600},
    {2627, -45320635159129935739, 4376184072044400},
    {2628, 133718237312811906163, 5601515612216832},
    {2629, -1349863401717791522989, 60016238702323200},
    {2630, -31070480108486894231873, 57288227852217600},
    {2631, -346509954079057164211, 10002706450387200},
    {2632, -11407629987608699653, 2188092036022200},
    {2633, 244857081384055633643, 23339648384236800},
    {2634, -1171195751598573629, 374432861779200},
    {2635, 17169632201946341129827, 63017050637439360},
    {2636, -6255177416274635785501, 26815766228697600},
    {2637, 2033086121852522701, 117877012041600},
    {2638, 525727938328411759, 117877012041600},
    {2639, -1426489375147405391, 182341003001850},
    {2640, -3745991496267844467577, 140037890305420800},
    {2641, 11407629987608699653, 1458728024014800},
    {2642, -17981743734936698309, 1414524144499200},
    {2643, -6713999667212338951, 530446554187200},
    {2644, 362339234502714629, 795669831280800},
    {2645, -3015044198041504989179, 9002435805348480},
    {2646, 7770782055714169745599, 46679296768473600},
    {2647, 3465767837850976551647, 14003789030542080},
    {2648, -93426166022433704671, 3182679325123200},
    {2649, 91236071281597603133, 909336950035200},
    {2652, 8, 1},
    {2653, -24454847351983307789, 4118761479571200},
    {2654, -6601060742927293429, 1029690369892800},
    {2655, 54045126944565353459, 4118761479571200},
    {2656, -363040853014722470603, 12356284438713600},
    {2657, -32847557547159799, 463940592192},
    {2658, -30789439317281021, 2434256193600},
    {2659, -294786890832227653, 82375229591424},
    {2660, 4494906782023275943, 1029690369892800},
    {2661, -2593197751, 3304800},
    {2662, 1050289771557810841133, 7413770663228160},
    {2663, 37300375940808694517, 37068853316140800},
    {2664, -2432089480708054109, 93608215444800},
    {2665, -854255100174265211, 274584098638080},
    {2666, 104205892558249714033, 4118761479571200},
    {2667, 7792051687080778519, 1372920493190400},
    {2668, 173066802729044521, 74886572355840},
    {2669, -606336800811462426089, 37068853316140800},
    {2671, 2398861708921099679, 374432861779200},
    {2672, 2424049799278293743, 374432861779200},
    {2673, -29277326211444851, 374432861779200},
    {2674, 1171195751598573629, 374432861779200},
    {2675, 1267355186934214733, 374432861779200},
    {2676, -205689748782878527, 62405476963200},
    {2677, -47, 16},
    {2678, -20620042217545969, 83207302617600},
    {2679, 1133263088924971, 2600228206800},
    {2681, -113112518859997199, 83207302617600},
    {2682, 27271816328253899, 13867883769600},
    {2683, -515362602833893, 3962252505600},
    {2684, 7354539658690531, 20801825654400},
    {2685, 9809978034661727, 9245255846400},
    {2686, -1158648436390981, 650057051700},
    {2687, -162165841618633081, 83207302617600},
    {2688, -57713909385190697, 10400912827200},
    {2689, 665059065297413, 1733485471200},
    {2690, 1091610056530547, 6933941884800},
    {2691, 8412218723962079, 10400912827200},
    {2692, 439982104189663, 1485844689600},
    {2693, -697477141575533, 5200456413600},
    {2694, 126371593850531587, 13867883769600},
    {2695, -8, 1},
    {2696, 21439, 972},
    {2697, 14729, 486},
    {2698, 158545, 7776},
    {2699, -46957, 7776},
    {2700, 167, 1944},
    {2701, -9623, 648},
    {2702, 17, 1},
    {2703, -18683, 432},
    {2704, 18445, 648},
    {2706, 52241, 864},
    {2707, -357, 16},
    {2708, 32963, 864},
    {2710, 15244043, 1360800},
    {2711, -5413537, 1360800},
    {2712, 322879, 28350},
    {2713, 429949, 113400},
    {2714, 231731, 28350},
    {2715, 3983269, 151200},
    {2717, -2261, 108},
    {2718, -595, 216},
    {2719, -833, 72},
    {2720, -119, 18},
    {2721, -2023, 72},
    {2726, -35599, 2112},
    {2727, 10123, 396},
    {2728, 22919, 1056},
    {2729, -24535, 1056},
    {2730, -37667, 3168},
    {2731, -611, 192},
    {2732, 8, 1},
    {2733, 88146973, 110160},
    {2734, -56092039, 68850},
    {2735, -15256831, 226800},
    {2736, -33, 4},
    {2737, 27497, 151200},
    {2755, -2609036615781692689, 823752295914240},
    {2756, -12872101803300121339, 8237522959142400},
    {2757, 265349380396142581313, 16475045918284800},
    {2758, -103626467240600320729, 24712568877427200},
    {2759, -47563477034437541853283, 148275413264563200},
    {2760, -58357181821035238483, 3295009183656960},
    {2761, -2560791269962179263, 3295009183656960},
    {2762, -22527745190986642231, 16475045918284800},
    {2763, -268552367049130711, 249621907852800},
    {2764, 3204030271261736763943, 26959166048102400},
    {2765, -2214386193516145426081, 14827541326456320},
    {2766, 13399636811083609, 1101273122880},
    {2767, 7751073611238665, 2218861403136},
    {2768, -2544316224043894463, 2196672789104640},
    {2769, -4359781094713147669, 219667278910464},
    {2770, 2557496260778522303, 2196672789104640},
    {2771, -10947339717008239607, 374432861779200},
    {2772, -76283602208132687, 9984876314112},
    {2773, 2639993292382261, 14977314471168},
    {2774, -63856274752205898873313, 296550826529126400},
    {2775, 48122960043227128693, 439334557820928},
    {2776, 2321534325420147203, 14021315675136},
    {2777, -327574457640299183, 14977314471168},
    {2778, 3725140914265534139, 59909257884672},
    {2779, 2, 1},
    {2780, -4, 3},
    {2781, -4101489806380324429, 387648139253760},
    {2782, -63402707143675835561, 8237522959142400},
    {2783, 227381517190029188999, 32950091836569600},
    {2784, -2656846906318142277959, 98850275509708800},
    {2785, -844005043500346764103, 10591100947468800},
    {2786, -16119866107882671161, 1647504591828480},
    {2787, -12691464994365875797, 3295009183656960},
    {2788, 26465909501186716051, 2745840986380800},
    {2789, -2688234038027, 1397930400},
    {2790, 44664278487836681309677, 296550826529126400},
    {2791, -337056094798791271931, 59310165305825280},
    {2792, -298398290063847557, 21396163530240},
    {2793, -12693362120865557077, 2196672789104640},
    {2794, 6516089073799822175, 439334557820928},
    {2795, 12691464994365875797, 2196672789104640},
    {2796, 22829138120775716777, 998487631411200},
    {2797, -4669956108396659621837, 296550826529126400},
    {2798, -264451686203797219, 49924381570560},
    {2799, -188868121084344089, 35660272550400},
    {2800, 1459488372741583117, 499243815705600},
    {2801, 268053123233425111, 249621907852800},
    {2802, -897513149004848213, 99848763141120},
    {2803, -30406085656554389, 9789094425600},
    {2805, 5019382807793787761, 332829210470400},
    {2806, -194455696226953639, 62405476963200},
    {2807, -37315395998434459, 4437722806272},
    {2808, -95874256352442469, 7924505011200},
    {2809, -409024504138356919, 19578188851200},
    {2810, 162307466153851, 195781888512},
    {2811, 13800431901131, 261042518016},
    {2812, 4311821088515, 6118184016},
    {2813, -1021822960657267, 783127554048},
    {2814, -452151501163343, 97890944256},
    {2815, -3624499725359, 8157578688},
    {2816, 5653468676573, 21753543168},
    {2817, -9858075169681, 24472736064},
    {2818, 45261718104385, 97890944256},
    {2819, -634546810309, 24472736064},
    {2820, 1640554310778065, 130521259008},
    {2821, 532199099683, 69896520},
    {2822, 2663312697491, 349482600},
    {2823, -2705130510203, 1397930400},
    {2824, 2688234038027, 1397930400},
    {2825, 534718011103, 69896520},
    {2826, 331213, 36450},
    {2827, 2, 1},
    {2828, -537544515151, 38831400},
    {2829, 33532231823, 14561775},
    {2830, 50050818347, 6213024},
    {2831, 33232610843, 2876400},
    {2832, 179166555541, 9136800},
    {2833, 70523813, 194400},
    {2834, -187952959, 1360800},
    {2835, 210685597, 453600},
    {2836, 16520953, 453600},
    {2837, 410330293, 907200},
    {2838, 9676571, 151200},
    {2839, 131341, 6075},
    {2840, -57059, 6075},
    {2841, 68447, 2025},
    {2842, -5647, 2025},
    {2843, 59284, 2025},
    {2844, 4771, 675},
    {2845, -71, 44},
    {2846, 14, 11},
    {2847, 21, 22},
    {2848, -23, 22},
    {2849, -9, 22},
    {2850, -3, 4},
    {2853, -27497, 37800},
    {2854, -8951, 1350},
    {2855, 27497, 75600},
    {2856, 2069, 675},
    {2857, -1, 8},
    {2864, -1, 8},
    {2865, -1, 8},
    {2868, -1, 8},
    {2869, -10838804644426397, 212823541497600},
    {2870, 637518005396543, 709411804992},
    {2871, -269502100319118593, 212823541497600},
    {2872, -5611529502551258851, 3511588434710400},
    {2873, -125400894124846446067, 5267382652065600},
    {2874, 468110375387009, 1477941260400},
    {2875, 637518005396543, 1418823609984},
    {2876, -9419362199333873, 10641177074880},
    {2877, 16950439069, 836833680},
    {2878, 26478614221067751643, 2106953060826240},
    {2879, -99871448090517744347, 10534765304131200},
    {2880, 17609195052381079, 4836898670400},
    {2881, 8151744715829, 22393049400},
    {2882, 636394770038639, 945882406656},
    {2883, -884688502675904603, 212823541497600},
    {2884, -637577123046959, 945882406656},
    {2885, -57459575808793289, 19347594681600},
    {2886, -5155142437513, 80614977840},
    {2887, 695253445759693, 2418449335200},
    {2888, -2980291774413709579, 191541187347840},
    {2889, 127216432886153143, 17735295124800},
    {2890, 6513530986499832833, 468211791294720},
    {2891, -20427179356462453, 4836898670400},
    {2892, 21703001948167777, 4836898670400},
    {2893, -1, 4},
    {2894, 1, 4},
    {2895, 734124106379201, 1391003539200},
    {2896, -193766414021249, 347750884800},
    {2897, 22001454918131629, 12519031852800},
    {2898, -49506686358274027, 37557095558400},
    {2899, -86416258507123247, 15492301917840},
    {2900, -131542922749279, 195609872700},
    {2901, -30811951469819, 695501769600},
    {2902, 707936337101237, 391219745400},
    {2903, 28527057421, 59486400},
    {2904, 1022180966351923853, 112671286675200},
    {2905, -141060003886215743, 247876830685440},
    {2906, -20289939492253, 47420575200},
    {2907, -5267975228297, 4683513600},
    {2908, -327541809285701, 12519031852800},
    {2909, 30963463918183, 92733569280},
    {2910, 1808169756542393, 1138093804800},
    {2911, -2583211586353927, 2048568848640},
    {2912, -6195709127, 418416840},
    {2913, -6195709127, 418416840},
    {2914, -5063552341, 418416840},
    {2915, -16322813809, 836833680},
    {2916, 14058500237, 836833680},
    {2917, 31256256491, 1394722800},
    {2919, 44582861, 34437600},
    {2920, 537848357, 174340350},
    {2921, -655214473, 37192608},
    {2922, 2752882913, 154969200},
    {2923, -1234735523, 929815200},
    {2924, -31787828, 5811345},
    {2925, 286862243, 103312800},
    {2926, -756546677, 58113450},
    {2927, 17134549403, 929815200},
    {2928, 183905918, 5811345},
    {2929, 269071819, 38742300},
    {2930, -43805201, 38742300},
    {2931, 1436263771, 232453800},
    {2932, -537848357, 116226900},
    {2933, -187068493, 116226900},
    {2934, -15692097791, 154969200},
    {2935, -51237761, 3499200},
    {2936, -273379289, 3499200},
    {2937, -85218041, 1749600},
    {2938, 21671629, 3499200},
    {2939, 921637, 34992},
    {2940, 50462951, 1166400},
    {2941, 153899, 3600},
    {2942, -683047, 48600},
    {2943, 478913, 72900},
    {2944, 1537627, 97200},
    {2945, -14833, 5400},
    {2946, 1270633, 97200},
    {2953, -12839, 2430},
    {2954, 9739, 24300},
    {2955, -6439, 8100},
    {2956, -9901, 2025},
    {2957, -46481, 8100},
    {2958, -607, 450},
    {2959, -6217, 264},
    {2960, 7595, 396},
    {2961, 7235, 264},
    {2962, -6823, 264},
    {2963, -12907, 792},
    {2964, -275, 24},
    {2965, -106378103, 220320},
    {2966, 54722053, 110160},
    {2968, 342811, 5400},
    {2970, 259, 90},
    {2971, -1, 32},
    {2973, -1, 32},
    {2974, -1, 32},
    {2977, -1, 32},
    {2983, -13322401, 238000},
    {2984, -5184791, 21000},
    {2986, 114599, 2856},
    {2987, 74992963001, 483235200},
    {2988, 14698011198737, 7248528000},
    {2989, 133503, 5264},
    {2990, 69921414623, 906066000},
    {2991, -8707, 272},
    {2992, -15815503867, 308448000},
    {2993, -35306941433, 308448000},
    {2995, -1701001711, 25704000},
    {2996, 21436005671, 22032000},
    {2997, 229587345599, 213192000},
    {2998, -53983478771, 51408000},
    {2999, -7948539653, 10281600},
    {3000, -21289408149, 89488000},
    {3001, -3753738385553129, 5262431328000},
    {3003, -1235706958615189, 5262431328000},
    {3005, -10402125787, 38556000},
    {3006, 431674049, 856800},
    {3007, 78768561019, 137088000},
    {3008, -11279998757, 76704000},
    {3009, 628197696839, 402696000},
    {3010, -601116389, 4284000},
    {3011, -5914619, 59500},
    {3012, -185247443, 1071000},
    {3013, -12852023, 47600},
    {3014, -375349598311, 201348000},
    {3015, 289, 32},
    {3016, -21159978803, 231336000},
    {3017, -121155213509, 3624264000},
    {3019, 1013609409557, 517752000},
    {3020, -18111227837, 77112000},
    {3021, 7420662570971, 3624264000},
    {3022, 13146912166531, 3624264000},
    {3023, 115079374363, 1208088000},
    {3024, 30424157417, 144970560},
    {3025, -104749537, 2265165},
    {3026, 43278043, 535500},
    {3028, -3537, 136},
    {3029, 132456071, 4284000},
    {3031, 783, 56},
    {3032, 15745181, 178500},
    {3034, 7111447, 51000},
    {3035, -5480219, 95200},
    {3036, 21978043, 178500},
    {3037, 5, 4},
    {3038, 5865593, 89250},
    {3039, 2781593, 119000},
    {3040, -2598109, 14875},
    {3041, 11927841, 238000},
    {3042, 48384001, 428400},
    {3043, 14640221, 285600},
    {3044, -8, 1},
    {3045, 86318747, 504000},
    {3046, -535604381, 8568000},
    {3047, 187, 8},
    {3048, 15870929, 12600},
    {3049, -1809965431, 2142000},
    {3050, 8722823, 71400},
    {3051, 6698425063, 25704000},
    {3052, -8999666801, 4284000},
    {3053, 173711633, 214200},
    {3054, 2597967593, 2142000},
    {3055, -3513708617, 1428000},
    {3056, 9835091317, 12852000},
    {3057, 280194989, 408000},
    {3058, -293012707, 4284000},
    {3059, 1830229, 102000},
    {3060, -115559, 17000},
    {3061, -163, 12},
    {3062, -165, 32},
    {3063, -1315486147, 4284000},
    {3064, -5588617883, 25704000},
    {3065, -11409472381, 4284000},
    {3066, -11214583, 57120},
    {3067, -7328213, 214200},
    {3068, 38769631, 1071000},
    {3069, 43997, 31500},
    {3070, 48676381, 1071000},
    {3071, -108028597, 50400},
    {3072, 2570503, 38080},
    {3073, -99035213, 1428000},
    {3074, 3568549, 89250},
    {3075, 7621727, 357000},
    {3076, 16, 1},
    {3078, -16, 1},
    {3079, 32, 1},
    {3080, -117, 16},
    {3081, -13, 24},
    {3082, -31924033, 142800},
    {3083, -13227821, 952000},
    {3084, 148036499, 714000},
    {3085, -37, 12},
    {3086, -2909, 282},
    {3087, -640697, 100800},
    {3088, 1261357, 48960},
    {3089, 339209, 244800},
    {3090, 4820251, 100800},
    {3095, 24, 1},
    {3096, -8, 1},
    {3098, -24, 1},
    {3099, 16, 1},
    {3101, 8, 1},
    {3103, -8, 1},
    {3104, 1958293, 244800},
    {3105, 21220671497, 133293600},
    {3106, 166942883381, 533174400},
    {3107, 5461919, 122400},
    {3108, 2908709, 122400},
    {3109, -30656826181, 177724800},
    {3110, -26592024781, 177724800},
    {3111, -16205081189, 11505600},
    {3112, 12151, 408},
    {3113, -23058565217, 639809280},
    {3114, 329, 96},
    {3115, -4612800601, 26658720},
    {3116, 10336351423, 29620800},
    {3117, -337685828113, 1599523200},
    {3118, -22932832961, 5752800},
    {3119, -240739986491, 266587200},
    {3120, -43727575547, 533174400},
    {3121, 62127281567, 188179200},
    {3122, -7763082277, 4602240},
    {3124, 471092561, 719100},
    {3125, -5001684233, 3835200},
    {3126, -5599693, 244800},
    {3127, 1766293609, 7670400},
    {3128, -702133653, 255680},
    {3129, 939293579, 719100},
    {3130, -80642249669, 103550400},
    {3131, 4685603099, 181213200},
    {3132, -167, 47},
    {3133, 2200908637, 3451680},
    {3134, 167, 47},
    {3135, 167, 188},
    {3136, 449, 47},
    {3137, -24625, 1128},
    {3139, -2223609247, 3451680},
    {3140, 203, 752},
    {3141, 8455, 752},
    {3142, 51, 4},
    {3143, 167, 47},
    {3144, -5360, 141},
    {3145, 21403, 1128},
    {3146, -2794060009, 1610784},
    {3147, -61007, 33600},
    {3149, -23585, 752},
    {3150, -65683, 1128},
    {3151, -38767, 564},
    {3152, 7483, 1128},
    {3153, -25, 16},
    {3154, -12951331343, 7550550},
    {3155, 2291297, 100800},
    {3156, -7028040107, 138067200},
    {3157, -10512391697, 53692800},
    {3158, -258065, 27072},
    {3159, 65303911, 1137024},
    {3160, -101897825, 3411072},
    {3161, 477768578297, 80539200},
    {3162, -706156255631, 80539200},
    {3163, -5809790359, 856800},
    {3164, 33509, 376},
    {3165, -23243, 282},
    {3166, -860455348199, 483235200},
    {3167, 4859329091, 3427200},
    {3168, 7169575, 108288},
    {3169, -352138249277, 69033600},
    {3170, 13130767, 121824},
    {3171, 359573, 4512},
    {3172, -5517385, 42112},
    {3173, -9, 1},
    {3174, -2756339117, 3384000},
    {3175, -986939, 714000},
    {3176, -48058397191, 172584000},
    {3177, -68076993733, 57528000},
    {3178, 22140746177, 30456000},
    {3179, -28775792497, 3624264000},
    {3181, -2146691557, 3451680},
    {3185, 2046305197, 3451680},
    {3186, 311, 8},
    {3187, -249, 8},
    {3188, 9, 1},
    {3189, -33, 4},
    {3190, 137005321, 76704},
    {3191, 22847, 600},
    {3192, -359, 32},
    {3193, 61523641193, 34516800},
    {3194, 20219, 900},
    {3195, 8191148449, 103550400},
    {3196, 10469477773, 51775200},
    {3197, -40347716629, 6471900},
    {3198, 52159892329, 5752800},
    {3199, 20482278307, 2876400},
    {3200, 31189695883, 17258400},
    {3201, -10521190651, 8629200},
    {3202, 553285731203, 103550400},
    {3203, -867497, 100800},
    {3204, -4618651, 50400},
    {3205, 2171039, 50400},
    {3206, -29883683, 758016},
    {3207, -2629, 112},
    {3208, -5063309, 758016},
    {3209, 120488105, 758016},
    {3210, -2669, 900},
    {3211, -6277, 450},
    {3213, -21013, 1800},
    {3214, 8, 1},
    {3215, 10262557547, 8629200},
    {3217, 2146116277, 3451680},
    {3220, -25, 4},
    {3221, -51749, 1128},
    {3223, -2045154637, 3451680},
    {3224, 31, 4},
    {3225, -1403, 564},
    {3226, -3961, 376},
    {3227, -31279621, 1224000},
    {3228, 14151, 376},
    {3229, -26929, 188},
    {3231, -68125148729, 60404400},
    {3232, -9201, 188},
    {3233, -1825103917, 3451680},
    {3234, 835, 188},
    {3237, 1747812907, 3451680},
    {3238, 9201, 188},
    {3239, 2133180779, 1150560},
    {3240, 495774701, 3835200},
    {3241, -9, 4},
    {3242, 6318725933, 138067200},
    {3243, 16, 3},
    {3244, -117, 8},
    {3245, -103, 48},
    {3246, 205, 16},
    {3248, -17, 24},
    {3249, -29, 8},
    {3250, 353, 48},
    {3251, 89, 48},
    {3252, 11, 54},
    {3253, -35, 24},
    {3254, -2473, 48},
    {3255, -67, 6},
    {3256, 36371, 3264},
    {3257, -10157, 540},
    {3258, 291239, 54144},
    {3259, 1068185, 126336},
    {3260, -601, 56},
    {3261, -4315, 3672},
    {3262, 11345, 564},
    {3263, 2199047, 73440},
    {3264, -13, 2},
    {3265, 709, 48},
    {3266, 67, 24},
    {3267, -529, 48},
    {3268, 135, 16},
    {3269, 323, 6},
    {3270, 27065, 1344},
    {3271, -515923, 30240},
    {3272, 5439, 544},
    {3274, 3605, 136},
    {3275, -39763, 1504},
    {3276, 156825, 1504},
    {3277, 527, 32},
    {3278, 51, 4},
    {3279, 8533, 282},
    {3280, -217, 16},
    {3281, 15, 4},
    {3282, 61, 3},
    {3283, 133, 8},
    {3284, -25, 8},
    {3285, -121, 6},
    {3286, -55967, 1504},
    {3287, -51, 4},
    {3288, -695, 36},
    {3289, -755, 56},
    {3290, 39803, 5400},
    {3291, -333347, 11475},
    {3292, 601327, 18900},
    {3293, -835, 188},
    {3294, 371, 144},
    {3295, -5, 2},
    {3296, -16, 1},
    {3301, -24, 1},
    {3302, 40, 1},
    {3304, 16, 1},
    {3305, -8, 1},
    {3309, -16, 1},
    {3311, 8, 1},
    {3314, 167, 188},
    {3315, -89, 2},
    {3316, -206117, 6800},
    {3317, 4921727, 122400},
    {3319, -85, 8},
    {3321, 15, 2},
    {3322, -267727, 5400},
    {3323, -2278777, 50400},
    {3324, -55231, 1050},
    {3325, 758159, 33600},
    {3326, 2416017, 11200},
    {3327, -217, 150},
    {3328, -1807, 300},
    {3329, -21907, 400},
    {3330, -7673, 300},
    {3331, 1, 4},
    {3332, -3690499, 357000},
    {3333, 245, 6},
    {3334, 119, 8},
    {3335, 1711183, 489600},
    {3336, 325643, 4896},
    {3337, -7, 3},
    {3338, 119, 12},
    {3339, 12361, 900},
    {3340, -26771, 450},
    {3341, 12699749, 244800},
    {3342, 11, 225},
    {3343, 2, 3},
    {3344, 3, 2},
    {3345, -2182771, 50400},
    {3346, -997303, 14400},
    {3347, 47, 48},
    {3348, -85, 24},
    {3349, 17, 6},
    {3350, -413, 100},
    {3351, 18949, 5400},
    {3352, 17, 12},
    {3353, 119, 24},
    {3354, 21691, 2400},
    {3355, -1622339, 89600},
    {3356, -673093, 61200},
    {3357, 443441, 24480},
    {3358, 1089169, 27200},
    {3359, 167997, 13600},
    {3360, -126119, 1468800},
    {3361, -229753, 13600},
    {3362, 1479992843, 2203200},
    {3363, -5257, 3240},
    {3364, 212297, 25200},
    {3365, -562501, 11200},
    {3366, 148489, 12600},
    {3367, -9702563, 483840},
    {3368, -6563, 5600},
    {3369, 2669, 900},
    {3370, -2669, 900},
    {3371, -1351, 900},
    {3372, -943117, 48960},
    {3373, 517261, 25200},
    {3374, -105247, 20160},
    {3375, 9, 8},
    {3376, 51, 4},
    {3377, -5, 1},
    {3378, -17, 4},
    {3380, 7, 4},
    {3382, 11, 12},
    {3383, 16, 1},
    {3388, -16, 1},
    {3393, -16, 1},
    {3394, 16, 1},
    {3400, 16, 1},
    {3401, -16, 1},
    {3406, 27497, 201600},
    {3407, 2069, 1800},
    {3408, -39, 32},
    {3409, -224293, 489600},
    {3410, 10474009, 61200},
    {3411, 859699507, 6609600},
    {3412, 179131, 30600},
    {3413, -2860741, 10200},
    {3414, 198889, 15300},
    {3415, 21108211, 1652400},
    {3416, 725027599, 1101600},
    {3417, -180025919, 367200},
    {3418, 55995073, 302400},
    {3419, -1361457917, 7257600},
    {3420, 376609, 40320},
    {3421, -13417, 400},
    {3422, 2118799, 64800},
    {3423, 22966577, 604800},
    {3424, -160241, 12600},
    {3425, -2545037, 40320},
    {3426, 20582, 315},
    {3427, 3466427, 67200},
    {3428, -147152, 2025},
    {3429, -1810871, 32400},
    {3430, 2197, 450},
    {3431, 324251, 8100},
    {3432, 523, 90},
    {3433, -6214751, 90720},
    {3434, -7139789, 97200},
    {3435, 431359, 30600},
    {3436, -16967, 900},
    {3437, 726109, 97200},
    {3438, -82579, 3600},
    {3439, -995443, 19440},
    {3440, 19074971, 91800},
    {3441, -22475807, 734400},
    {3442, 411625873, 3304800},
    {3443, 5125321, 100800},
    {3444, -10439, 525},
    {3445, 90223997, 1209600},
    {3446, 5517697, 1209600},
    {3447, 461609, 244800},
    {3448, 4649599, 81600},
    {3449, -567661, 100800},
    {3450, 2155999, 48384},
    {3451, 1635883, 275400},
    {3452, 224293, 81600},
    {3453, 2524187, 367200},
    {3454, -1129, 24},
    {3455, -10283, 30600},
    {3456, 132793, 81600},
    {3457, 22517, 10200},
    {3458, -17, 4},
    {3459, 213465781, 2203200},
    {3460, 8935027, 244800},
    {3461, 1061, 216},
    {3462, 11, 48},
    {3463, 3238861, 100800},
    {3464, 4796389, 3628800},
    {3465, -3145007, 181440},
    {3466, 44147851, 604800},
    {3467, 128024669, 362880},
    {3468, -3, 1},
    {3470, -4337, 3600},
    {3471, -324919, 64800},
    {3472, -138773, 5400},
    {3473, -3595949, 129600},
    {3474, -27497, 33600},
    {3475, 5706377, 151200},
    {3476, 1345, 24},
    {3477, 108791, 6300},
    {3478, 482539, 50400},
    {3479, -1095797, 33600},
    {3480, -43511, 7200},
    {3481, 81, 16},
    {3482, 1220617, 100800},
    {3483, -2498, 675},
    {3484, 2069, 300},
    {3485, -9013, 900},
    {3486, -72739, 32400},
    {3487, 353, 150},
    {3488, 6119, 300},
    {3489, -395443, 32400},
    {3490, 187, 32},
    {3491, 5226131, 388800},
    {3492, -111131, 21600},
    {3493, -14233, 450},
    {3494, 43, 72},
    {3496, -17, 4},
    {3498, -6642809, 244800},
    {3499, 11849813, 1468800},
    {3500, 60209939, 1468800},
    {3501, 57293, 32400},
    {3502, -261, 50},
    {3503, -9839, 600},
    {3504, -3874609, 122400},
    {3505, 470077, 81600},
    {3506, -285397133, 550800},
    {3507, -1081, 1800},
    {3508, 331, 1800},
    {3509, 463, 1800},
    {3510, 37133, 32400},
    {3511, -17, 4},
    {3512, 119791, 122400},
    {3513, -399269, 14400},
    {3514, -964433, 33600},
    {3515, -32240291, 100800},
    {3516, 5, 1},
    {3517, 416461, 50400},
    {3518, -567661, 20160},
    {3519, -10269, 1088},
    {3520, -6859, 216},
    {3521, -143, 432},
    {3522, 53, 16},
    {3523, 9553, 448},
    {3524, -3, 16},
    {3525, -21, 8},
    {3526, 92, 3},
    {3527, -371, 72},
    {3528, -119, 24},
    {3529, -10, 3},
    {3530, 11, 2},
    {3531, 7, 2},
    {3532, -89, 12},
    {3533, 305, 72},
    {3534, 85, 24},
    {3535, 197, 144},
    {3537, -613, 216},
    {3538, -115, 72},
    {3539, 19, 216},
    {3540, 11, 4},
    {3541, 473, 144},
    {3542, -487, 144},
    {3543, 339, 16},
    {3544, -497, 72},
    {3545, 17, 1},
    {3547, 17, 6},
    {3548, 19, 6},
    {3549, -10, 3},
    {3551, 11, 24},
    {3552, -19, 108},
    {3554, 19, 108},
    {3555, 11, 48},
    {3556, -19, 216},
    {3558, 19, 216},
    {3559, -11, 48},
    {3562, -17, 4},
    {3564, 5, 1},
    {3567, -11, 24},
    {3568, 19, 144},
    {3570, -19, 144},
    {3571, 11, 48},
    {3575, 17, 4},
    {3576, -17, 4},
    {3578, -5, 1},
    {3579, 5, 1},
    {3583, 1, 64},
    {3584, 1, 16},
    {3587, 1, 4},
    {3589, -1, 16},
    {3594, -1, 16},
    {3595, -1, 32},
    {3598, -3, 8},
    {3599, 1, 16},
    {3600, 3, 64},
    {3613, -11, 32},
    {3614, 5, 16},
    {3620, 1, 2},
    {3621, -1, 2},
    {3622, 1, 16},
    {3642, -1, 16},
    {3663, -19, 6912},
    {3670, -19, 3456},
    {3671, -19, 3456},
    {3674, 19, 1728},
    {3677, -17, 96},
    {3678, 5, 8},
    {3697, 1, 8},
    {3698, 1, 4},
    {3699, 3, 8},
    {3700, 1, 4},
    {3702, 1, 8},
    {3703, 1, 4},
    {3704, 1, 8},
    {3707, 89, 288},
    {3708, -13, 16},
    {3709, 23, 192},
    {3710, 1, 16},
    {3711, -3, 64},
    {3712, 1, 16},
    {3713, -3, 8},
    {3731, 1, 8},
    {3732, 1, 8},
    {3733, 1, 8},
    {3734, 1, 8},
    {3738, 1, 16},
    {3739, 1, 4},
    {3741, -1, 16},
    {3743, -1, 32},
    {3744, -1, 32},
    {3745, -1, 32},
    {3746, 1, 4},
    {3771, -35, 288},
    {3773, 1, 4},
    {3775, -11, 192},
    {3820, -1877570289257553685943, 100027064503872000},
    {3821, 3397449568438920832993, 466792967684736000},
    {3822, -269247082865006445449, 19382406962688000},
    {3823, -522433004984718965567, 63653586502464000},
    {3824, -55416995652002856409, 3637347800140800},
    {3825, 8103766102982265083, 233396483842368},
    {3826, -41961862249192676477959, 1120303122443366400},
    {3827, 421696920694122728617, 12966471324576000},
    {3828, -281105817379869141031, 7322242630348800},
    {3829, -732311167598245072151, 700189451527104000},
    {3830, -9369812994000222018107, 175047362881776000},
    {3831, 236192378000695309367, 51865885298304000},
    {3832, 11864480539518891339089, 350094725763552000},
    {3833, -923482920518707602463, 31826793251232000},
    {3834, -2389981399373699183, 353631036124800},
    {3835, 10238673660420024949, 8487144866995200},
    {3836, 30940404463275966449, 4546684750176000},
    {3837, -36490663989277577, 1327776105600},
    {3838, -5979157681887847, 3224599113600},
    {3839, -33738866705554332984305173, 25206820254975744000},
    {3840, 1646714946771535929806981, 1145764557044352000},
    {3841, -1581480028857219184826683, 1575426265935984000},
    {3842, -4656061948911047552611, 175047362881776000},
    {3843, 7073764555444927648961, 186717187073894400},
    {3844, -204098289152972819263, 10373177059660800},
    {3845, -82448105104817545171, 6590018367313920},
    {3846, 45028027984725893, 42564708299520},
    {3847, -34377550618759940458253, 140037890305420800},
    {3848, 574676466609203218095559, 1050284177290656000},
    {3849, 397351304864379842171, 17504736288177600},
    {3850, -6720612190735859877899, 280075780610841600},
    {3851, 32285011032037138987, 5304465541872000},
    {3852, -2802326810273700229, 784525996108800},
    {3853, 293550932967278361402479, 3150852531871968000},
    {3854, -352400701357443682378423, 2100568354581312000},
    {3855, 70122463769542826263, 4376184072044400},
    {3856, 248318564695971351157, 28007578061084160},
    {3857, -1566612386460895774807, 350094725763552000},
    {3858, 29642606493691336339, 588394497081600},
    {3859, -29374943234034639781769, 225060895133712000},
    {3860, -3302285785531513, 391420512000},
    {3861, -15675129308709083, 6686301103200},
    {3862, 23889543697631177, 234020538612000},
    {3863, 52561216793, 6852600},
    {3864, 5123968637419483, 195710256000},
    {3865, -105317989170442098107, 16475045918284800},
    {3866, 147756578121476991473, 16475045918284800},
    {3867, 3624187142269058609, 499243815705600},
    {3868, -418952632061, 4602585240},
    {3869, 92965539803972370523, 41187614795712000},
    {3870, 505725841962246323, 29367283276800},
    {3871, 43130064318688251017, 2941972485408000},
    {3872, -190931264652326819, 1783013627520},
    {3873, 2661506821661, 139793040},
    {3874, -72037891688643404214247, 370688533161408000},
    {3875, -145984262223355401817, 15913396625616000},
    {3876, -4887960446600350073, 5417326510848000},
    {3877, -397521430586031090043, 31826793251232000},
    {3878, -261507565425340842037, 63653586502464000},
    {3879, 1419128693899651128623, 15913396625616000},
    {3880, -4348460168811782016989, 50922869201971200},
    {3881, 8426163888664742146043, 140037890305420800},
    {3882, 728124539880377089, 29954628942336},
    {3883, 1498302858619867, 1209224667600},
    {3884, -106791582286746070000519, 1400378903054208000},
    {3885, 128867888687396166493, 3125845765746000},
    {3886, -470461966617803287261, 8335588708656000},
    {3887, -220, 9},
    {3888, -2352185170764659, 7341820819200},
    {3889, -5606026236138757, 4405092491520},
    {3890, -2474182317548843267711, 350094725763552000},
    {3891, 8487026752078040897419, 350094725763552000},
    {3892, -369683910065579746621, 15913396625616000},
    {3893, 221140010984002593841, 10002706450387200},
    {3894, -8162593405135317625523, 350094725763552000},
    {3895, -1444177547798544037, 59909257884672},
    {3896, -75549024826372347793, 1667117741731200},
    {3897, -3012803022605841598031, 350094725763552000},
    {3898, 376415006703396052621, 15913396625616000},
    {3899, -148425006185198645417, 6365358650246400},
    {3900, 125375955672881536579, 4546684750176000},
    {3901, 1459564883473086757, 59909257884672},
    {3902, 303655247129907946181, 5001353225193600},
    {3903, 336105372913579, 16309188000},
    {3904, 3741885908749429, 2228767034400},
    {3905, -2892190461231290489, 187216430889600},
    {3906, 356384539351, 19415700},
    {3907, -5216939, 97200},
    {3908, -13096882440027999967, 686460246595200},
    {3909, 9481490968095663643, 588394497081600},
    {3910, -349651113882453011, 17830136275200},
    {3911, 298171820381, 7670975400},
    {3912, -2593587433703016371, 1029690369892800},
    {3913, 16818602867480043353, 748865723558400},
    {3914, -630697227063295567, 294197248540800},
    {3915, 1574774263, 97114032},
    {3916, 48119640742585184503, 588394497081600},
    {3917, -8466714196740886140607171, 36970003040631091200},
    {3918, 49580412028238889116109421, 92425007601577728000},
    {3919, -134607226512737514927344099, 138637511402366592000},
    {3920, 10869314375827719300494387, 6301705063743936000},
    {3921, -2338503340141147670372599, 1440389728855756800},
    {3922, 4286216159647471833398327, 2520682025497574400},
    {3923, 1740603321701695360229, 1744416626641920},
    {3924, 594049378330976102087, 8427812243304960},
    {3925, -18777946625024861912905007, 55455004560946636800},
    {3926, 55212222509842562080187861, 46212503800788864000},
    {3927, -2753194082331631380254041, 1575426265935984000},
    {3928, 8223657348489276702295321, 5041364050995148800},
    {3929, -4570792329567912197496433, 2520682025497574400},
    {3930, -653434768338979105079, 573599277619200},
    {3931, -3961944880855510963651, 56185414955366400},
    {3932, -15751566600748168471715279, 27727502280473318400},
    {3933, 4179613529054469683723701, 3150852531871968000},
    {3934, -3094197054522857911523083, 2520682025497574400},
    {3935, 65058362396448039466279, 50413640509951488},
    {3936, 6710474799451155200321, 8472880757975040},
    {3937, 186814632843858761855, 3932979046875648},
    {3938, 4733, 324},
    {3939, 15761206836774533, 2228767034400},
    {3940, -48587352218875393, 6686301103200},
    {3941, -355, 54},
    {3942, 601, 54},
    {3943, 61700400557925877001, 32950091836569600},
    {3944, -430120730454940940999, 16475045918284800},
    {3945, 993126850655026231, 166414605235200},
    {3946, 160669412797, 3068390160},
    {3947, 1434965788703125393907, 65900183673139200},
    {3948, -4275411064596555761, 249621907852800},
    {3949, 497639622088607, 2749277583360},
    {3950, -457408210231, 371926080},
    {3951, -222508667938985959, 29692197900288},
    {3952, 22920538849194886800781, 660178625725555200},
    {3953, -13582332009214634429141057, 46212503800788864000},
    {3954, 184457892700027310062073, 700189451527104000},
    {3955, -1791114243656615037181, 7274695600281600},
    {3956, 418340390570667857515889, 1400378903054208000},
    {3957, 502987116450138992387, 2636007346925568},
    {3958, -1812548825057845840522687, 34659377850591648000},
    {3959, 82193854975492189155019, 200054129007744000},
    {3960, -672852325858543234133591, 1050284177290656000},
    {3961, 45703321292205960867061, 76384303802956800},
    {3962, -720619826161896742757591, 1050284177290656000},
    {3963, -902286073500533446243, 1977005510194176},
    {3964, 3530389395762504077073631, 23106251900394432000},
    {3965, 3732179, 69984},
    {3966, -158659, 2376},
    {3967, 446174253443171327, 1470986242704000},
    {3968, 9477247, 58320},
    {3969, 1454678670607911042799, 185344266580704000},
    {3970, 1896749094166841, 3230401160448},
    {3971, 11529527342958562831, 5491681972761600},
    {3972, 4468723618099663, 8076002901120},
    {3973, -229905301726385852029, 59310165305825280},
    {3974, 75618712913952271879, 20593807397856000},
    {3975, 251987515652683201459, 16475045918284800},
    {3976, -11707018967171166091667, 185344266580704000},
    {3977, -692915575969, 517941504},
    {3978, -31329869803857044625607, 296550826529126400},
    {3979, 40678490347144967449907, 169898911032312000},
    {3980, -108681658247803586124823, 1650446564313888000},
    {3981, 244003363083586964885371, 1050284177290656000},
    {3982, -35712954349291909150763, 168045468366504960},
    {3983, 61365888726899931104941, 262571044322664000},
    {3984, 167683621704246558865, 988502755097088},
    {3985, -228808722239212077428311, 6931875570118329600},
    {3986, -15340836219053, 1397930400},
    {3987, -9133606774431257, 891506813760},
    {3988, -117827646789039557423, 5148451849464000},
    {3989, -18031550390610391, 445753406880},
    {3990, -2765675089775433156589, 92672133290352000},
    {3991, 25000611249590547233, 1372920493190400},
    {3992, -3022455967424513981, 1372920493190400},
    {3993, 75667479203565439, 1783013627520},
    {3994, 1143738043422103178443, 74137706632281600},
    {3995, 305824267707172990217, 11767889941632000},
    {3996, -101349112553095459807, 2745840986380800},
    {3997, 318798970802247870199, 2965508265291264},
    {3998, 61731486879737, 21753543168},
    {3999, 2000638513301481219667, 14827541326456320},
    {4000, -1032504059785261550738807, 8155147729550976000},
    {4001, 5386718494849, 11512368000},
    {4002, 19645, 7776},
    {4003, 223206414695423, 195710256000},
    {4004, -9365524969169, 2795860800},
    {4005, -1210758873658639, 97855128000},
    {4006, -38070275950866947, 7354931213520},
    {4007, 172608468231893539, 24516437378400},
    {4008, 19025933890467659, 891506813760},
    {4009, 289513, 14256},
    {4010, 594848097550084769821, 41187614795712000},
    {4011, 129749287292483983, 6686301103200},
    {4012, -5015060518927836989, 2941972485408000},
    {4013, 8103391245587941, 8915068137600},
    {4014, -894008921743, 77662800},
    {4015, -4348850578130977207237, 370688533161408000},
    {4016, 126700368662388601967, 32950091836569600},
    {4017, 134517031768177383379, 16475045918284800},
    {4018, -3198953285006546171, 457640164396800},
    {4019, -99767129075561, 782439490800},
    {4020, -1058587704399782004719, 65900183673139200},
    {4021, -78039703974421543283, 2745840986380800},
    {4022, -63514465667138897227, 32950091836569600},
    {4023, -135655901185025831, 31202738481600},
    {4024, 49428646153, 1917743850},
    {4025, 12305164720461951724229, 593101653058252800},
    {4026, -171018963514724115727, 13729204931904000},
    {4027, 336535697137943275481, 9414311953305600},
    {4028, 185106314057641691123, 41187614795712000},
    {4029, 1414779861434855977, 14264109020160},
    {4030, 185054914977247983667, 32950091836569600},
    {4031, 516520400204864110573, 3115029690432000},
    {4032, -3678109565881655, 391563777024},
    {4033, 1071759731, 23245380},
    {4034, 25220644012485282774383, 118620330611650560},
    {4035, -189375305022083538690139, 1359191288258496000},
    {4036, -12035935959631193, 247640781600},
    {4037, 581314805805263750189, 7413770663228160},
    {4038, -8148076780900627001, 1326116385468000},
    {4039, 6920377114310245160821, 6301705063743936},
    {4040, 305541538593744779077, 5304465541872000},
    {4041, 184924162170292678339, 11669824192118400},
    {4042, 499404780216234024621707, 787713132967992000},
    {4043, -1652811737519729, 185730586200},
    {4044, 8705502099244818977, 936082154448000},
    {4045, -7434885042593, 310651200},
    {4046, 9086880843333467, 742922344800},
    {4047, -167615708258010505661, 13238876184336000},
    {4048, -865, 24},
    {4049, -211967, 16200},
    {4050, -85, 2},
    {4051, -135464821, 20400},
    {4052, 5188426239613567469, 663058192734000},
    {4053, -76138845396067847, 6129109344600},
    {4054, -13271, 324},
    {4055, 91672, 6075},
    {4056, -58727841170743867, 1485844689600},
    {4057, 3145, 264},
    {4059, 11681401889, 32371344},
    {4060, -12215156966194240007, 294197248540800},
    {4061, -68121310893263699, 13001141034000},
    {4062, 2590231407115690692719, 70018945152710400},
    {4063, -1175271713501337619, 52004564136000},
    {4064, 731146270477634310317, 58349120960592000},
    {4065, -1525547612111068949453, 350094725763552000},
    {4066, -9061759945, 24278508},
    {4067, -515967615841796761, 686460246595200},
    {4068, 863, 432},
    {4069, 57720374635, 97114032},
    {4070, 47500951151257201, 11767889941632},
    {4072, 1, 2},
    {4073, 224293, 15300},
    {4074, 77, 2},
    {4075, 43126099101812414077, 5304465541872000},
    {4076, -4340587416912881, 331944026400},
    {4078, 37, 54},
    {4079, 319971686129, 604265088},
    {4080, 47, 88},
    {4081, 1262651750477, 17356550400},
    {4082, 360213269711092177, 74230494750720},
    {4083, -67225602699448259, 32245991136000},
    {4084, 41818618206794345942829983, 277275022804733184000},
    {4085, 216424674923682223, 90288775180800},
    {4086, 56109424374357883, 300962583936000},
    {4087, 33351924061332717371390821, 138637511402366592000},
    {4088, -10426889024753, 6508706400},
    {4089, -48119357854889, 33473347200},
    {4090, 83, 36},
    {4091, -242125548443, 162717660},
    {4092, 1384052120883977, 37115247375360},
    {4093, -5439037, 518400},
    {4094, 1, 1},
    {4096, 82716587, 42000},
    {4097, -2158487832804036684829, 700189451527104000},
    {4098, 428769481111289, 2061958187520},
    {4099, -45923513, 272160},
    {4100, -22, 9},
    {4101, 19112313833, 130174128},
    {4102, 87013, 3168},
    {4103, -11083282079531, 16315157376},
    {4104, -799011150651478875491, 5451301958256000},
    {4105, 3707176359626989993, 2652232770936000},
    {4106, -5030617964222475796625647, 19805358771766656000},
    {4107, -2183976236702646539, 378890395848000},
    {4108, -4300543546516310747, 4167794354328000},
    {4109, -35474124836998355987690581, 138637511402366592000},
    {4110, 38804391563393, 24472736064},
    {4111, 84580384912330112389, 5148451849464000},
    {4112, 1684487, 194400},
    {4113, 26962609583173, 67979822400},
    {4114, 4881160712392561205779, 254848366548468000},
    {4115, -363497, 50400},
    {4116, -5669, 450},
    {4117, 4741193, 40800},
    {4118, -31275283, 119000},
    {4119, 953868449940532365439, 50013532251936000},
    {4120, -30511798313000729821, 1029690369892800},
    {4121, 313238689, 2721600},
    {4122, -58369, 48600},
    {4123, 3622663167653, 24472736064},
    {4124, -115075, 1584},
    {4125, -21517056829841, 32630314752},
    {4126, 1475966957481993478469, 33698957560128000},
    {4127, -6784422176547779851, 2652232770936000},
    {4128, 164178022240577889160213, 368716785644592000},
    {4129, 20312273882595897751, 5304465541872000},
    {4130, 576900962634424693889, 116698241921184000},
    {4131, 14161108475571661746316969, 34659377850591648000},
    {4132, -36842833190447, 3496105152},
    {4133, -47531746437750713507, 2574225924732000},
    {4134, -19555337, 194400},
    {4135, -23973485587073, 67979822400},
    {4136, 8470131100265426405063, 185344266580704000},
    {4137, -812503, 50400},
    {4138, 922, 225},
    {4139, 1509707, 40800},
    {4140, -165, 8},
    {4141, -5189070578656185431503, 350094725763552000},
    {4142, 63296226402711511217, 2059380739785600},
    {4143, -295094689, 2721600},
    {4144, 143869, 48600},
    {4145, 10861483200899, 48945472128},
    {4146, 68969, 3168},
    {4147, 613195883261011, 24764078160},
    {4148, -1468584454072910141041, 185344266580704000},
    {4149, 90181673643168853331, 2652232770936000},
    {4150, -30487685990156424070631, 22506089513371200},
    {4151, -187035851892871094933, 5304465541872000},
    {4152, 39880844759874496471, 5304465541872000},
    {4153, -532045089912740587803187, 787713132967992000},
    {4154, 7276771420149283, 185730586200},
    {4155, -2558958466443817253, 187216430889600},
    {4156, -2635518938969, 310651200},
    {4157, 12957850933915501, 1485844689600},
    {4158, -898211206741204124687, 92672133290352000},
    {4159, 50, 3},
    {4160, 348007, 6480},
    {4161, 697, 4},
    {4162, 33, 8},
    {4163, -13486279125080100763, 972485349343200},
    {4164, 1904744069826111191, 85807530824400},
    {4165, 8951, 324},
    {4166, -228979, 12150},
    {4167, 11268837273544351, 297168937920},
    {4168, -2039, 132},
    {4170, -59866071832897117, 2773576753920},
    {4171, 1975795737595516787081, 296550826529126400},
    {4172, -71026303216411908977, 2121786216748800},
    {4173, 6418335995589143735166707, 5041364050995148800},
    {4174, 2976881568170538907, 90288775180800},
    {4175, 54665696853811207879, 2829048288998400},
    {4176, 1594514631211474273687621, 2520682025497574400},
    {4177, -57569346422865439, 1485844689600},
    {4178, -2139049350303174077, 187216430889600},
    {4179, 2587, 864},
    {4180, -1153989349937279, 611818401600},
    {4181, 159819651285718646671, 21182201894937600},
    {4182, -37560119, 725760},
    {4184, 16584451, 367200},
    {4185, 93, 2},
    {4186, -17292877416329393645, 5601515612216832},
    {4187, -493359766397829095, 329500918365696},
    {4188, -593238629, 2721600},
    {4189, 595, 216},
    {4190, -9869045725004749, 260022820680},
    {4191, 7147, 1056},
    {4192, 601374016214004583, 13867883769600},
    {4193, -3076353500530874447321, 37068853316140800},
    {4194, 167209483381836271, 18944519792400},
    {4195, -873175043477758197410741, 630170506374393600},
    {4196, -138248191509821917859, 2121786216748800},
    {4197, -14287437871386924959, 707262072249600},
    {4198, -2964083115478448789489, 3830823746956800},
    {4199, 49090120050370387, 5200456413600},
    {4200, 946238422250968963, 147098624270400},
    {4201, -3451, 864},
    {4202, 35314003074755873, 4160365130880},
    {4203, 311434046405575666343, 18534426658070400},
    {4204, 91679779, 1814400},
    {4205, 17, 1},
    {4206, 317586191, 122400},
    {4208, 346472859511311736457, 70018945152710400},
    {4209, -839198713604627879, 60570021758400},
    {4210, 772335919, 2721600},
    {4211, -595, 216},
    {4212, 412305069636047519, 10400912827200},
    {4213, -1477, 288},
    {4214, -112866664058999, 130521259008},
    {4215, -4749171250951275004391, 42364403789875200},
    {4216, -13193013744644819, 4992438157056},
    {4217, -249450002080942477753663, 296550826529126400},
    {4218, -759966542107934117, 19969752628224},
    {4219, -570007900911373543, 62405476963200},
    {4220, -30322123418278937921831, 59310165305825280},
    {4221, -36636526251805, 3496105152},
    {4222, 1551883705039571291, 748865723558400},
    {4223, -18079694760707, 310651200},
    {4224, 1156706959460246287, 27735767539200},
    {4225, 257263483424014001383, 29655082652912640},
    {4227, 1, 1},
    {4229, 6, 1},
    {4230, -2567381288329493183, 1647504591828480},
    {4231, -12691464994365875797, 1647504591828480},
    {4232, -79632001, 1360800},
    {4233, -32201, 6075},
    {4234, 40295490630335, 97890944256},
    {4235, 31, 22},
    {4236, -5905718071, 154969200},
    {4237, 1051404534446704653397, 11650211042215680},
    {4238, 744293952526141, 806149778400},
    {4239, -63885431767129340209, 1053476530413120},
    {4240, -1936521869072807, 806149778400},
    {4241, -6152166016628479, 3224599113600},
    {4242, -136212148534428130831, 4213906121652480},
    {4243, 13128860063, 116226900},
    {4244, 1113577597633253, 569046902400},
    {4245, -72901, 19440},
    {4246, 3800712539, 92981520},
    {4247, 952856095097824169321, 4337844536995200},
    {4249, 835307, 32400},
    {4250, -44889611, 30600},
    {4251, -1, 2},
    {4252, 636808593591551, 709411804992},
    {4253, 2707480576476332053, 343230123297600},
    {4255, -9971, 2430},
    {4256, -55114075, 4649076},
    {4257, 87719, 3168},
    {4259, -612771044063943710291, 233396483842368000},
    {4260, -520124564776226516587, 116698241921184000},
    {4261, -543615401999775831499, 233396483842368000},
    {4262, -1250153803653419640049, 63653586502464000},
    {4263, 1471421343686968435017929, 11553125950197216000},
    {4264, 485546743744142577191, 116698241921184000},
    {4265, -127285964852360313463, 58349120960592000},
    {4266, 234015332056139587813, 29174560480296000},
    {4267, 62550465827269243, 34669709424000},
    {4268, 26491076341144033187231, 577656297509860800},
    {4269, 1968829219524925831909813, 23106251900394432000},
    {4270, -48391691973912600791, 5304465541872000},
    {4271, -290517416804418431, 73673132526000},
    {4272, -112380613247872265551, 38899413973728000},
    {4273, 382033800754974540077, 25932942649152000},
    {4274, 124318323411852754879, 38899413973728000},
    {4275, 748782572302945890793, 21217862167488000},
    {4276, 9014139212058280673, 1768155180624000},
    {4277, 419347457941058657, 2652232770936000},
    {4278, 83312590849674811640713, 722070371887326000},
    {4279, -55274563581170412850417, 855787107422016000},
    {4280, -439016477894508945131, 4584573789760800},
    {4281, 140839801261211901211, 5304465541872000},
    {4282, -45772444873906462307, 1515561583392000},
    {4284, 8246477, 119000},
    {4285, -7472977, 119000},
    {4287, 3197387808081306157, 245164373784000},
    {4288, 1691964198356471717, 171615061648800},
    {4289, -17183222200823297123, 1716150616488000},
    {4290, 812342382144774189427, 22653188137641600},
    {4291, 8784273508416267990109, 84949455516156000},
    {4292, 5661323718456930763, 429037654122000},
    {4293, 871563845453196157, 171615061648800},
    {4294, -6967914122998002113, 572050205496000},
    {4295, 14676429563659, 6523675200},
    {4296, -8328209243629138067651, 42474727758078000},
    {4297, 1123994333379596011937, 169898911032312000},
    {4298, 1537814259745798073, 78006846204000},
    {4299, 855136197389732569, 114410041099200},
    {4300, -781144418964857077, 38136680366400},
    {4301, -874310746103383543, 114410041099200},
    {4302, -2962558329628360073, 104009128272000},
    {4303, 884355563471949611167, 42474727758078000},
    {4305, 422951702088131, 73765339200},
    {4306, 338554557110633, 59012271360},
    {4307, -2257879135776653, 577828490400},
    {4308, -13013715483829007, 6933941884800},
    {4309, 9839859747023737, 866742735600},
    {4310, 7944062108720533, 1733485471200},
    {4311, 1880987, 25200},
    {4312, -1895638281772423, 123820390800},
    {4313, 2414226496312733, 693394188480},
    {4315, 40736576282996227, 6933941884800},
    {4316, 546161718352969, 36882669600},
    {4317, 73131840035223437, 3466970942400},
    {4318, -8927048572103, 5438385792},
    {4319, 53085488647, 254924334},
    {4320, -872939511443, 509848668},
    {4321, 13987746366605, 5438385792},
    {4322, 14354135086861, 2039394672},
    {4323, 10039160226281, 8157578688},
    {4324, -1080765900899, 5438385792},
    {4325, 2921197276985, 5438385792},
    {4326, -1015232590387, 1165368384},
    {4327, -412776162493, 906397632},
    {4328, -27221085600071, 1359596448},
    {4330, -72169957886339, 8154594000},
    {4331, -36113137838497, 4077297000},
    {4332, 72282110825213, 32618376000},
    {4333, -14538618826021, 6523675200},
    {4334, -5163540801949, 582471000},
    {4335, 4105482067, 57834000},
    {4336, 3374, 225},
    {4337, 347305478981, 25887600},
    {4338, -243603899, 107865},
    {4340, -620852946671, 103550400},
    {4341, -18632820323, 1438200},
    {4342, -1962416009927, 103550400},
    {4343, -185910133, 453600},
    {4344, 9540803, 64800},
    {4345, -74485681, 151200},
    {4346, -9746237, 151200},
    {4347, -49939837, 100800},
    {4348, 27497, 37800},
    {4349, -8336, 675},
    {4350, 11882, 675},
    {4351, -26431, 675},
    {4352, 2071, 225},
    {4353, -13168, 675},
    {4354, 5938, 675},
    {4357, -22135, 1056},
    {4358, 595, 66},
    {4359, 11963, 528},
    {4360, -20311, 528},
    {4361, -12101, 528},
    {4362, -453, 32},
    {4364, -7756993, 367200},
    {4365, 1730833, 73440},
    {4366, -11880031, 3628800},
    {4367, 223763, 32400},
    {4368, -27497, 37800},
    {4369, -4138, 675},
    {4382, 1665454847566834862821, 262571044322664000},
    {4383, 132510723383379596428909, 1400378903054208000},
    {4384, -96423853732357737850016843, 151240921529854464000},
    {4385, 395451190363091086019083, 2520682025497574400},
    {4386, -464611463110893908421011, 1145764557044352000},
    {4387, -728060809396863087839, 20593807397856000},
    {4388, 8257709286645529614427, 197700551019417600},
    {4389, -32563997124645094201, 936082154448000},
    {4390, 118715109284872167359, 7322242630348800},
    {4391, -1268850540167934824999, 40438749072153600},
    {4392, 48188446474330398077, 42435724334976000},
    {4393, -1802026135700559726053, 381921519014784000},
    {4394, 16609445807361232955047, 933585935369472000},
    {4395, -3299858269417627597, 1489764790483200},
    {4396, -991735838421635616959, 9093369500352000},
    {4397, 8690301544565650846657, 80021651603097600},
    {4398, -35309493834516227821007, 350094725763552000},
    {4399, -5039898230998812385, 119818515769344},
    {4400, 16127237736964509433, 3751014918895200},
    {4401, -1526084274020445171433260449, 3327300273656798208000},
    {4402, 131196835194223337023788689, 207956267103549888000},
    {4403, -2873052416834120072518937, 3914470910184468480},
    {4404, 3401768852512694874083543, 4726278797807952000},
    {4405, -5962621836150606568965179, 8642338373134540800},
    {4406, 24594840716226655691495627, 30248184305970892800},
    {4407, 1776945815293983665127757, 3558609918349516800},
    {4408, 150517645156599668925563, 4719574856250777600},
    {4409, -9398861689451503162366357, 79221435087066624000},
    {4410, 66969011758057548505639981, 184850015203155456000},
    {4411, -419839890167696945198141, 2520682025497574400},
    {4412, 195896227628555669926379, 1260341012748787200},
    {4413, -4957190115384560058601679, 25206820254975744000},
    {4414, -5652025192591870061371, 47448132244660224},
    {4415, 52350166550836382914597169, 415912534207099776000},
    {4416, -1315925678029870797428569, 4332422231323956000},
    {4417, 1352879492149931995975277, 3150852531871968000},
    {4418, -592110569580268200680657, 1440389728855756800},
    {4419, 11956429230100576287817627, 25206820254975744000},
    {4420, 12937039595780796778697, 47448132244660224},
    {4421, -130677265258629644296594423, 831825068414199552000},
    {4422, -47415584771115899, 2348523072000},
    {4423, 601475669586170183, 110323968202800},
    {4424, 1240847049844195954159, 123562844387136000},
    {4425, 974723217641261891, 80235613238400},
    {4426, 72308798685790918278667, 2224131198968448000},
    {4427, 96024881463753369053, 14121467929958400},
    {4428, -370822362266216316457, 17972777365401600},
    {4429, -190350433731102964261, 21966727891046400},
    {4430, -4669183674286672952927, 508372845478502400},
    {4431, 118918725893521258777, 27458409863808000},
    {4432, -3223424025880229748259, 98850275509708800},
    {4433, -3947050780105587496511, 2224131198968448000},
    {4434, 3896533555661383, 335626094592},
    {4435, 89671932171781125934193, 3558609918349516800},
    {4436, -1307175131351995085655683, 4893088637730585600},
    {4437, -74482499089739, 32630314752},
    {4438, 95858113598372129510551, 679595644129248000},
    {4439, 3711869681512972543, 442038795156000},
    {4440, 2344350557331923518325741, 5776562975098608000},
    {4441, 118806188397034382063, 3536310361248000},
    {4442, 80128499920984957, 12540107664000},
    {4443, 3589219939974657700729903, 11553125950197216000},
    {4444, 317033906331421, 21753543168},
    {4445, 131704605711240727, 156013692408000},
    {4446, 20091215339, 1101600},
    {4447, -29326343355628621, 3466970942400},
    {4448, -8647636033279886462621, 679595644129248000},
    {4449, -258631, 3200},
    {4450, -17831, 1800},
    {4451, -270530053, 1652400},
    {4452, 11952175583, 25704000},
    {4453, -485078072572761715, 116698241921184},
    {4454, 1350373254962118529, 137292049319040},
    {4455, 48874603, 362880},
    {4456, -25901, 2160},
    {4457, -3983669873087, 4078789344},
    {4458, 59513, 1584},
    {4460, 55311999109724072759611, 600162387023232000},
    {4461, 19709913686262709811633, 933585935369472000},
    {4462, -10837592276077603192362611, 39610717543533312000},
    {4463, 11709648292791296732636471, 184850015203155456000},
    {4464, -3163635452279365263122729, 30808335867192576000},
    {4465, -50082945702006014154397, 840227341832524800},
    {4466, 4434063050806842572029, 76384303802956800},
    {4467, -818090426855323980174403, 8402273418325248000},
    {4468, -976729874490680943305, 15816044081553408},
    {4469, -4672285924441708546838189, 138637511402366592000},
    {4470, 2590116154527042111837269, 82155562312513536000},
    {4471, 961650414442265279257661, 1050284177290656000},
    {4472, -2137982979068264622397, 33342354834624000},
    {4473, 6226698993908856701347, 89385887428992000},
    {4474, -335183840866326940676863, 11553125950197216000},
    {4475, 1421204086126538584364803, 2888281487549304000},
    {4476, -237873631331392636862627, 210056835458131200},
    {4477, 126749951464076182610737, 120032477404646400},
    {4478, -34390448898048156613193, 30008119351161600},
    {4479, -120070614120766901929, 141214679299584},
    {4480, -23971713586768398797, 319235312246400},
    {4481, 9992737214159277557279, 15913396625616000}
   },
   "A1Triangle" -> {
    {727, -1, 1},
    {747, -1, 1},
    {1137, -1, 1},
    {1160, -2, 1},
    {1182, -1, 1},
    {1286, -1, 1},
    {1306, -1, 1},
    {1769, -2, 1},
    {2128, -7, 1},
    {2258, 3, 1},
    {2389, -2, 1},
    {2985, 2, 1},
    {2994, -6, 1},
    {3002, -12, 1},
    {3004, 20, 1},
    {3018, 14, 1},
    {3027, 2, 1},
    {3030, 2, 1},
    {3148, 2, 1},
    {3212, 2, 1},
    {3247, 2, 1},
    {3586, 3, 16},
    {3591, 1, 16},
    {3597, 1, 16},
    {3601, 3, 16},
    {3818, -1, 1},
    {4058, 2, 1},
    {4169, 2, 1},
    {4283, -4, 1},
    {4459, -2, 3}
   },
   "C1R1minusR2" -> {
    {0, 844093463270313973447, 47740189876848000},
    {1, 632770807254517231669, 75020298377904000},
    {2, 357798444578307636582337, 12603410127487872000},
    {3, -62815374800454210115, 25206820254975744},
    {4, -4720662590856565228091, 393856566483996000},
    {5, -1873775018340743608319, 47740189876848000},
    {6, 512932686565886387777, 45830582281774080},
    {7, 14831481078456911873, 1636806510063360},
    {8, -92860558040628168211, 1347958302405120},
    {9, -230069457235840496473, 19096075950739200},
    {10, 44683822384222860269, 52514208864532800},
    {11, -3407645656928722567693, 150040596755808000},
    {12, -3026778290801849762623, 77798827947456000},
    {13, 3808086509622146583319, 116698241921184000},
    {14, 12793557210908541353381, 525142088645328000},
    {15, 1399359058414068821519, 140037890305420800},
    {16, -4143875040617862871, 405202228893000},
    {17, 534650478116040778493, 24712568877427200},
    {18, 446821608138186241, 127694124898560},
    {19, -9557850564922108235909, 311195311789824000},
    {20, 67886806372193142792529, 2800757806108416000},
    {21, 1085788606745016933811, 15445355548392000},
    {22, -25451817875560444983287, 1050284177290656000},
    {23, 87511082854537837591643, 1680454683665049600},
    {24, -3409903702240814636059, 210056835458131200},
    {25, 17749340838855877117, 439334557820928},
    {26, -909395140013404031, 255388249797120},
    {27, -3455804332418528503459, 840227341832524800},
    {28, 59857301689498633619, 155597655894912000},
    {29, 7416748724355201981517, 350094725763552000},
    {30, -10264344421323129444173, 1680454683665049600},
    {31, -755319753499720243, 248294131747200},
    {32, 572980210763961610501, 32950091836569600},
    {33, -107176749149147269, 85129416599040},
    {34, -78528659936192495891713, 1050284177290656000},
    {35, 13533603769488154162561, 1050284177290656000},
    {36, -40292404385677042927301, 840227341832524800},
    {37, 34570312845017015104321, 1050284177290656000},
    {38, -38482005653908401383, 1765183491244800},
    {39, 119585083892762231, 12769412489856},
    {40, 4758672179290097, 469704614400},
    {41, -76775100376250233, 10029451654800},
    {42, 3152761198177844267, 160471226476800},
    {43, -16030395844417, 2096895600},
    {44, -2117230349268283, 167751648000},
    {45, -1864465670319588607, 449319434135040},
    {46, 1521493989732520453, 112329858533760},
    {47, -873384786513176341, 74886572355840},
    {48, 6210842281981, 2510501040},
    {49, -96992219176682698741, 5616492926688000},
    {50, 67885079144325855467, 2246597170675200},
    {51, -3418110594667, 5578891200},
    {52, -150636873629569, 1397930400},
    {53, -147030266196079, 8387582400},
    {54, -9284104106147863, 1174261536000},
    {55, -1604474669436689268343, 143220569630544000},
    {56, -68811248614782549727, 44692943714496000},
    {57, 1344373893195540068179, 32821380540333000},
    {58, -31101923167176985750591, 525142088645328000},
    {59, 4385489877362520908969, 262571044322664000},
    {60, -4354621407253116492197, 140037890305420800},
    {61, 356024200982723521739, 35009472576355200},
    {62, 5582302392443407489, 549168197276160},
    {63, 1244303597945609783, 319235312246400},
    {64, -36739306072819640011, 1768155180624000},
    {65, -1817676068046784161343, 420113670916262400},
    {66, 21813783837938574407, 8938588742899200},
    {67, 2269, 162},
    {68, -256960721829667831, 66076387372800},
    {69, 1155637552814873, 1405880582400},
    {70, -8802522201964134978233, 1050284177290656000},
    {71, -62725241829905307168247, 525142088645328000},
    {72, 11228266552426776362407, 262571044322664000},
    {73, -21885816732260329292131, 420113670916262400},
    {74, 4592865238586861128643, 131285522161332000},
    {75, -32663952227655283669, 2471256887742720},
    {76, 4521875509081664347, 319235312246400},
    {77, 14218271520415914660589, 105028417729065600},
    {78, -11175863639107779506407, 262571044322664000},
    {79, 5249052117124868995573, 60016238702323200},
    {80, -4691186023217752254709, 65642761080666000},
    {81, 32663952227655283669, 2471256887742720},
    {82, -4521875509081664347, 319235312246400},
    {83, 1163823226806031, 130473504000},
    {84, 40167886629625979, 2507362913700},
    {85, 1612766535046179659, 561649292668800},
    {86, 49897306725863, 4193791200},
    {87, -216765157, 8398080},
    {88, 3065832511176588887, 374432861779200},
    {89, -31762752530659679339, 1123298585337600},
    {90, 840452482163636221, 37443286177920},
    {91, -13509356341487, 2510501040},
    {92, 15669620743772436629, 2059380739785600},
    {93, -705150566263351, 6607638737280},
    {94, 365678879893153, 100420041600},
    {95, -44005, 432},
    {96, -198481, 3888},
    {97, 4520340581999206053189421, 22686138229478169600},
    {98, -4954564081475592048234079, 12603410127487872000},
    {99, 3831815814661988687242277, 18905115191231808000},
    {100, -716344418718842640137, 16410690270166500},
    {101, 34841504207420385370363, 840227341832524800},
    {102, -92986397039548024337, 210056835458131200},
    {103, 28485373413987664423, 988502755097088},
    {104, -911190242473281643, 127694124898560},
    {105, 3299865039545742033241871, 12603410127487872000},
    {106, -5097941322821852164870981, 18905115191231808000},
    {107, -30033230028184501138241, 525142088645328000},
    {108, 21253290928294512024403, 840227341832524800},
    {109, 198624485098920159619, 52514208864532800},
    {110, -452311421145739181269, 9885027550970880},
    {111, -231403488413042087, 127694124898560},
    {112, -2588450157214171823756047, 37810230382463616000},
    {113, 1789, 108},
    {114, 26782640825885159, 917727602400},
    {115, 1027858052842367, 1405880582400},
    {116, 8, 1},
    {117, -437005, 2592},
    {118, 159798018597460841, 10029451654800},
    {119, -15031, 648},
    {120, 1064, 27},
    {121, 13081, 216},
    {122, 8390561216364229607, 561649292668800},
    {123, -380694353784620357, 12837698118144},
    {124, 840171657517301821, 37443286177920},
    {125, -13519398345647, 2510501040},
    {126, 375762263220432337, 33038193686400},
    {127, 15, 2},
    {128, -3533, 36},
    {129, -11833, 162},
    {130, -377704555138696203341221, 9452557595615904000},
    {131, 159242927821212797420249, 1260341012748787200},
    {132, 2729543960262875827369, 105028417729065600},
    {133, -17902471074764395089653, 840227341832524800},
    {134, 117149759288349715267, 350094725763552000},
    {135, 2658273762319824997, 261508665369600},
    {136, 36405469056493597495679, 630170506374393600},
    {137, -3708350675926606211321, 393856566483996000},
    {138, -2203466668073701889, 34916362276950},
    {139, 192306400664590553053, 4376184072044400},
    {140, -1483049110573201348489, 175047362881776000},
    {141, -540046234291195638899, 24712568877427200},
    {142, -223889854395272585757961, 1350365370802272000},
    {143, 714452023, 1312200},
    {144, 107, 8},
    {145, 26370683, 262440},
    {146, 674437169, 437400},
    {147, 169117133, 437400},
    {148, -26652426348371, 55390966400},
    {149, 776851502875969, 576857350080},
    {150, -10219, 81},
    {151, 23, 2},
    {152, -432095727606532050473, 41187614795712000},
    {153, 163415267340738097987, 8825917456224000},
    {154, -576076271, 291600},
    {155, -2828592332026101965561, 13238876184336000},
    {156, -95059988928499756972709, 787713132967992000},
    {157, 268697898320343632593, 5304465541872000},
    {158, -307742142962370379483, 8487144866995200},
    {159, 862276266587886819353, 23870094938424000},
    {160, 4520239015217120341, 748865723558400},
    {161, 2763546266294347004801, 53707713611454000},
    {162, -2379551, 164025},
    {163, -87455, 486},
    {164, -7974165249767869507, 936082154448000},
    {165, -10362741590341, 1397930400},
    {166, -98785801, 174960},
    {167, -17790124606309381, 11701026930600},
    {168, 3036943546693947097, 224659717067520},
    {169, 1475373914134741, 222876703440},
    {170, -888454542714995096173, 61781422193568000},
    {171, 21517565113885159, 13215277474560},
    {172, -289664202730913, 100420041600},
    {173, 5543817060198079, 2228767034400},
    {174, 68388482792971375609867, 556032799742112000},
    {175, 2190994734462721, 503254944000},
    {176, -1580807, 23328},
    {177, -377067650742059, 43491168000},
    {178, 141672633469507, 4193791200},
    {179, 509762547347507, 26094700800},
    {180, -2505079823509417, 2359870977600},
    {181, 159722226760470041, 40117806619200},
    {182, 3528919, 3888},
    {183, 1332961, 3888},
    {184, -22786187572433882167, 2808246463344000},
    {185, -11163209182351, 838758240},
    {186, -1343546126246029, 167751648000},
    {187, 563068255123, 29743200},
    {188, 27956894601697, 1397930400},
    {189, -1369606338507577, 48927564000},
    {190, 9918831423358817279, 3369895756012800},
    {191, 2334825729648331211, 449319434135040},
    {192, 4223731808984446571, 748865723558400},
    {193, 89523349449397, 110462045760},
    {194, -422462569812422969, 22465971706752},
    {195, -1443345768016573501, 249621907852800},
    {196, -146247232947157, 110462045760},
    {197, -1598263158019, 195146400},
    {198, -15760397, 32076},
    {199, 433265287664409234577, 16849478780064000},
    {200, -1946350674097504231, 132152774745600},
    {201, -286685648079191170397, 17651834912448000},
    {202, 72932142829338293, 2971689379200},
    {203, -111753150055505623261, 8825917456224000},
    {204, -37514952153201193, 297168937920},
    {205, 313623587, 291600},
    {206, -14939279787061, 524223900},
    {207, 62721273716745572951149, 476599542636096000},
    {208, -69977050232037383567, 31826793251232000},
    {209, 6780292830855954341, 24377969298816000},
    {210, -27675804707490998404, 1118910700238625},
    {211, -544214451319685011891, 57288227852217600},
    {212, 24878442113665966317683, 572882278522176000},
    {213, -6920194263445720566511, 229152911408870400},
    {214, 373065704922537392291, 57288227852217600},
    {215, 40629942315523501501, 2695916604810240},
    {216, 727158026458287293, 348256704268800},
    {217, 4660510154414867191, 1625197953254400},
    {218, -4660510154414867191, 1625197953254400},
    {219, 90583, 1296},
    {220, 5818801155492889, 5623522329600},
    {221, -4006020382151867, 3436596979200},
    {222, 5914362062983965173, 381921519014784},
    {223, 9729588509155221259631, 95480379753696000},
    {224, -3329102229492929676527, 63653586502464000},
    {225, 3621151872273865873751, 76384303802956800},
    {226, -439618003588356302561, 14003789030542080},
    {227, 4125887936716137191, 449319434135040},
    {228, -1575129945770107657, 116085568089600},
    {229, -699207450497257578553, 5967523734606000},
    {230, 3374981354183134776527, 63653586502464000},
    {231, -5681889040866037211411, 76384303802956800},
    {232, 2171879943683278775137, 70018945152710400},
    {233, -4125887936716137191, 449319434135040},
    {234, 1575129945770107657, 116085568089600},
    {235, 52810532873692229, 2348523072000},
    {236, -798853959592364921, 80235613238400},
    {237, -1351359150446688983, 193066944354900},
    {238, 247253594347919, 8387582400},
    {239, -21327639893, 83980800},
    {240, -9143650204058934979, 898638868270080},
    {241, 22935401346370403243, 1453680522201600},
    {242, -43028511365484871523, 1497731447116800},
    {243, 26262213188737, 100420041600},
    {244, 786791572094080331, 171615061648800},
    {245, -10594189876507148623, 617814221935680},
    {246, -6653620873520333, 18778547779200},
    {247, -303129570068348140738237, 420113670916262400},
    {248, 167023812501988973427331, 116698241921184000},
    {249, -24377623538750068847969, 50013532251936000},
    {250, 23, 16},
    {251, 1358445107539, 1748052576},
    {252, -10765773340049, 3496105152},
    {253, -327048161477095812516817, 466792967684736000},
    {254, 675930656639861705141417, 700189451527104000},
    {255, 3649, 54},
    {256, -173231336690603, 412391637504},
    {257, 1625609462808300466169, 16475045918284800},
    {258, -22, 1},
    {259, 173231336690603, 412391637504},
    {260, 8593, 1296},
    {261, -5954, 81},
    {262, -150868096413388093, 264305549491200},
    {263, 190669990384741283, 132152774745600},
    {264, -92818566665897371, 90855032637600},
    {265, 40227555362570143568681, 700189451527104000},
    {266, -817453641775174744099, 2745840986380800},
    {267, -356488323113248336361, 21217862167488000},
    {268, 310232832150462162481, 18671718707389440},
    {269, -516123339399727432787, 70018945152710400},
    {270, 79750568303832865, 19969752628224},
    {271, -171846478401308427097, 6668470966924800},
    {272, 16556408323711369079651, 116698241921184000},
    {273, 356499226736862184361, 10608931083744000},
    {274, -28186687708231754291, 848714486699520},
    {275, 303132857866641311023, 17504736288177600},
    {276, -79750568303832865, 9984876314112},
    {277, 691722319180668427759, 10002706450387200},
    {278, -756154441, 2624400},
    {279, 53830451507181915793, 4412958728112000},
    {280, 479, 108},
    {281, -611, 54},
    {282, -53048940985421179, 60570021758400},
    {283, 101012332744667291, 17946673113600},
    {284, -2341, 108},
    {285, 1708710112441773491, 1544535554839200},
    {286, 16429026456879691847, 1647504591828480},
    {287, -23031637891694989, 6537716634240},
    {288, 11879, 216},
    {289, 173798397841297687, 2086505308800},
    {290, 13067408378959178488921, 87523681440888000},
    {291, -354637776812749426361, 21217862167488000},
    {292, 26958294427423708211, 1697428973399040},
    {293, -433277858279456483609, 70018945152710400},
    {294, 65117516199608353, 19969752628224},
    {295, -379319056994829726287, 20005412900774400},
    {296, 53296726, 164025},
    {297, 7, 2},
    {298, -54976127326279527793, 4412958728112000},
    {299, -16537, 432},
    {300, 8, 1},
    {301, -53943364322008789, 22025462457600},
    {302, -98422463855720351, 17946673113600},
    {303, 4356913279, 24278508},
    {304, -74264231119922274133, 3089071109678400},
    {305, -16429026456879691847, 1647504591828480},
    {306, 14993075129251, 231833923200},
    {307, -140968556617, 194228064},
    {308, -13235504441591740151, 294197248540800},
    {309, 419374344125743, 138148416000},
    {310, -6102161, 23328},
    {311, -15425932626366109, 587130768000},
    {312, 50992969252547, 8387582400},
    {313, 14918414023, 83980800},
    {314, -160533555272970739, 16047122647680},
    {315, -450256182376172243, 40117806619200},
    {316, -7, 4},
    {317, 3815849092699208783, 772267777419600},
    {318, -4683950056771, 209689560},
    {319, 35647590169, 20995200},
    {320, 21047, 864},
    {321, 43087, 3888},
    {322, 3074749590125853043, 641884905907200},
    {323, 45144559169107087, 49924381570560},
    {324, -2095634985900291631, 166414605235200},
    {325, 977215018342763, 1104620457600},
    {326, -30149244216653761, 5768573500800},
    {327, -6826325730774980011, 748865723558400},
    {328, 1061849018282831, 552310228800},
    {329, 431855978629, 388456128},
    {330, -2153, 176},
    {331, -3085597687268213837, 617814221935680},
    {332, -506003608030438212883, 24712568877427200},
    {333, 99292168643187661, 25958580753600},
    {334, -218904133261, 129485376},
    {335, 1101118718054519, 240357229200},
    {336, -179471452367, 1165368384},
    {337, -22813744795419971099, 441295872811200},
    {338, 394595509582652813704187, 4826837921165568000},
    {339, 18874029803718786845872793, 56715345573695424000},
    {340, 4022679224245612741263965749, 1247737602621299328000},
    {341, -24817925885852024035418239, 11343069114739084800},
    {342, 88443389504738052684895547, 45372276458956339200},
    {343, -359824484860948494660331, 405109611240681600},
    {344, -26296350083883641736017, 133447871938106880},
    {345, -18570538486179064990481, 47406443868590400},
    {346, -1188067191687194119816921, 1320357251451110400},
    {347, -14122807775802975779532773, 2310625190039443200},
    {348, 53750969833793162898487721, 12603410127487872000},
    {349, -1927062680424364200201853, 504136405099514880},
    {350, 2242153929135361114491437, 1260341012748787200},
    {351, 2604525170119754944259, 8722083133209600},
    {352, 32806683552869926995797, 42139061216524800},
    {353, 296929268139972731562029249, 138637511402366592000},
    {354, -725764242305852218389691, 472627879780795200},
    {355, 32602848071696657968867, 24552097650950400},
    {356, -1093706470521280872417031, 1890511519123180800},
    {357, -25713008868225799005863, 127093211369625600},
    {358, -6850948347902829488827, 25283436729914880},
    {359, 29231, 576},
    {360, -157549997492291441, 40117806619200},
    {361, 1026926249223209809, 80235613238400},
    {362, -185, 16},
    {363, -71, 4},
    {364, -5680329286697142043, 2246597170675200},
    {365, 512129057300042773, 31202738481600},
    {366, -5044016564096211953, 748865723558400},
    {367, 13526511431927, 10042004160},
    {368, -26665376435332335041, 2246597170675200},
    {369, 38291864273379525997, 1497731447116800},
    {370, -15589936039727, 4016801664},
    {371, 3137061749137301459973067, 6498633346985934000},
    {372, 21240031253122574444457029, 8318250684141995520},
    {373, -3236774677923625341780707, 1575426265935984000},
    {374, 4682804748433775428646773, 2520682025497574400},
    {375, -2226734968081280536626689, 2520682025497574400},
    {376, -1324670427973728444521, 26959166048102400},
    {377, -37663101831803395244021, 98324476171891200},
    {378, -57132526704333482686303717, 12997266693971868000},
    {379, 55437907433576318153399621, 18905115191231808000},
    {380, -19675297664023522962113161, 7562046076492723200},
    {381, 4532046459477604874770057, 3781023038246361600},
    {382, 15144454725949635668711, 63546605684812800},
    {383, 309332779892506411182661, 589946857031347200},
    {384, 947, 72},
    {385, -45875, 324},
    {386, 7, 2},
    {387, 275, 18},
    {388, -20, 9},
    {389, 12265965807989, 11471595030},
    {390, -879930077668819, 203939467200},
    {391, 6475495409, 1020600},
    {392, -140, 3},
    {393, 769259261028414539, 387648139253760},
    {394, 1348135773870971, 2474349825024},
    {395, 25056169, 233280},
    {396, -109888236044154149, 18557623687680},
    {397, -1630875440582473179655889, 3437293671133056000},
    {398, 1955322379371949177847333, 9452557595615904000},
    {399, -9713899773212986661645, 43211691865672704},
    {400, 960566879025691579035313, 7562046076492723200},
    {401, -21374084105966047573147, 222413119896844800},
    {402, 864288689912440614649, 16855624486609920},
    {403, -193, 216},
    {404, -7, 2},
    {405, -4141, 72},
    {406, 8040209198969891, 917727602400},
    {407, -80123490757063813, 3670910409600},
    {408, 1907523040687, 39052238400},
    {409, 7511256633893494423, 581472208880640},
    {410, 1008438414503, 78104476800},
    {411, 412914287086010833, 111345742126080},
    {412, -121883, 3888},
    {413, -541, 36},
    {414, -2119, 1296},
    {415, -8731, 432},
    {416, -19393, 1296},
    {417, 19190028642240103, 4011780661920},
    {418, -157165916958395741, 13372602206400},
    {419, 15, 2},
    {420, 278978083902906893, 40117806619200},
    {421, -5630, 81},
    {422, 4121, 144},
    {423, 4231, 648},
    {424, 16923745025609946613, 13479583024051200},
    {425, -1287868985413068983, 106980817651200},
    {426, 240966478924071989, 37443286177920},
    {427, -11102044902977, 5021002080},
    {428, 20568115101405048437, 1123298585337600},
    {429, -5880373907222932837, 249621907852800},
    {430, 13544363883767, 3347334720},
    {431, -15299552436547, 31241790720},
    {432, 351, 8},
    {433, -26146828316495763647, 4493194341350400},
    {434, 11520902606923768481, 748865723558400},
    {435, -72854640274301993, 24743498250240},
    {436, 36687896679863, 22315564800},
    {437, -2518664334740861, 2474349825024},
    {438, 28846866072853, 31241790720},
    {439, 2450615730891501517, 668074452756480},
    {440, -2381426919202830956206663, 59416076315299968000},
    {441, -6778584919734484410919919, 415912534207099776000},
    {442, 5629700207156898236790383, 37810230382463616000},
    {443, -125742327652735227050467, 945255759561590400},
    {444, 58810586296924113060743, 945255759561590400},
    {445, -611409905141451911903, 177930495917475840},
    {446, 1095931633356272047020779, 20795626710354988800},
    {447, 5107002839230216954294021, 3851041983399072000},
    {448, -2304001767029087973863273, 2520682025497574400},
    {449, 263377639235513646283877, 315085253187196800},
    {450, -266270646300149110111187, 630170506374393600},
    {451, 93385907986971406243, 5931016530582528},
    {452, -420247789602747893353937, 5198906677588747200},
    {453, -1081499621, 2332800},
    {454, -40747, 176},
    {455, 40187962505160958517, 8825917456224000},
    {456, 803390431, 583200},
    {457, -569352486173634887887, 46336066645176000},
    {458, -10854153353, 51321600},
    {459, -8127558188754626269, 2353577988326400},
    {460, -138339445469, 89812800},
    {461, 1273400705959527314101, 37068853316140800},
    {462, 2899134033643649269, 1123298585337600},
    {463, -422384808597886396643, 49425137754854400},
    {464, -1120503026720832698441, 37068853316140800},
    {465, 1732363393, 76749120},
    {466, 25713341016376873427, 272565097912800},
    {467, -3662567720881251739789, 38834036807385600},
    {468, -9965884660605250255560041, 9902679385883328000},
    {469, 3687088194282003594903289, 6301705063743936000},
    {470, -338333487580134437721383, 630170506374393600},
    {471, 1063501200989945856961, 4092016275158400},
    {472, -21415539599293739749, 2965508265291264},
    {473, -571925536857194567954827, 1890511519123180800},
    {474, 8928467, 87480},
    {475, 1859, 18},
    {476, 1175970405213486388463, 61781422193568000},
    {477, -116565649, 32400},
    {478, 206494172063254668287, 278016399871056000},
    {479, 8944124286206887, 6057002175840},
    {480, -1899386724043407587, 305093442931200},
    {481, 4372696367639119, 917727602400},
    {482, -38408049863762218564447, 444826239793689600},
    {483, -13906302315134682779, 1176788994163200},
    {484, 605313029881293203879, 24712568877427200},
    {485, 15197848035529582479803, 111206559948422400},
    {486, -70008896090081, 367091040960},
    {487, -133664965856318752981757, 444826239793689600},
    {488, -70643264553634536270943, 135919128825849600},
    {489, -7686075823, 7873200},
    {490, -385939, 1296},
    {491, 7521247729, 10497600},
    {492, 11363333243, 1749600},
    {493, 872619293, 524880},
    {494, 540109, 7128},
    {495, 1129, 11},
    {496, -85, 3},
    {497, 103727, 324},
    {498, -11396189126253905917, 936082154448000},
    {499, 21509, 162},
    {500, 59611676257233325271, 2574225924732000},
    {501, 11031337, 14580},
    {502, -203900563, 36450},
    {503, 335612328733927821293, 8424739390032000},
    {504, 54391501025765039, 90855032637600},
    {505, 20177491731812497, 30285010879200},
    {506, -127427123654498743, 15142505439600},
    {507, -230345, 3168},
    {508, -2222041012306398761, 646080232089600},
    {509, -186644234944210609, 60570021758400},
    {510, 349325740075730457623, 49425137754854400},
    {511, -443715388511953, 367091040960},
    {512, 65, 6},
    {513, -9261302848915703279461, 74137706632281600},
    {514, 27039987708868569353, 2647775236867200},
    {515, -227467364782774743989, 14121467929958400},
    {516, -397326221201576772989, 24712568877427200},
    {517, 2108748271784503, 524415772800},
    {518, 475855789186628714513, 9885027550970880},
    {519, 2078301939412803326491, 14827541326456320},
    {520, 125286218298449, 91772760240},
    {521, -83323207, 116640},
    {522, -28561216894892524697699, 74137706632281600},
    {523, 132456173985377711044243, 1467926591319175680},
    {524, -3050404215740311696012723, 6301705063743936000},
    {525, 946721116949694336105907, 3150852531871968000},
    {526, -96109270417134938918821, 360097432213939200},
    {527, 8352623885303509051631, 63017050637439360},
    {528, -2326802348005965013, 926721332903520},
    {529, 6227825554053672461608559, 41591253420709977600},
    {530, -25794521805941, 2795860800},
    {531, -42930053388744533, 8915068137600},
    {532, -320935113947207773, 24962190785280},
    {533, -35664967608725867, 1485844689600},
    {534, 1901583303730556324749, 69504099967764000},
    {535, 510023740609610561, 37443286177920},
    {536, -12687349928223558401, 1497731447116800},
    {537, 1595179580310300547, 83207302617600},
    {538, 6897095180290205261851, 444826239793689600},
    {539, -69865323558581011217, 12356284438713600},
    {540, -24990332065425744247, 1497731447116800},
    {541, -430827836808742497017, 15886651421203200},
    {542, 1472873680039835, 293672832768},
    {543, 43037590381455467664329, 444826239793689600},
    {544, 4040234716899281309, 13238876184336},
    {545, 2448547490731, 629068680},
    {546, 1318565, 3888},
    {547, -317488153, 656100},
    {548, -37521469596631, 1397930400},
    {549, -294201187, 1049760},
    {550, 357139554652117577, 26745204412800},
    {551, 43152523797834317, 6686301103200},
    {552, 13317637445875597, 557191758600},
    {553, -23, 2},
    {554, -2172772233282472301, 1287112962366000},
    {555, -32957, 324},
    {556, 1256799799, 656100},
    {557, -32569699167775853, 891506813760},
    {558, 53646311, 291600},
    {559, 214732482224897150933, 11830485100896000},
    {560, -2547584395486164241, 280824646334400},
    {561, -446310080786464439, 93608215444800},
    {562, 6907824239248669783, 748865723558400},
    {563, -30610924254781, 46025852400},
    {564, 685786099039568650993, 49425137754854400},
    {565, -2142964717938609037, 374432861779200},
    {566, -43259725303391, 92051704800},
    {567, 12654867044354533, 416036513088},
    {568, -2960642490869, 2789445600},
    {569, 27088291929640642096457, 444826239793689600},
    {570, 1051111782041231739481, 18534426658070400},
    {571, 644099389921295531639, 49425137754854400},
    {572, -117266006121417696043, 2745840986380800},
    {573, 953529677318114621, 124810953926400},
    {574, -8, 1},
    {575, -250632893061331250231, 2224131198968448},
    {576, -3149552987434709, 587345665536},
    {577, 3577392689833, 5578891200},
    {578, 9822762692721990866933, 40438749072153600},
    {579, 53997541234246172638421, 156162403331827200},
    {580, 4057922631433547, 1006509888000},
    {581, -13804697, 69984},
    {582, -4204186636949893, 1174261536000},
    {583, -325697204438869, 25162747200},
    {584, -18658682843579389, 7045569216000},
    {585, -15803, 72},
    {586, 4731239, 23328},
    {587, 1536377, 7776},
    {588, 1214135, 23328},
    {589, 15285860284330609, 1174261536000},
    {590, -61101913087481, 8387582400},
    {591, -80818101759197, 3057972750},
    {592, 93606604417223, 5591721600},
    {593, -24966888497459, 8387582400},
    {594, 7313536988406457, 1174261536000},
    {595, 103037689395463147, 15044177482200},
    {596, -27371232445909039, 10029451654800},
    {597, -17200118556284401, 1337260220640},
    {598, 139819, 1584},
    {599, -55091267437352621, 5014725827400},
    {600, -372667937140716187, 13372602206400},
    {601, -69561187, 64152},
    {602, -7451239439010403, 742922344800},
    {603, 45556289, 128304},
    {604, -3173584601233402637, 495572905296000},
    {605, 34829547061343437, 501472582740},
    {606, -330611520432307539241, 30890711096784000},
    {607, 209546490753861427, 2971689379200},
    {608, -4683845211991, 209689560},
    {609, -83551263512531557909, 7722677774196000},
    {610, 134017401435923, 3668752320},
    {611, -104009983, 583200},
    {612, 27629429164199, 4193791200},
    {613, -1550460137499117961583, 52128074975823000},
    {614, -10609056154075265321, 1347958302405120},
    {615, -4950472354167441499, 6739791512025600},
    {616, 21178802039208167987, 1123298585337600},
    {617, -341132160662453, 1408391083440},
    {618, -1162158706886283017, 561649292668800},
    {619, -17999894161053433, 1950171155100},
    {620, -2293626368672831, 1173659236200},
    {621, -3254474123277321403, 213961635302400},
    {622, 830671211539757, 368206819200},
    {623, 1722112949, 3029400},
    {624, 10969490086543974373, 641884905907200},
    {625, -245167952575637323, 11012731228800},
    {626, -246751876820601622297, 98850275509708800},
    {627, -46690188032445130001, 748865723558400},
    {628, 741649199714671, 184103409600},
    {629, -56765615708987362817, 49425137754854400},
    {630, -2710177203694605037, 99848763141120},
    {631, 1217189976319, 1239753600},
    {632, 3053, 176},
    {633, 41385416106072733853353, 533791487752427520},
    {634, -921364197123708467, 53490408825600},
    {635, 130691693024308933009, 2695916604810240},
    {636, 572581941864971635939, 37068853316140800},
    {637, 64136144956804674673, 748865723558400},
    {638, -480079692920845089809, 8986388682700800},
    {639, 391657615367603424463, 24712568877427200},
    {640, 11988341513392482377, 99848763141120},
    {641, -5264306563613, 1239753600},
    {642, -377277951642483582791, 9885027550970880},
    {643, -218666503264391482781, 2453085881215200},
    {644, 17916254572678523, 5873456655360},
    {645, -6366775517017, 2231556480},
    {646, 2249724389812442853509, 9705299777316864},
    {647, -41659685769226103219, 1784713180935168},
    {648, -43360912777, 2741040},
    {649, 36354500757403, 19571025600},
    {650, -8686304719, 3624264000},
    {651, -25010889559407990401, 10940460180111000},
    {652, 18551957717947, 3261837600},
    {653, 1068674045342505952103, 175047362881776000},
    {654, 6304844779, 12852000},
    {655, 7698955067, 10355040},
    {656, 76210055275289, 10484478000},
    {657, -337439590193, 46597680},
    {658, 2183, 72},
    {659, 709, 12},
    {660, -10387, 24},
    {661, 30092597, 194400},
    {662, -9, 1},
    {663, -2004189929513, 38556000},
    {664, -39143868403429730009, 87523681440888000},
    {665, -1781506244407079, 195710256000},
    {666, -659, 48},
    {667, 28121501, 145800},
    {668, -42394444324199, 2795860800},
    {669, 229, 8},
    {670, -20345, 216},
    {671, 6383, 648},
    {672, 67471815819739823, 198917457820200},
    {673, -2698834129666098101, 442038795156000},
    {674, 9125104743463195519, 397834915640400},
    {675, 4005312356935428343561, 262571044322664000},
    {676, -5690031681359585053, 220647936405600},
    {677, -1901, 54},
    {678, -7, 4},
    {679, 4, 1},
    {680, 7, 8},
    {681, 13013, 6},
    {682, -199545995427597429607, 43761840720444000},
    {683, 432189904394792281, 49032874756800},
    {684, 43, 27},
    {685, 4700664436550297, 4457534068800},
    {686, -884, 9},
    {687, -301, 108},
    {688, 1076381399, 1285200},
    {689, -124341101809139361019529, 859323417783264000},
    {690, 3041, 72},
    {691, -66361033843286673727, 22346471857248000},
    {692, -1698290402416748944937629, 9452557595615904000},
    {693, -4, 1},
    {694, 5954, 81},
    {695, -1577, 36},
    {696, -6623, 24},
    {697, 2, 1},
    {698, 15, 2},
    {699, 36751127419, 5508000},
    {700, 4184146191180932844677, 1050284177290656000},
    {701, -31327, 432},
    {702, 2765, 36},
    {703, 25, 18},
    {704, -33817, 432},
    {705, -13, 48},
    {706, -65622307, 72900},
    {707, 504472902009302871863, 4672544535648000},
    {708, 46, 1},
    {709, 164502976767559990493767, 590784849725994000},
    {710, 121970570685948587, 62405476963200},
    {711, -164255282881710549269, 3724411976208000},
    {712, 485698213860320573364697, 1890511519123180800},
    {713, 423068, 6075},
    {714, 1898227696435480219, 259585807536000},
    {715, -1159451, 7290},
    {716, -10867, 81},
    {717, -1215015023854021508323, 79433257106016000},
    {718, 11771, 24},
    {719, -2, 1},
    {720, -1222550321, 204000},
    {721, 1027110364472799325043, 30890711096784000},
    {722, -22309362405841498877, 10296903698928000},
    {723, -1729, 36},
    {724, -1252117, 36450},
    {725, -148493839, 174960},
    {726, 5759, 176},
    {728, -114244162283191, 49528156320},
    {729, -346986295257166772783, 10296903698928000},
    {730, 16455748, 14875},
    {731, 24138970409142736157539, 116698241921184000},
    {732, 353751152328290050267, 15913396625616000},
    {733, 1636924126474872205417, 175047362881776000},
    {734, -7766358040103168533, 186901781425920},
    {735, -6896162743670911, 891506813760},
    {736, -1766641594205854219, 259585807536000},
    {737, 3847919, 29160},
    {738, 11029, 81},
    {739, -791287729345414039393, 19858314276504000},
    {740, -5755, 16},
    {741, 216971473837443496421, 75020298377904000},
    {742, 18708632113055641877, 10296903698928000},
    {743, 1225, 36},
    {744, 1230517, 36450},
    {745, 21351840870847001, 13372602206400},
    {746, -6713, 88},
    {748, -11549607908179, 232988400},
    {749, 8152773427935403, 1174261536000},
    {750, -8639774827, 15228000},
    {751, -203332169031740806829, 3125845765746000},
    {752, 40707907433, 2284200},
    {753, 59795521746887073282031, 1050284177290656000},
    {754, -247, 6},
    {755, -7681696667, 5177520},
    {756, 148380236545019, 7828410240},
    {757, -655064691529, 62130240},
    {758, -536, 9},
    {759, -733, 6},
    {760, 11, 3},
    {761, 18567443, 97200},
    {762, 21, 2},
    {763, 30763, 24},
    {764, -44669784128448751423, 1367557522513875},
    {765, -2847747716529353, 130473504000},
    {766, 707, 24},
    {767, -7988417, 24300},
    {768, -2619264692957, 93195360},
    {769, -10, 3},
    {770, -12848354780852969, 891506813760},
    {771, -595069, 1944},
    {772, 193, 4},
    {773, 4019338992081951196247, 105028417729065600},
    {774, 7682303877465809, 1114383517200},
    {775, -921851904704671450931, 210056835458131200},
    {776, 42, 1},
    {777, -143862664411642619, 20058903309600},
    {778, -8650, 81},
    {779, 2669680012748891, 1114383517200},
    {780, -4843, 44},
    {781, -21995, 36},
    {782, 30503, 24},
    {783, 355803290034899098351, 210056835458131200},
    {784, -5259277, 7776},
    {785, -30089, 648},
    {786, -35693, 324},
    {787, -199928548255371269, 13372602206400},
    {788, -3039, 88},
    {789, 11659584362819633, 742922344800},
    {790, 445385984010072931, 24516437378400},
    {791, -34, 1},
    {792, -790923756478042389523, 52514208864532800},
    {793, -3916794589350067, 557191758600},
    {794, -53236735337060898257, 4376184072044400},
    {795, -4, 3},
    {796, -348637312547288687, 18387328033800},
    {797, 92483, 648},
    {798, 4597143628898107, 557191758600},
    {799, 4843, 44},
    {800, -7, 8},
    {801, -7, 8},
    {802, 24, 1},
    {803, -209, 2},
    {804, 763284522663845360329, 52514208864532800},
    {805, 481330007036782531, 49032874756800},
    {806, -15749, 324},
    {807, 32597, 324},
    {808, 203316908727162119, 13372602206400},
    {809, 5019, 88},
    {810, -89004529469421811, 891506813760},
    {811, 1785877793, 437400},
    {812, 7, 4},
    {813, -46100180724960708377, 1235628443871360},
    {814, 13758805763911, 465976800},
    {815, 682935691628754119557, 12356284438713600},
    {816, -4, 1},
    {817, -1458415694153179, 495281563200},
    {818, 4684683970231, 209689560},
    {819, -51000150537101, 931953600},
    {820, 11534219301363433, 557191758600},
    {821, 23, 8},
    {822, -115, 16},
    {823, -46080410669858766617, 2471256887742720},
    {824, -81866965843271, 2795860800},
    {825, -2765, 36},
    {826, 700250857, 291600},
    {827, -35478810743151749, 393311829600},
    {828, 119344703, 291600},
    {829, -848685519735271411, 9026506489320},
    {830, 4, 1},
    {831, -12269804486951237, 1064117707488},
    {832, -53526697, 291600},
    {833, 297834935809018211, 42564708299520},
    {834, -36524226169, 20995200},
    {835, -52464961, 291600},
    {836, -1447424982616181848789, 7943325710601600},
    {837, -15, 2},
    {838, 6435869, 97200},
    {839, -27, 2},
    {840, -23, 2},
    {841, -12237880955726597, 2128235414976},
    {842, -103879831305633787, 14709862427040},
    {843, 97817353, 291600},
    {844, 933058799, 1749600},
    {845, 13, 48},
    {846, -42970399, 122400},
    {847, -125672489198547703, 29469253010400},
    {848, 695518489, 1428000},
    {849, -2579312605765617133, 112860968976000},
    {850, 5991183248225428333, 1768155180624000},
    {851, 9079745608999, 2185065720},
    {852, -2381035587942050927, 884077590312000},
    {853, -24101022402721, 7283552400},
    {854, -8284866425, 48557016},
    {855, -268524268743128777, 96737973408000},
    {856, 132389889964309917043997, 350094725763552000},
    {857, 772019568162157477, 270866325542400},
    {858, -65687467040330241727, 22346471857248000},
    {859, 335203967909742946168961, 350094725763552000},
    {860, -8101554168311827, 30929372812800},
    {861, -331, 16},
    {862, 4801, 24},
    {863, 5979719212081817069333, 1050284177290656000},
    {864, 1105634217254267, 3092937281280},
    {865, 7, 4},
    {866, 260290647983, 5578891200},
    {867, 53, 8},
    {868, -1322959179578259251, 29419724854080},
    {869, 13315152095597768557, 31826793251232000},
    {870, -35995672672627537099547, 50013532251936000},
    {871, 420581358732893180813, 15913396625616000},
    {872, 4967592200539256519683, 525142088645328000},
    {873, -80790017386810964875043, 175047362881776000},
    {874, -49, 18},
    {875, -1317320054966112991, 308907110967840},
    {876, 479, 108},
    {877, -2341, 108},
    {878, 439932484564558919, 73549312135200},
    {879, 11, 1},
    {880, -4, 1},
    {881, 194876939759249737153, 525142088645328000},
    {882, 113581554757246619, 1544535554839200},
    {883, -7, 4},
    {884, -7, 4},
    {885, -162166055433203, 367091040960},
    {886, 307, 88},
    {887, 4247459597, 24278508},
    {888, 8315350936260557, 605344132800},
    {889, -80051777288901474919, 4546684750176000},
    {890, -25848110089334538291677, 58349120960592000},
    {891, 637914099374217417641, 7956698312808000},
    {892, -23218324466115519782233, 525142088645328000},
    {893, 2598565428311443347503, 10296903698928000},
    {894, 299318862157, 97114032},
    {895, -62801432585004551453, 1235628443871360},
    {896, -479, 108},
    {897, 2341, 108},
    {898, 419185411562390831, 29419724854080},
    {899, -11, 1},
    {900, 4, 1},
    {901, 18927270002668155487397, 525142088645328000},
    {902, 85270655661549541787, 3089071109678400},
    {903, 7, 4},
    {904, 7, 4},
    {905, -399743089549981, 367091040960},
    {906, -445, 44},
    {907, 53, 2},
    {908, 2552, 243},
    {909, 251218188202945038779, 7956698312808000},
    {910, -1473183659346384684793, 31826793251232000},
    {911, 9396300566755001349091, 150040596755808000},
    {912, -102635848567879750073, 3089071109678400},
    {913, -6427, 864},
    {914, 7, 4},
    {915, -4, 1},
    {916, -1, 48},
    {917, 23, 8},
    {918, -141928988373479894507, 4376184072044400},
    {919, -32213314657926079, 64355648118300},
    {920, -361, 108},
    {921, -8189867759870653, 4457534068800},
    {922, 30943731743, 7193632},
    {923, -141001668113491501709, 6365358650246400},
    {924, 15149089504955, 9614289168},
    {925, 24517604594413004645, 509228692019712},
    {926, -6183282447398743731619, 210056835458131200},
    {927, 11, 1},
    {928, -35810422003950788347, 24712568877427200},
    {929, 7, 4},
    {930, -14936961221, 194228064},
    {931, -291, 22},
    {932, 239, 48},
    {933, -37, 8},
    {934, 5908839296827438878019, 210056835458131200},
    {935, 61631232647921993611, 12356284438713600},
    {936, 1859, 108},
    {937, 29834161506073691, 31202738481600},
    {938, -291, 44},
    {939, 156503833939, 97114032},
    {940, -690137047094503, 123820390800},
    {941, 2259006479694261641, 454668475017600},
    {942, -174034632775, 6409526112},
    {943, -19055109468485528843, 636535865024640},
    {944, 83354232005727853411, 6564276108066600},
    {945, -11, 1},
    {946, 18383501011022064041, 882591745622400},
    {947, -7, 4},
    {948, -7857049139, 24278508},
    {949, 291, 22},
    {950, 7, 8},
    {951, -3417436, 11475},
    {952, -156738675581722418897, 13128552216133200},
    {953, -14587322686003086181, 1544535554839200},
    {954, -512, 27},
    {955, -30117067794934639, 31202738481600},
    {956, 291, 44},
    {957, -498414256663, 194228064},
    {958, 890163874025268839, 74886572355840},
    {959, 389382423537453043, 21396163530240},
    {960, 979693795787868828437, 12356284438713600},
    {961, 34457199485, 32371344},
    {962, -2267476065181572650099, 24712568877427200},
    {963, -34211, 864},
    {964, -1023981443875, 194228064},
    {965, -46095238211185222937, 2471256887742720},
    {966, 51012065579101639373, 2471256887742720},
    {967, -7, 4},
    {968, -7, 4},
    {969, -36011529327871, 11471595030},
    {970, 1385983435553936737, 36774656067600},
    {971, -8253929083035293, 9673797340800},
    {972, -51327103474223903, 3869518936320},
    {973, 4652924278769910931, 638470624492800},
    {974, -871293503613257, 4694636944800},
    {975, 10660677665920404367, 147098624270400},
    {976, 149, 16},
    {977, -2909983, 91800},
    {978, -12261823604145077, 2128235414976},
    {979, 33632346324791369, 16344291585600},
    {980, 7, 4},
    {981, 611194095091, 2789445600},
    {982, -53, 8},
    {983, 3800389, 10080},
    {984, -1076381399, 2570400},
    {985, -26311409236413023850353, 804472986860928000},
    {986, -45589567430370390725227, 402236493430464000},
    {987, -1784893487, 5443200},
    {988, -528018551, 283500},
    {989, -74376255512841347719, 22346471857248000},
    {990, 46534721, 453600},
    {991, -1231, 18},
    {992, -4, 1},
    {993, 361463357757960247, 111345742126080},
    {994, 11, 1},
    {995, -71058505443187176916627, 353968114218808320},
    {996, -3224423328283, 39052238400},
    {997, -21813783837938574407, 8938588742899200},
    {998, -467309819472055886414237, 792214350870666240},
    {999, -56844961, 680400},
    {1000, -159622412652971, 412391637504},
    {1001, 59, 18},
    {1002, 52497509, 291600},
    {1003, -10157218575125051, 22269148425216},
    {1004, 415229, 9450},
    {1005, -141112919, 151200},
    {1006, -2090649693605538174899, 350094725763552000},
    {1007, 897584068048907, 3092937281280},
    {1008, -30360271, 64800},
    {1009, -4, 1},
    {1010, -2716159, 25200},
    {1011, -4781, 288},
    {1012, -249132865583, 2789445600},
    {1013, -11407539433585063, 6185874562560},
    {1014, -11, 1},
    {1015, -2904945833874231860308759, 1718646835566528000},
    {1016, 158876833673425673, 54173265108480},
    {1017, 21813783837938574407, 8938588742899200},
    {1018, -872288883278598480017417267, 207956267103549888000},
    {1019, -6634515704563, 19526119200},
    {1020, 159622412652971, 412391637504},
    {1021, -59, 18},
    {1022, -52497509, 291600},
    {1023, -1599661942787413, 1265292524160},
    {1024, 5220259, 37800},
    {1025, 1929, 8},
    {1026, -10657448268012731974801, 350094725763552000},
    {1027, -897584068048907, 3092937281280},
    {1028, 30619471, 64800},
    {1029, 4, 1},
    {1030, 6031244408909, 39052238400},
    {1031, 31337, 288},
    {1032, 55, 4},
    {1033, 3443, 162},
    {1034, 4575391300294581633635339, 3781023038246361600},
    {1035, -3041, 72},
    {1036, 4883, 162},
    {1037, 2172608150556627179632207, 756204607649272320},
    {1038, 4, 1},
    {1039, -5954, 81},
    {1040, -3571, 144},
    {1041, 1, 6},
    {1042, 1, 2},
    {1043, -15, 2},
    {1044, 2791, 12},
    {1045, 141853499198237128607, 4376184072044400},
    {1046, 31327, 432},
    {1047, -707, 9},
    {1048, -97, 18},
    {1049, 33817, 432},
    {1050, -625, 16},
    {1051, -236925433021871, 78104476800},
    {1052, 15, 2},
    {1053, 11, 1},
    {1054, -1611838251249717719672083, 1512409215298544640},
    {1055, -2392106066137, 13017412800},
    {1056, -1052296651733273, 1405880582400},
    {1057, -9704182059940978208174311, 3781023038246361600},
    {1058, -341466138791983, 281176116480},
    {1059, -3292090446703, 13017412800},
    {1060, 523, 6},
    {1061, -89945767, 388800},
    {1062, 15, 2},
    {1063, -11, 2},
    {1064, 45, 2},
    {1065, -199589806120844082175, 8402273418325248},
    {1066, -45, 4},
    {1067, 4362445639, 4082400},
    {1068, -111298375057, 1301741280},
    {1069, -6757, 288},
    {1070, 4439438546929, 7810447680},
    {1071, 1094035702449467, 1546468640640},
    {1072, -11, 1},
    {1073, 1866576320225099845462949, 3781023038246361600},
    {1074, 2392106066137, 13017412800},
    {1075, 1052296651733273, 1405880582400},
    {1076, 277541380767670765090271, 236313939890397600},
    {1077, 29459721098806303, 30929372812800},
    {1078, 12775459334903, 19526119200},
    {1079, -523, 6},
    {1080, -1794412259, 5443200},
    {1081, -15, 2},
    {1082, -211, 4},
    {1083, 433, 6},
    {1084, 397181166375305469677, 52514208864532800},
    {1085, 1140429761668667, 3092937281280},
    {1086, -972430777, 4082400},
    {1087, 111298375057, 1301741280},
    {1088, 20447, 288},
    {1089, 143936859342457, 78104476800},
    {1090, 13520988588211643442941, 88965247958737920},
    {1091, 24321151832524115394317, 88965247958737920},
    {1092, 23586261451, 1084784400},
    {1093, -4307, 144},
    {1094, 3798671636579, 1220382450},
    {1095, 668371, 18900},
    {1096, 149, 16},
    {1097, 46095238211185222937, 2471256887742720},
    {1098, 10968751, 14175},
    {1099, -4, 1},
    {1100, -260290647983, 5578891200},
    {1101, -4, 1},
    {1102, -427488087208762759, 111345742126080},
    {1103, 705896801395716697133, 3160429591239360},
    {1104, 1306686501060986322151, 2528343672991488},
    {1105, -269419232449774619, 55672871063040},
    {1106, 12, 1},
    {1107, 18, 1},
    {1108, 27, 4},
    {1109, 18, 1},
    {1110, 12261823604145077, 2128235414976},
    {1111, -1105634217254267, 3092937281280},
    {1112, -4, 1},
    {1113, 4, 1},
    {1114, 935, 72},
    {1115, -84888635, 162432},
    {1116, 1129133463428810746657, 26027067221971200},
    {1117, 392228827219, 21745584000},
    {1118, 21302182608346001681371189, 41591253420709977600},
    {1119, 617140861317904303, 312027384816000},
    {1120, -2073030245889998125733, 105028417729065600},
    {1121, 35004448823234034958151819, 103978133551774944000},
    {1122, -66942647, 272160},
    {1123, 147037717924280417, 102969036989280},
    {1124, -6921047, 36450},
    {1125, 250022359, 4082400},
    {1126, -5439790246959975906347, 1223272159432646400},
    {1127, -19113491, 151200},
    {1128, -847651, 10800},
    {1129, -25713791, 367200},
    {1130, -497213543, 1071000},
    {1131, 265845470365253564221, 21005683545813120},
    {1132, 278957974560028009, 193066944354900},
    {1133, 6858001, 32400},
    {1134, -10250171, 32400},
    {1135, -87495491, 1705536},
    {1136, -382945, 3168},
    {1138, 7239304842325, 5244157728},
    {1139, 53581481483605422909733, 174753165633235200},
    {1140, 16745437571183, 10872792000},
    {1141, 22994585447982181444112039, 6498633346985934000},
    {1142, 312257786342445471011, 15913396625616000},
    {1143, -46585157898304579098529, 525142088645328000},
    {1144, 17325121544979704596595947, 8664844462647912000},
    {1145, 53667615070469, 52441577280},
    {1146, -1440054330807016249, 411876147957120},
    {1147, 7300397, 18225},
    {1148, -259472359, 2041200},
    {1149, -24429887157640334556157, 407757386477548800},
    {1150, -5636059, 75600},
    {1151, 56372, 675},
    {1152, 3750641, 183600},
    {1153, -1897, 16},
    {1154, 23594857687640147597233, 525142088645328000},
    {1155, 10767265265416947691, 441295872811200},
    {1156, -6890401, 16200},
    {1157, 10282571, 16200},
    {1158, -26278528951921, 26220788640},
    {1159, 55689, 352},
    {1161, 684658, 675},
    {1162, -19651712853873774080483, 556032799742112000},
    {1163, 38, 1},
    {1164, -40888435903190769138280843, 18905115191231808000},
    {1165, 9774977624568851, 990563126400},
    {1166, 3692247518806572460829, 87523681440888000},
    {1167, -2454623154530051012994491, 1890511519123180800},
    {1168, 10488437, 24300},
    {1169, 53795147837357019793, 4412958728112000},
    {1170, 185944433, 97200},
    {1171, 34765, 324},
    {1172, 270335045463263555417, 79433257106016000},
    {1173, -96197, 2025},
    {1174, 5389, 24},
    {1175, -2, 1},
    {1176, -1546490230205798907629, 87523681440888000},
    {1177, -86693300959430504483, 2941972485408000},
    {1178, 322, 9},
    {1179, -45566539, 72900},
    {1180, 21625379, 34992},
    {1181, 4541, 176},
    {1183, -1313661040599847, 458863801200},
    {1184, 4069389011226974435249, 63546605684812800},
    {1185, -72, 1},
    {1186, 14707078887812178793535033, 7562046076492723200},
    {1187, -136703800801484639, 31202738481600},
    {1188, -21876574231500171519331, 420113670916262400},
    {1189, 9033038147387426505281029, 7562046076492723200},
    {1190, -66607279, 170100},
    {1191, 1909510182794377193, 484560174067200},
    {1192, -43945, 324},
    {1193, -163297335844463, 131103943200},
    {1194, -3960486314181446017847, 444826239793689600},
    {1195, 73553209, 226800},
    {1196, 11, 2},
    {1197, -779, 24},
    {1198, 273303176322163837939, 8402273418325248},
    {1199, 49887784139927958163, 12356284438713600},
    {1200, 1087065677, 2041200},
    {1201, -920, 9},
    {1202, -689396005503077, 1101273122880},
    {1203, -6251, 32},
    {1204, 850689191044357, 262207886400},
    {1205, -313840412672038689145, 4448262397936896},
    {1206, -19, 1},
    {1207, -244808881044397919952949, 270073074160454400},
    {1208, -3975632731309249, 1300114103400},
    {1209, 2905008923878944819107, 105028417729065600},
    {1210, -23864073077202322898671, 40223649343046400},
    {1211, -17530523, 340200},
    {1212, -1972504261770751957, 1235628443871360},
    {1213, 22805, 162},
    {1214, 13591030234519, 6555197160},
    {1215, 1121676743158192291723, 111206559948422400},
    {1216, 2, 1},
    {1217, 1187, 24},
    {1218, 33782809, 61200},
    {1219, -1704053495443224192889, 105028417729065600},
    {1220, -1076689512954350857, 441295872811200},
    {1221, -69638869, 1020600},
    {1222, 4247, 36},
    {1223, 1062035632402889, 1101273122880},
    {1224, 125929, 1056},
    {1225, 3708269272037, 45886380120},
    {1226, 85399824706035292242781, 444826239793689600},
    {1227, -2241589264653092932597, 15886651421203200},
    {1228, 3243132359656981, 587345665536},
    {1229, -32663952227655283669, 2471256887742720},
    {1230, 5757439374765947527931, 88965247958737920},
    {1231, -278532504448211, 122363680320},
    {1232, 16429026456879691847, 1647504591828480},
    {1233, 151500373, 291600},
    {1234, 2961437575026443, 917727602400},
    {1235, -492581920779121600573, 17793049591747584},
    {1236, 4, 1},
    {1237, -4, 1},
    {1238, 184596497438167027189, 24712568877427200},
    {1239, -6280703154909497851, 726840261100800},
    {1240, -313933757, 453600},
    {1241, 17998973, 32400},
    {1242, 40416724202251, 73418208192},
    {1243, 8, 11},
    {1244, 4, 1},
    {1245, -70105181422843314412033, 1223272159432646400},
    {1246, -4, 1},
    {1247, -25408114826504876975467, 63208591824787200},
    {1248, -3028583174213, 2789445600},
    {1249, 4518044685334707547, 319235312246400},
    {1250, -8042587581225180913093, 31604295912393600},
    {1251, 8995279, 48600},
    {1252, -14993075129251, 231833923200},
    {1253, 523393, 145800},
    {1254, 137, 6},
    {1255, -28438732175096099317441, 407757386477548800},
    {1256, 112069, 675},
    {1257, 5304433, 45900},
    {1258, -6080575972503701, 591176504160},
    {1259, -8423529617459100349, 3089071109678400},
    {1260, 4, 1},
    {1261, 20785633, 32400},
    {1262, 48251, 1800},
    {1263, 516427, 3168},
    {1264, 254048463147391, 183545520480},
    {1265, -5427291281140971138797, 67959564412924800},
    {1266, -15218575806923, 21745584000},
    {1267, 34049949064844260011851, 17192151711603000},
    {1268, 1663763524549093914439, 15913396625616000},
    {1269, 28674585916965205449559, 262571044322664000},
    {1270, -3342608477108997092184173, 3058180398581616000},
    {1271, -10858570758323899, 734182081920},
    {1272, 892632277469517821, 411876147957120},
    {1273, -93082651, 291600},
    {1274, -281606291, 4082400},
    {1275, -4838171493878779679137, 43688291408308800},
    {1276, 6467659, 151200},
    {1277, -29536, 675},
    {1278, -3016241, 367200},
    {1279, 1833, 32},
    {1280, -15222026810320351579687, 262571044322664000},
    {1281, -79834184450879081981, 3089071109678400},
    {1282, 6922801, 32400},
    {1283, -10314971, 32400},
    {1284, -18491160600365, 73418208192},
    {1285, -18707, 792},
    {1287, 5520879682440703, 2228767034400},
    {1288, -266887256228950303687, 12356284438713600},
    {1289, 19, 1},
    {1290, -248552201780954750918179, 210056835458131200},
    {1291, -1796495321840975833423, 31826793251232000},
    {1292, -3668097646054429168829, 87523681440888000},
    {1293, 416959786983881490886153, 556032799742112000},
    {1294, 1992188021027749, 52441577280},
    {1295, -54940823656454631793, 4412958728112000},
    {1296, -113794729, 48600},
    {1297, 127273, 648},
    {1298, 7587186924068399261, 34752049983882000},
    {1299, 48272, 2025},
    {1300, 1546884086772282903629, 87523681440888000},
    {1301, 87622053978579734483, 2941972485408000},
    {1302, -412, 9},
    {1303, 45901339, 72900},
    {1304, -28734110852239109, 13372602206400},
    {1305, 15073, 264},
    {1307, -390805909648773049, 62405476963200},
    {1308, -132224596895654447519, 24712568877427200},
    {1309, 34, 1},
    {1310, 91533421025310310814431, 84022734183252480},
    {1311, 801840880139485293677, 12730717300492800},
    {1312, 5249772311989296873973, 60016238702323200},
    {1313, -8760378117077202122659, 13083124699814400},
    {1314, -8949708721423601, 367091040960},
    {1315, -6337228875825815393, 484560174067200},
    {1316, 29057, 648},
    {1317, 5698807804033567, 1835455204800},
    {1318, -238305516289971325301, 11120655994842240},
    {1319, -3141259, 226800},
    {1320, -397088108909269660967, 6001623870232320},
    {1321, -51258302022255274963, 12356284438713600},
    {1322, -1116020477, 2041200},
    {1323, 1010, 9},
    {1324, 20283919707438503, 93608215444800},
    {1325, 124783, 792},
    {1326, 5086469418920927, 693394188480},
    {1327, 2819856650416227533, 38136680366400},
    {1328, -15460313, 59925},
    {1329, -8012857158701344918261, 15004059675580800},
    {1330, -23488554176428330877, 636535865024640},
    {1331, -6637587742969871809127, 105028417729065600},
    {1332, 303471799933077238637, 992915713825200},
    {1333, 14119269856087177, 3120273848160},
    {1334, -5565846199754749397, 123562844387136},
    {1335, -22481, 162},
    {1336, 543645218523901, 91772760240},
    {1337, 1738253911357192398887, 55603279974211200},
    {1338, 3995441, 61200},
    {1339, 2622393928537902135587, 52514208864532800},
    {1340, 2918039838510197507, 96533472177450},
    {1341, 80033869, 1020600},
    {1342, -3743, 36},
    {1343, -41077432743634967, 93608215444800},
    {1344, -34055, 264},
    {1345, 2633513770431389, 244727360640},
    {1346, -44315863249174790527, 525799337817600},
    {1347, 173980373300089817309, 1830560657587200},
    {1348, 949339106524820573, 74886572355840},
    {1349, 32663952227655283669, 2471256887742720},
    {1350, 28747520301018425632171, 444826239793689600},
    {1351, 4486632837163649, 1468364163840},
    {1352, -16429026456879691847, 1647504591828480},
    {1353, -89977499, 145800},
    {1354, 5215111999174811, 458863801200},
    {1355, -33437789008812719239, 434400624798525},
    {1356, -4, 1},
    {1357, 4, 1},
    {1358, -184596497438167027189, 24712568877427200},
    {1359, 6280703154909497851, 726840261100800},
    {1360, 312119357, 453600},
    {1361, -17869373, 32400},
    {1362, -856765003626583, 367091040960},
    {1363, 36, 11},
    {1364, -616772986291, 1394722800},
    {1365, -10723104959942128032187, 43688291408308800},
    {1366, 4, 1},
    {1367, -144284476482991191731, 638470624492800},
    {1368, -235629264474778147, 19347594681600},
    {1369, -4518044685334707547, 319235312246400},
    {1370, 496845631967038873727, 3718152460281600},
    {1371, -4150020843443, 1394722800},
    {1372, 14993075129251, 231833923200},
    {1373, -523393, 145800},
    {1374, -137, 6},
    {1375, -9165415996878337906447, 17989296462244800},
    {1376, -110044, 675},
    {1377, -4117841, 91800},
    {1378, 6080575972503701, 591176504160},
    {1379, -19268572288401233669, 772267777419600},
    {1380, -4, 1},
    {1381, -20915233, 32400},
    {1382, 536419906399, 2789445600},
    {1383, 300917, 3168},
    {1384, 2149994301577, 310651200},
    {1385, 16648200787796089, 1174261536000},
    {1386, 8750177827, 30456000},
    {1387, 1244171399, 4284000},
    {1388, -5497265699897, 232988400},
    {1389, 7524484098785891, 587130768000},
    {1390, 223, 12},
    {1391, 59410513141, 51775200},
    {1392, -15533816218696609, 587130768000},
    {1393, -15946647799337, 931953600},
    {1394, -12223, 72},
    {1395, 3220547, 10800},
    {1396, -67, 12},
    {1397, 110689133, 388800},
    {1398, -5197, 24},
    {1399, 12637, 96},
    {1400, 173887633, 1428000},
    {1401, 12106255638402217, 391420512000},
    {1402, -755, 48},
    {1403, 203083543, 145800},
    {1404, 120972385112909, 2795860800},
    {1405, 253, 8},
    {1406, -12294947576595787, 4457534068800},
    {1407, 1221079, 5832},
    {1408, -39, 2},
    {1409, -1700183521252621651, 220647936405600},
    {1410, 20058646011969491, 1114383517200},
    {1411, 155442070560673991, 10029451654800},
    {1412, -113, 3},
    {1413, -626426876289721169, 20058903309600},
    {1414, 1061495, 2592},
    {1415, 60137961587447, 11143835172},
    {1416, 10319, 44},
    {1417, -113, 18},
    {1418, -77, 6},
    {1419, -7, 8},
    {1420, -7, 8},
    {1421, -7992702515743333, 534904088256},
    {1422, 6245209, 7776},
    {1423, 32231, 648},
    {1424, -31781, 648},
    {1425, -114402838002882367, 2674520441280},
    {1426, 10495, 88},
    {1427, 16976174036734781, 247640781600},
    {1428, -358798492446066707, 257422592473200},
    {1429, -127, 4},
    {1430, 854079210887723303, 147098624270400},
    {1431, -9973739258677183, 557191758600},
    {1432, -157411727949776141, 10029451654800},
    {1433, -573601750350331783, 343230123297600},
    {1434, -219989, 648},
    {1435, 504959169952975, 22287670344},
    {1436, -4203, 44},
    {1437, 1315, 12},
    {1438, -27283, 24},
    {1439, 7972532174082013, 534904088256},
    {1440, -838955674078968557, 514845184946400},
    {1441, 15245, 324},
    {1442, 39107, 648},
    {1443, 113777319057129157, 2674520441280},
    {1444, -9043, 88},
    {1445, 222795163802150657, 4457534068800},
    {1446, 23610216100409, 2096895600},
    {1447, -7, 4},
    {1448, 4, 1},
    {1449, -13758805763911, 465976800},
    {1450, 10072133997271, 419379120},
    {1451, 4, 1},
    {1452, 7873310118918553, 495281563200},
    {1453, -4684683970231, 209689560},
    {1454, -378164754863, 15532560},
    {1455, 30010524930282533, 1114383517200},
    {1456, -269027, 32400},
    {1457, 7, 8},
    {1458, -6, 1},
    {1459, 81866965843271, 2795860800},
    {1460, 707, 9},
    {1461, -962664397, 291600},
    {1462, 608373587618560267, 6686301103200},
    {1463, 20120989, 32400},
    {1464, -1339611543813685695131, 111206559948422400},
    {1465, -4, 1},
    {1466, 15, 2},
    {1467, 53526697, 291600},
    {1468, 6096623719, 20995200},
    {1469, 36524226169, 20995200},
    {1470, 173728841, 583200},
    {1471, 4959624189604520181241, 111206559948422400},
    {1472, 15, 2},
    {1473, 3562801, 12150},
    {1474, -1267, 12},
    {1475, 2, 1},
    {1476, -45, 4},
    {1477, -1288986766369455547, 1029690369892800},
    {1478, -312614071, 291600},
    {1479, -933058799, 1749600},
    {1480, 625, 16},
    {1481, -4482707629920221, 663888052800},
    {1482, -172078703, 1101600},
    {1483, -3018909731, 34516800},
    {1484, -21686567944621462163, 3530366982489600},
    {1485, 136956855015337, 33018770880},
    {1486, 2442532710445772663, 224659717067520},
    {1487, -12287237, 37800},
    {1488, -374009056747, 362426400},
    {1489, 11287323920086446469, 1123298585337600},
    {1490, 5189, 72},
    {1491, 1873481505828811, 192609496800},
    {1492, 61351, 264},
    {1493, -375026761, 2721600},
    {1494, 17, 4},
    {1495, 78067793, 1101600},
    {1496, 1129, 8},
    {1497, -252873211991930149, 18721643088960},
    {1498, 22715381, 183600},
    {1499, -2682951637, 2041200},
    {1500, 1453, 48},
    {1501, -1851460628113769, 2600228206800},
    {1502, 33839, 396},
    {1503, 2408814544532233, 1783013627520},
    {1504, 60098962578572223091, 6178142219356800},
    {1505, 3420167531, 17258400},
    {1506, 17122268793843569047, 3530366982489600},
    {1507, -3870278200138649, 742922344800},
    {1508, -9356478773768564461, 374432861779200},
    {1509, -511, 12},
    {1510, 7263449747, 5177520},
    {1511, -248606867856842329537, 24712568877427200},
    {1512, 77, 18},
    {1513, -218050927219760063, 31202738481600},
    {1514, -40511, 66},
    {1515, -1238593523, 5443200},
    {1516, -16, 1},
    {1517, 269165491, 550800},
    {1518, -97, 3},
    {1519, 334909107156054071, 12481095392640},
    {1520, 55984338110003816683, 12356284438713600},
    {1521, 52474403, 340200},
    {1522, -1405, 24},
    {1523, 24205131224257, 30955097700},
    {1524, -12160, 33},
    {1525, -332089287609160561, 9245255846400},
    {1526, -4, 1},
    {1527, -7, 4},
    {1528, -47648928641185552603, 4118761479571200},
    {1529, 3551704725309774473, 124810953926400},
    {1530, 840321430662013501, 37443286177920},
    {1531, -38499325061794711, 3466970942400},
    {1532, -2703242198672787589, 74886572355840},
    {1533, -2649413, 2592},
    {1534, 239977604016306979, 20801825654400},
    {1535, 28, 11},
    {1536, 1209167, 113400},
    {1537, 7, 8},
    {1538, -724496903711634749, 27735767539200},
    {1539, 6, 1},
    {1540, 13756350673, 4082400},
    {1541, -1174, 9},
    {1542, -17108266053420807961, 187216430889600},
    {1543, 36, 11},
    {1544, 20251772554487, 5578891200},
    {1545, -1078524252083964298183, 26166249399628800},
    {1546, 153585427487077, 55231022880},
    {1547, 224957308177, 2789445600},
    {1548, -13509356341487, 2510501040},
    {1549, -4, 1},
    {1550, 92568618264427, 25105010400},
    {1551, -667969665601, 1394722800},
    {1552, -2201071634762735497529, 20219374536076800},
    {1553, -11, 2},
    {1554, 79, 2},
    {1555, -38492731, 550800},
    {1556, -15, 2},
    {1557, 15148540814707, 3347334720},
    {1558, -61696103141225240011, 12356284438713600},
    {1559, -91, 6},
    {1560, 1174, 9},
    {1561, 4461686072087, 8368336800},
    {1562, 496607, 3168},
    {1563, -4592947207182973, 4457534068800},
    {1564, -1321482917709193711, 90855032637600},
    {1565, -5653557287, 34516800},
    {1566, -10279914179197825399, 2059380739785600},
    {1567, 245372356000469, 297168937920},
    {1568, 3970020303680646317, 280824646334400},
    {1569, 643, 24},
    {1570, -7287611507, 10355040},
    {1571, 55806211761463180951, 6178142219356800},
    {1572, -115, 72},
    {1573, -2372576912896679, 1114383517200},
    {1574, 27487159, 504900},
    {1575, -12226082, 42525},
    {1576, 613, 24},
    {1577, 1006121023, 3965760},
    {1578, 149, 12},
    {1579, -99796179496860383, 7488657235584},
    {1580, -343125780880614157, 45427516318800},
    {1581, -153732959, 2041200},
    {1582, 1357, 48},
    {1583, -181770394723819, 2600228206800},
    {1584, 130651, 792},
    {1585, 2666784421172436419, 24962190785280},
    {1586, 51017008092877124813, 1235628443871360},
    {1587, 7, 4},
    {1588, 476716970420682547, 161520058022400},
    {1589, -3551704725309774473, 124810953926400},
    {1590, -840321430662013501, 37443286177920},
    {1591, 30046088775347, 15477548850},
    {1592, -1375406139619552745729, 24712568877427200},
    {1593, 196325, 162},
    {1594, 1002291996986749453, 31202738481600},
    {1595, -28, 11},
    {1596, -9, 8},
    {1597, 269, 16},
    {1598, 724496903711634749, 27735767539200},
    {1599, 50997238037775183053, 2471256887742720},
    {1600, -10854501913, 4082400},
    {1601, 4759, 36},
    {1602, 1006468440656116097, 11012731228800},
    {1603, -36, 11},
    {1604, -2242985618201, 929815200},
    {1605, 7774244719711746984163, 111206559948422400},
    {1606, -5590189, 12240},
    {1607, -116710943045237, 36820681920},
    {1608, -224957308177, 2789445600},
    {1609, 13509356341487, 2510501040},
    {1610, 4, 1},
    {1611, -3030270853176851, 782439490800},
    {1612, -652220920651, 348680700},
    {1613, 3462385664245270809727, 27801639987105600},
    {1614, -2, 1},
    {1615, -1087, 24},
    {1616, 1966207759, 9914400},
    {1617, 15, 2},
    {1618, -15148540814707, 3347334720},
    {1619, 20289629162189421239, 3089071109678400},
    {1620, 115, 6},
    {1621, -4759, 36},
    {1622, -4461686072087, 8368336800},
    {1623, -647197, 3168},
    {1624, -42234382344488059, 2936728327680},
    {1625, 1951411, 3600},
    {1626, -26594599, 50400},
    {1627, 685087494404837, 163151573760},
    {1628, -34383377898311, 465976800},
    {1629, 2849884656572190131, 41603651308800},
    {1630, -479920933, 453600},
    {1631, 33598537, 32400},
    {1632, 134632288370569, 45886380120},
    {1633, -11959779561973, 5578891200},
    {1634, -17684270063897284063697, 88965247958737920},
    {1635, -18252084241, 19371150},
    {1636, 366210811, 583200},
    {1637, -4022952667621, 557889120},
    {1638, -2884440358836571465037, 8896524795873792},
    {1639, -362177, 10800},
    {1640, -107, 16},
    {1641, -51012065579101639373, 2471256887742720},
    {1642, 4, 1},
    {1643, -1382153, 2025},
    {1644, -611194095091, 2789445600},
    {1645, 4, 1},
    {1646, -235861, 720},
    {1647, 32471100479626095323, 1859076230140800},
    {1648, 5590189, 24480},
    {1649, 129109035017835512521, 3718152460281600},
    {1650, -149573107, 388800},
    {1651, 15617537147, 19828800},
    {1652, 16168556157221, 13910035392},
    {1653, -5186069, 32400},
    {1654, -2155, 72},
    {1655, -1477901801, 4872960},
    {1656, 146077, 423},
    {1657, -4695413, 26320},
    {1658, 209411, 225},
    {1659, -487448137, 592200},
    {1660, 3800389, 5040},
    {1661, -235861, 360},
    {1662, 68111303, 75600},
    {1663, -4549067, 5400},
    {1664, -247564, 423},
    {1665, -321358003777, 1066348800},
    {1666, 913, 12},
    {1667, 42970399, 61200},
    {1668, -1951411, 1800},
    {1669, -338034600887, 399880800},
    {1670, 63019, 225},
    {1671, 4148441, 30600},
    {1672, -104942833, 183600},
    {1673, 6706837, 5400},
    {1674, 2689, 12},
    {1675, 48728999580413, 14497056000},
    {1676, -156561102721, 151011000},
    {1677, -35563244, 44625},
    {1678, 171830, 423},
    {1679, 350580563, 1438200},
    {1680, 5590189, 12240},
    {1681, -1076381399, 1285200},
    {1682, -1387114199, 1285200},
    {1683, 98038703, 183600},
    {1684, -167741, 423},
    {1685, 17459882641, 17136000},
    {1686, -695518489, 714000},
    {1687, -1049193161, 803250},
    {1688, 26594599, 25200},
    {1689, 1135, 12},
    {1690, -396559, 12600},
    {1691, -9403, 8},
    {1692, 362921179, 428400},
    {1693, -88883833, 75600},
    {1694, -2717, 12},
    {1695, 78572769972343, 21745584000},
    {1696, -85210, 141},
    {1697, -5720309290937, 5436396000},
    {1698, -1519328563, 2142000},
    {1699, 638502196991, 154224000},
    {1700, -335, 4},
    {1701, -5054407577, 2842560},
    {1702, -80057, 141},
    {1703, 29023511407, 17258400},
    {1704, 170631739, 183600},
    {1705, -620701218403, 103550400},
    {1706, -7544821, 5400},
    {1707, 585581042443, 161078400},
    {1708, 101643739, 75600},
    {1709, -242175956243, 290822400},
    {1710, 2039, 12},
    {1711, -594011321, 1814400},
    {1712, -62607953, 75600},
    {1713, 13531619, 129600},
    {1714, 3946667, 5400},
    {1715, -388733719, 1321920},
    {1716, -74760353, 183600},
    {1717, 21448190843, 6426000},
    {1718, 573279149, 1285200},
    {1719, 7622822, 14875},
    {1720, -9674017, 20400},
    {1721, -958331, 1200},
    {1722, 924901, 1200},
    {1723, 147687, 376},
    {1724, 145, 8},
    {1725, 81320787435137, 175414377600},
    {1726, -877401756373, 9664704000},
    {1727, 275837907707, 1932940800},
    {1728, 1, 4},
    {1729, -1, 2},
    {1730, 1, 2},
    {1731, -1, 2},
    {1732, 1, 4},
    {1733, -1, 2},
    {1734, 1, 2},
    {1735, 1, 4},
    {1736, -1, 2},
    {1737, 1, 4},
    {1738, 11, 4},
    {1739, -1, 1},
    {1740, -7, 16},
    {1741, -1, 1},
    {1742, 1, 1},
    {1743, -15, 8},
    {1744, 112, 1},
    {1745, -13562859224554671013, 300081193511616},
    {1746, -319592702307945383821, 12503383062984000},
    {1747, 661986954086464782101, 21005683545813120},
    {1748, 562792342936522658317, 393856566483996000},
    {1749, -730609485947227813414867, 4726278797807952000},
    {1750, -2984642666466509744977, 58349120960592000},
    {1751, -3038276385146266111339, 175047362881776000},
    {1752, 1326345213375679823, 16410690270166500},
    {1753, -2089033900912704899, 140412323167200},
    {1754, -408132693098075343316111, 9452557595615904000},
    {1755, -402996810497186094609199, 4726278797807952000},
    {1756, -367429664823965901763, 11935047469212000},
    {1757, -688444637599802831, 221019397578000},
    {1758, 6228909506864767727, 1823410030018500},
    {1759, 18131207330681169061907, 525142088645328000},
    {1760, 434419300268933285351, 14587280240148000},
    {1761, 129069748457524824553, 9548037975369600},
    {1762, -4427074401494685307, 248646822275250},
    {1763, -52419064319845595537, 11935047469212000},
    {1764, -1044604668665037568317469, 9452557595615904000},
    {1765, 26370923679804016390039, 350094725763552000},
    {1766, 16683956572512847735681, 525142088645328000},
    {1767, 782842995672243854021, 23870094938424000},
    {1768, 3956649263563605204881, 47740189876848000},
    {1770, 1697752619, 160650},
    {1771, -1406788219, 137700},
    {1772, 112, 1},
    {1773, -1783450306196614603, 980657495136000},
    {1774, -426872078265877729, 49032874756800},
    {1775, 198993826440297816949, 8825917456224000},
    {1776, -179395476726517047329, 5295550473734400},
    {1777, -1777259663039746585361, 19858314276504000},
    {1778, -34551976277052339289, 2206479364056000},
    {1779, -426345136539570931, 98065749513600},
    {1780, 227888160137847793301, 30890711096784000},
    {1781, 722527643213723, 587130768000},
    {1782, 20195598606149019134293, 111206559948422400},
    {1783, -129812530275530083541, 79433257106016000},
    {1784, -1962324884556710669, 66863011032000},
    {1785, -404453443805349331, 65377166342400},
    {1786, 49667618255442954683, 1765183491244800},
    {1787, 425887496375174131, 65377166342400},
    {1788, -2299400156600140879, 802356132384000},
    {1789, -1564783127100170744179, 79433257106016000},
    {1790, -32, 1},
    {1791, 214985091718986527, 20058903309600},
    {1792, 211201202486333927, 20058903309600},
    {1793, -11118239828643941, 8023561323840},
    {1794, 82916230016036861, 20058903309600},
    {1795, 332218251997747237, 40117806619200},
    {1796, -19871938439332001, 6686301103200},
    {1797, -1531, 3},
    {1798, -1684585553735569, 594337875840},
    {1799, -129257897319793, 417893818950},
    {1800, -8, 1},
    {1801, -20554519805100691, 8915068137600},
    {1802, 1064623188331, 122291744},
    {1803, 50595021080603443, 8915068137600},
    {1804, 343555696252829, 4457534068800},
    {1805, 460932502583903, 330187708800},
    {1806, -2786017752167857, 1114383517200},
    {1807, -17490458586921127, 8915068137600},
    {1808, -2924314700755537, 557191758600},
    {1809, 481198179260009, 742922344800},
    {1810, 128843515769923, 1485844689600},
    {1811, 4119927886694147, 4457534068800},
    {1812, 183135287801947, 1114383517200},
    {1813, -553457859401069, 2228767034400},
    {1814, 10657853113895129, 1485844689600},
    {1815, -24, 1},
    {1816, -78587265044039, 20968956000},
    {1817, -37768543255537, 10484478000},
    {1818, 50229943194649, 34537104000},
    {1819, -722234077829723, 587130768000},
    {1820, -1295800604615821, 293565384000},
    {1821, 6638370712783, 97855128000},
    {1822, 1485, 8},
    {1823, 491598770383, 232988400},
    {1824, 1617273547057, 1397930400},
    {1825, 72, 1},
    {1826, 670970840263, 931953600},
    {1827, -9864001097, 1617975},
    {1828, -5010693791609, 931953600},
    {1829, -72, 1},
    {1830, 39181, 324},
    {1831, 7291, 324},
    {1832, 5627, 108},
    {1833, 5003, 108},
    {1834, 40415, 216},
    {1835, 451, 36},
    {1836, 8, 1},
    {1837, -22533647, 72900},
    {1838, 15519521, 145800},
    {1839, -19499987, 48600},
    {1840, -347809, 24300},
    {1841, -4558267, 12150},
    {1842, -124913, 4050},
    {1843, 48, 1},
    {1844, 32, 1},
    {1845, -120, 1},
    {1846, 791, 528},
    {1847, -1873, 66},
    {1848, -4843, 88},
    {1849, -1719, 88},
    {1850, -2777, 88},
    {1851, -103, 16},
    {1853, -21, 2},
    {1854, 7, 1},
    {1855, 6791, 36},
    {1856, -28277741, 194400},
    {1857, -23, 18},
    {1858, -75619, 4050},
    {1859, -1, 64},
    {1860, 3, 64},
    {1861, 1, 12},
    {1862, 1, 24},
    {1863, 3, 64},
    {1864, -1, 64},
    {1865, 1, 24},
    {1866, 1, 12},
    {1867, 1, 4},
    {1868, 1, 4},
    {1869, 7, 64},
    {1870, 7, 64},
    {1871, 1, 4},
    {1872, 1, 4},
    {1873, 15, 32},
    {1874, 15, 32},
    {1875, 1130479880377424629, 94722598962000},
    {1876, 526871629326442003, 176815518062400},
    {1877, -68355078831506911511, 5304465541872000},
    {1878, 4132306224970689776081, 116698241921184000},
    {1879, 2783328445732703331853, 5470230090055500},
    {1880, 3310165807224269447, 151556158339200},
    {1881, 3076654800549474659, 1768155180624000},
    {1882, -3354133358053165969, 884077590312000},
    {1883, -376077934981157, 5200456413600},
    {1884, -21599963447862191041787, 70018945152710400},
    {1885, 14103750878612632915319, 70018945152710400},
    {1886, -34330974131336162591, 1326116385468000},
    {1887, -303239165875381091, 1768155180624000},
    {1888, 1836748086560956619, 1178770120416000},
    {1889, 187029359142063092323, 5304465541872000},
    {1890, -3684421134891352619, 1178770120416000},
    {1891, 39561472863614239411, 1768155180624000},
    {1892, 7313839169651745559, 1768155180624000},
    {1893, -381924226992955067, 1060893108374400},
    {1894, 21354824547944440849159, 70018945152710400},
    {1895, -2819904480758807017339, 19449706986864000},
    {1896, -27504165753214155250057, 116698241921184000},
    {1897, 78492881626065570121, 2652232770936000},
    {1898, -449305548680183327159, 5304465541872000},
    {1899, -1183, 3},
    {1900, 37787, 72},
    {1901, 924948189228587, 495281563200},
    {1902, 18438039403723, 5159182950},
    {1903, -10730409015081413, 1485844689600},
    {1904, 25185981599875693, 1961314990272},
    {1905, 514183441180432157, 14709862427040},
    {1906, 163901964689899, 29716893792},
    {1907, 335099102189489, 247640781600},
    {1908, -989693406518009, 371461172400},
    {1909, 1325131229, 3304800},
    {1910, -1316804319792406669, 18387328033800},
    {1911, 384601483372581371, 147098624270400},
    {1912, 519407231728651, 49528156320},
    {1913, 3677309107031089, 1816032398400},
    {1914, -16478152969633967, 1485844689600},
    {1915, -32763877423043, 18343761600},
    {1916, -8219773659995237, 1485844689600},
    {1917, 566129052567361901, 73549312135200},
    {1918, -1376415249877, 874026288},
    {1919, -85801756270, 54626643},
    {1920, 39484251053, 109253286},
    {1921, -638250486047, 1748052576},
    {1922, -2684336906795, 1748052576},
    {1923, 451186631033, 582684192},
    {1924, 37, 4},
    {1925, 338182294213, 388456128},
    {1926, -53049145145, 145671048},
    {1927, -7097782007, 388456128},
    {1928, -208552256131, 194228064},
    {1929, -299068638977, 388456128},
    {1930, 3005466973, 10790448},
    {1931, 61942721129, 388456128},
    {1932, 4603400144, 6069627},
    {1933, 81568404989, 388456128},
    {1934, 52215360047, 48557016},
    {1935, -14583154145, 24278508},
    {1936, -19135916137, 97114032},
    {1937, -19826140199, 48557016},
    {1938, 23669262671, 48557016},
    {1939, 2701706249, 24278508},
    {1940, 93681094423, 194228064},
    {1941, -8749, 486},
    {1942, -73475, 3888},
    {1943, 73843, 7776},
    {1944, -59527, 7776},
    {1945, -53335, 1944},
    {1946, 1099, 162},
    {1947, -23, 4},
    {1948, 4435, 432},
    {1949, 2737, 648},
    {1950, 9395, 864},
    {1951, -609, 16},
    {1952, -23491, 864},
    {1953, 796, 27},
    {1954, -2341, 216},
    {1955, 2467, 72},
    {1956, 109, 18},
    {1957, 2639, 72},
    {1958, 65, 12},
    {1959, -89, 27},
    {1960, 479, 216},
    {1961, -353, 72},
    {1962, -11, 18},
    {1963, -301, 72},
    {1964, 5, 12},
    {1965, 657, 88},
    {1966, -97, 11},
    {1967, -291, 44},
    {1968, 193, 44},
    {1969, -1, 44},
    {1970, 21, 8},
    {1971, 621352, 11475},
    {1972, -19458689, 275400},
    {1973, -197, 48},
    {1974, 43, 48},
    {1975, -11, 3},
    {1976, 4, 3},
    {1977, 11, 16},
    {1978, -1, 4},
    {1979, -1, 4},
    {1980, 11, 16},
    {1981, -7, 64},
    {1982, -7, 64},
    {1983, 11, 16},
    {1984, -7, 64},
    {1985, -7, 64},
    {1986, -1, 4},
    {1987, -1, 4},
    {1988, 11, 16},
    {1989, 201585054072804387829, 29795295809664000},
    {1990, 15582268774529671757, 3192353122464000},
    {1991, -50061474748306272989, 17877177485798400},
    {1992, -1645812624515372732381, 268157662286976000},
    {1993, -5144749042016265746609, 100559123357616000},
    {1994, 104689752568278429809, 22346471857248000},
    {1995, 40357282165902094381, 8938588742899200},
    {1996, 5750878480953947951, 1862205988104000},
    {1997, 651521189524931543, 238999699008000},
    {1998, 29056692131945798676949, 804472986860928000},
    {1999, -1114938456778192140907, 114924712408704000},
    {2000, 881233480853382509, 45144387590400},
    {2001, 552637491603214567, 150481291968000},
    {2002, 112691583011930399549, 29795295809664000},
    {2003, -2172380796309577471661, 89385887428992000},
    {2004, -82964397479014872629, 29795295809664000},
    {2005, -317840030492418317, 60192516787200},
    {2006, 929783732711432927, 677165813856000},
    {2007, 1916961590649937619, 1015748720784000},
    {2008, -4232391065671177813849, 160894597372185600},
    {2009, 13674381928655476367, 1354331627712000},
    {2010, 2058684113962425599, 81259897662720},
    {2011, -41844667079191081199, 2031497441568000},
    {2012, 2636702840582464919, 203149744156800},
    {2013, -11152065793, 3213000},
    {2014, 61604386763, 19278000},
    {2015, -4914898352431099, 12371749125120},
    {2016, -1254868441076027, 3092937281280},
    {2017, 13061226355324381, 12371749125120},
    {2018, -57809328420625213, 37115247375360},
    {2019, -17293516319614435, 5567287106304},
    {2020, -359906970651427, 343659697920},
    {2021, -1145842401910907, 6185874562560},
    {2022, 1070034413685707, 3092937281280},
    {2023, -8507, 1296},
    {2024, 703607984633737991, 111345742126080},
    {2025, 46037594580959683, 111345742126080},
    {2026, -133552491535517, 56235223296},
    {2027, -1444826339101307, 4123916375040},
    {2028, 5396816165265403, 2474349825024},
    {2029, 1097386384504187, 4123916375040},
    {2030, 3640346907113141, 5623522329600},
    {2031, -95272917547290919, 111345742126080},
    {2032, -1052296651733273, 2811761164800},
    {2033, -590778331966637, 2811761164800},
    {2034, -10500426696629, 200840083200},
    {2035, 1414621379033797, 2811761164800},
    {2036, -37469548461389, 70294029120},
    {2037, -567942133674733, 937253721600},
    {2038, 163094389, 604800},
    {2039, -3338456844761, 22315564800},
    {2040, 1858630877891, 19526119200},
    {2041, 7890611042927, 156208953600},
    {2042, 921978146017, 3719260800},
    {2043, 581240580047, 10413930240},
    {2044, 339486146179, 1952611920},
    {2045, -942057053527, 17356550400},
    {2046, 83833343603, 9763059600},
    {2047, -6905486679581, 22315564800},
    {2048, -4691378282693, 3905223840},
    {2049, 447341365859, 6508706400},
    {2050, 7153326061, 29056725},
    {2051, 198922844783, 5578891200},
    {2052, 551296028723, 19526119200},
    {2053, 2342459290177, 19526119200},
    {2054, 64417147102349, 26034825600},
    {2055, -2977, 81},
    {2056, -6197, 162},
    {2057, 661, 1296},
    {2058, -22597, 1296},
    {2059, -10519, 324},
    {2060, -35, 108},
    {2061, 23, 2},
    {2062, 85, 72},
    {2063, 1357, 108},
    {2064, 3935, 144},
    {2065, -397, 8},
    {2066, -3211, 144},
    {2067, -37318817, 204120},
    {2068, 86833451, 1020600},
    {2069, 16356323, 680400},
    {2070, -198641347, 680400},
    {2071, -30838891, 1360800},
    {2072, -2602759, 25200},
    {2073, -71, 18},
    {2074, 131, 36},
    {2075, -83, 12},
    {2076, -2, 3},
    {2077, -61, 12},
    {2078, 3, 2},
    {2079, 245, 6},
    {2080, 1807, 18},
    {2081, 523, 12},
    {2082, -127, 12},
    {2083, 1759, 36},
    {2084, 505, 12},
    {2085, 13, 1},
    {2086, -21, 2},
    {2087, -297812933, 1814400},
    {2088, 3, 2},
    {2089, 3782749, 15120},
    {2090, 5, 2},
    {2091, 11, 16},
    {2092, -1, 4},
    {2093, 11, 16},
    {2094, 11, 16},
    {2095, -1, 4},
    {2096, -1, 4},
    {2097, 11, 16},
    {2098, -1, 4},
    {2099, -15, 32},
    {2100, -15, 32},
    {2101, -15, 32},
    {2102, -15, 32},
    {2103, -64, 1},
    {2104, -8064554593765295423401, 525142088645328000},
    {2105, -4715998023880289867401, 525142088645328000},
    {2106, 4271856022100073370633, 210056835458131200},
    {2107, -1426361169291885230642681, 69318755701183296000},
    {2108, -4521616747556462880456463, 12997266693971868000},
    {2109, -5611278650054075593033, 210056835458131200},
    {2110, -38108097403668071117, 8402273418325248},
    {2111, 69637289418761621531, 11173235928624000},
    {2112, -56968485437158721, 19501711551000},
    {2113, 1535210858577406395607759, 8318250684141995520},
    {2114, -6179113347554080218265103, 41591253420709977600},
    {2115, 147790500745907290963, 23870094938424000},
    {2116, 3104944825886917399, 1178770120416000},
    {2117, -2872129132889486485993, 700189451527104000},
    {2118, -201061061865955543487, 16671177417312000},
    {2119, 4819421862112239706609, 700189451527104000},
    {2120, -32684466588216975359, 3410013562632000},
    {2121, -64143405810397386443, 6365358650246400},
    {2122, 27097804316087553371, 47740189876848000},
    {2123, -43537589005873134314763767, 207956267103549888000},
    {2124, 409183090456611112577227, 3851041983399072000},
    {2125, 492370433012940616840021, 3300893128627776000},
    {2126, -408391957244038471643, 23870094938424000},
    {2127, 6583562108009213385869, 95480379753696000},
    {2129, 1031331961, 1071000},
    {2130, -2150173547, 2142000},
    {2131, 160, 1},
    {2132, -22673123838220591, 45427516318800},
    {2133, -2581980814621238629, 772267777419600},
    {2134, 1275326935535771159, 154453555483920},
    {2135, -367552115359130011633, 29125527605539200},
    {2136, -1051626501912660224269, 30581803985816160},
    {2137, -4180096968307367213, 772267777419600},
    {2138, -206846902963091551, 154453555483920},
    {2139, 92206328684469463, 25742259247320},
    {2140, 1617727397, 22307400},
    {2141, 41158745995482860209439, 611636079716323200},
    {2142, -13015133146048960043, 87376582816617600},
    {2143, -693768896099583623, 70206161583600},
    {2144, -1087600040179367213, 514845184946400},
    {2145, 271599991442111821, 28602510274800},
    {2146, 995004537143815613, 514845184946400},
    {2147, 358184003596957337, 93608215444800},
    {2148, -4876797812604046932649, 611636079716323200},
    {2149, 32, 1},
    {2150, 414006218431163, 131103943200},
    {2151, 2998282646057303, 917727602400},
    {2152, 143185068577591, 203939467200},
    {2153, 59898246411706, 28678987575},
    {2154, 223249996416283, 1835455204800},
    {2155, -757943815638817, 458863801200},
    {2156, 37811891, 75600},
    {2157, 870272299765283, 1835455204800},
    {2158, -50774850950413, 344147850900},
    {2159, -17882828265571, 50984866800},
    {2160, 882232994941, 2731332150},
    {2161, -236341977607319, 1835455204800},
    {2162, -482742225479, 367091040960},
    {2163, 818975372869, 1165368384},
    {2164, -39825461243381, 91772760240},
    {2165, -3538819057273, 52441577280},
    {2166, -204195094064527, 91772760240},
    {2167, 6261148125817, 61181840160},
    {2168, 3052552903033, 61181840160},
    {2169, -163206146715923, 367091040960},
    {2170, 2998699726109, 13110394320},
    {2171, -20066043839, 34868070},
    {2172, 737361859365707, 122363680320},
    {2173, 96, 1},
    {2174, -1493901433, 1312200},
    {2175, -1548363889, 1312200},
    {2176, -871940887, 2624400},
    {2177, -119111507, 2624400},
    {2178, -369652481, 656100},
    {2179, 169768099, 437400},
    {2180, 214501, 5400},
    {2181, 85857257, 145800},
    {2182, -33758573, 109350},
    {2183, -96, 1},
    {2184, -229150043, 291600},
    {2185, 128701, 600},
    {2186, -166601357, 291600},
    {2187, -104, 1},
    {2188, -32027101, 408240},
    {2189, -419294279, 2041200},
    {2190, 91315843, 340200},
    {2191, -24061357, 170100},
    {2192, -26349247, 136080},
    {2193, -6586943, 226800},
    {2194, -152, 1},
    {2195, 1094693, 3645},
    {2196, 15857953, 72900},
    {2197, -3154027, 24300},
    {2198, 1291499, 6075},
    {2199, 2311379, 4860},
    {2200, 105319, 2025},
    {2201, 40, 1},
    {2202, 32, 1},
    {2203, -48, 1},
    {2204, 26007, 352},
    {2205, -1069, 44},
    {2206, -45151, 528},
    {2207, 210079, 1584},
    {2208, 213805, 1584},
    {2209, 27235, 288},
    {2210, -8, 1},
    {2211, -16521859, 183600},
    {2212, 27025309, 275400},
    {2213, -24772309, 226800},
    {2214, 84047, 2025},
    {2215, -4804459, 226800},
    {2216, 53672, 2025},
    {2217, -1, 32},
    {2218, -1, 32},
    {2219, -1, 8},
    {2220, -1, 8},
    {2221, -1, 32},
    {2222, -1, 32},
    {2223, -1, 8},
    {2224, -1, 8},
    {2225, 1, 4},
    {2226, -11, 16},
    {2227, -1, 4},
    {2228, 1, 4},
    {2229, 1, 4},
    {2230, -11, 16},
    {2231, -1, 4},
    {2232, 1, 4},
    {2233, 64, 1},
    {2234, -72386508397541368036819, 1050284177290656000},
    {2235, -3192843166534150277677, 105028417729065600},
    {2236, 44940580816090363554047, 525142088645328000},
    {2237, -3968928860748133291286609, 34659377850591648000},
    {2238, -16494794053008630944659691, 7427009539412496000},
    {2239, -18619891194911513195449, 150040596755808000},
    {2240, -15298111606667680754441, 1050284177290656000},
    {2241, 7492664551691860964959, 262571044322664000},
    {2242, -1165052502115699, 131103943200},
    {2243, 30971727801447626647830301, 25994533387943736000},
    {2244, -48219397128351314880102353, 51989066775887472000},
    {2245, 25672916596117008527, 253937180196000},
    {2246, 5592418483815409891, 505187194464000},
    {2247, -2941747542823083907309, 140037890305420800},
    {2248, -8180333289392971080733, 58349120960592000},
    {2249, 15469140471636288670073, 700189451527104000},
    {2250, -28241904191195813851, 406299488313600},
    {2251, -1414703858875913384153, 31826793251232000},
    {2252, 70794631229804717989, 47740189876848000},
    {2253, -35432085237426148304943461, 25994533387943736000},
    {2254, 1284094380111988514174737, 1925520991699536000},
    {2255, 1079398855504318367635919, 1050284177290656000},
    {2256, -370009290073833643187, 2983761867303000},
    {2257, 1579714392797490479827, 3819215190147840},
    {2259, 1897, 16},
    {2260, -1897, 24},
    {2261, 32, 1},
    {2262, -203254692056815807, 15464686406400},
    {2263, -74733435507040769909, 3089071109678400},
    {2264, 3357921587212085849, 70607339649792},
    {2265, -35714124609516337294027, 407757386477548800},
    {2266, -75149726920302938277299, 305818039858161600},
    {2267, -112775758671836943433, 3089071109678400},
    {2268, -14948966875145444077, 1235628443871360},
    {2269, 4946606000024377411, 205938073978560},
    {2270, 4511352131, 44614800},
    {2271, 596138849769447795857003, 1223272159432646400},
    {2272, -12830506967855090285069, 1223272159432646400},
    {2273, -17121028218617949763, 280824646334400},
    {2274, -74694932861889117521, 4118761479571200},
    {2275, 593066175630204337, 9737024774400},
    {2276, 74589650233614187121, 4118761479571200},
    {2277, 5177035977851990617, 374432861779200},
    {2278, -62335131208258505627827, 1223272159432646400},
    {2279, -32, 1},
    {2280, 26689215196959773, 1835455204800},
    {2281, 26643603495786449, 1835455204800},
    {2282, 127654747726061, 135959644800},
    {2283, 1131896861146849, 131103943200},
    {2284, 18535156971545119, 3670910409600},
    {2285, -9292221693211699, 3670910409600},
    {2286, 7091359, 75600},
    {2287, 42091016708453533, 7341820819200},
    {2288, -2500454068043611, 2753182807200},
    {2289, 192, 1},
    {2290, -8635812756715409, 815757868800},
    {2291, 9903809177365847, 1223636803200},
    {2292, -28142790699285259, 7341820819200},
    {2293, -10327893272267, 73418208192},
    {2294, 29495276555063, 4661473536},
    {2295, -93448773803833, 13110394320},
    {2296, 5074385238196549, 1468364163840},
    {2297, -889848597699361, 183545520480},
    {2298, 90634335668903, 61181840160},
    {2299, -192975267353669, 122363680320},
    {2300, -309862969602181, 367091040960},
    {2301, 540830731997551, 367091040960},
    {2302, -20358378498725, 4588638012},
    {2303, 2917553253147359, 244727360640},
    {2304, -48, 1},
    {2305, 165281876, 164025},
    {2306, 169848008, 164025},
    {2307, 549791981, 1312200},
    {2308, -8968559, 1312200},
    {2309, 66376514, 164025},
    {2310, -158116487, 218700},
    {2311, -236963, 2700},
    {2312, -10876354, 18225},
    {2313, 140999267, 437400},
    {2314, 144, 1},
    {2315, 184451359, 145800},
    {2316, -21324, 25},
    {2317, 60089791, 145800},
    {2318, -24, 1},
    {2319, 33826381, 408240},
    {2320, 416610479, 2041200},
    {2321, -88613143, 340200},
    {2322, 23683357, 170100},
    {2323, 27558847, 136080},
    {2324, 6662543, 226800},
    {2325, 120, 1},
    {2326, -1166513, 3645},
    {2327, -15317953, 72900},
    {2328, 2516827, 24300},
    {2329, -1296899, 6075},
    {2330, -2452049, 4860},
    {2331, -110719, 2025},
    {2332, -56, 1},
    {2333, -96, 1},
    {2334, 112, 1},
    {2335, 36647, 1056},
    {2336, -59, 11},
    {2337, -22243, 528},
    {2338, 201341, 1584},
    {2339, 108323, 1584},
    {2340, 11441, 288},
    {2341, 24, 1},
    {2342, -3750641, 183600},
    {2343, 3750641, 275400},
    {2344, 5636059, 226800},
    {2345, -56372, 2025},
    {2346, 5636059, 226800},
    {2347, -56372, 2025},
    {2348, -1, 32},
    {2349, -1, 32},
    {2350, -1, 8},
    {2351, -1, 8},
    {2352, -1, 32},
    {2353, -1, 32},
    {2354, -1, 8},
    {2355, -1, 8},
    {2356, -11, 16},
    {2357, 1, 4},
    {2358, 1, 4},
    {2359, -1, 4},
    {2360, -11, 16},
    {2361, 1, 4},
    {2362, 1, 4},
    {2363, -1, 4},
    {2364, -80, 1},
    {2365, 19963893313294474233737, 525142088645328000},
    {2366, 289838305792912964389, 8752368144088800},
    {2367, -54175604738103035731843, 525142088645328000},
    {2368, 918420635395201724755423, 6301705063743936000},
    {2369, 7261764297548203159367741, 4726278797807952000},
    {2370, 118227499382964025213, 1094046018011100},
    {2371, 57317762123865103631, 3500947257635520},
    {2372, -352511764127331395857, 10502841772906560},
    {2373, -18471449386271383, 4011780661920},
    {2374, -2890924134451218589960997, 2700730741604544000},
    {2375, 950076504856045686513181, 1718646835566528000},
    {2376, -682816130475797452499, 23870094938424000},
    {2377, -533623066590105557, 168395731488000},
    {2378, 55042608336942953651, 2333964838423680},
    {2379, 30279862042033560023261, 525142088645328000},
    {2380, -57465750081901405091, 2333964838423680},
    {2381, 318089927804915444219, 4774018987684800},
    {2382, 161826734503204371913, 7956698312808000},
    {2383, -21799926546344455987, 5967523734606000},
    {2384, 16574267389385897693126467, 18905115191231808000},
    {2385, -5737525210608900496961, 14003789030542080},
    {2386, -1342587701930448815050631, 2100568354581312000},
    {2387, 3074947832235750340267, 47740189876848000},
    {2388, -978602777561761817573, 3410013562632000},
    {2390, -12637, 48},
    {2391, 22853, 72},
    {2392, 16, 1},
    {2393, 138366116828353112497, 20593807397856000},
    {2394, 803282355631060681, 1029690369892800},
    {2395, 1111377874161931472863, 61781422193568000},
    {2396, -13753798445102459813, 1684947878006400},
    {2397, 368095484812710392819, 69504099967764000},
    {2398, -13294222589548853147, 1103239682028000},
    {2399, -314046738559946743, 1029690369892800},
    {2400, -269046342867706445249, 61781422193568000},
    {2401, 1914657493426817, 587130768000},
    {2402, 228697701287810314759, 278016399871056000},
    {2403, 213016131787415968577, 12637109085048000},
    {2404, -8508260590135842509, 234020538612000},
    {2405, -16161322154673461, 137292049319040},
    {2406, 188002037458893287713, 6178142219356800},
    {2407, 429028829864642743, 686460246595200},
    {2408, -105992288518382297729, 2808246463344000},
    {2409, -20650835945653654241, 4344006247985250},
    {2410, -32, 1},
    {2411, 160060734511640741, 20058903309600},
    {2412, 160085250949019141, 20058903309600},
    {2413, 2486708883468517, 2359870977600},
    {2414, 19241460537068653, 4011780661920},
    {2415, 84006525552004963, 40117806619200},
    {2416, -39283480491844373, 6686301103200},
    {2417, -453, 8},
    {2418, -591755722251997, 990563126400},
    {2419, -2572007455029959, 835787637900},
    {2420, -56, 1},
    {2421, 22364336113929911, 8915068137600},
    {2422, 5010996193046441, 742922344800},
    {2423, 16556528951952917, 1783013627520},
    {2424, 5563068204508951, 891506813760},
    {2425, -16237358363538239, 2971689379200},
    {2426, 759160341159391, 65551971600},
    {2427, -33235730194999237, 8915068137600},
    {2428, -1428839492583343, 139297939650},
    {2429, -4659753031197241, 742922344800},
    {2430, -464097963784039, 1485844689600},
    {2431, -7626961346289703, 4457534068800},
    {2432, 5250143602660543, 1114383517200},
    {2433, 14690666544507733, 2228767034400},
    {2434, 64263883095957679, 1485844689600},
    {2435, -24, 1},
    {2436, -15538863912382609, 1174261536000},
    {2437, -14795043807619069, 1174261536000},
    {2438, 4503506177651893, 1174261536000},
    {2439, -2032768632922817, 587130768000},
    {2440, -4091028432509197, 293565384000},
    {2441, -294034357260929, 391420512000},
    {2442, 171211, 14400},
    {2443, 2266179825767, 465976800},
    {2444, -1018036254353, 1397930400},
    {2445, -120, 1},
    {2446, 4366945729033, 931953600},
    {2447, -1085622756097, 51775200},
    {2448, -892603757689, 54820800},
    {2449, 8, 1},
    {2450, -30991, 324},
    {2451, -22637, 648},
    {2452, -3577, 216},
    {2453, -4769, 108},
    {2454, -4081, 27},
    {2455, -106, 9},
    {2456, 88, 1},
    {2457, -19349959, 145800},
    {2458, -5671133, 18225},
    {2459, 20907613, 48600},
    {2460, -6117289, 24300},
    {2461, -16918099, 48600},
    {2462, -5694017, 16200},
    {2463, -32, 1},
    {2464, 32, 1},
    {2465, 56, 1},
    {2466, -36791, 528},
    {2467, 7327, 66},
    {2468, 10319, 88},
    {2469, -17707, 264},
    {2470, -3757, 264},
    {2471, -1387, 48},
    {2472, 16, 1},
    {2473, 2513, 12},
    {2474, -2501, 12},
    {2475, -11, 9},
    {2476, -82093369, 129600},
    {2477, -11, 9},
    {2478, 3369539, 16200},
    {2479, -1, 64},
    {2480, 3, 64},
    {2481, 1, 12},
    {2482, 1, 24},
    {2483, 3, 64},
    {2484, -1, 64},
    {2485, 1, 24},
    {2486, 1, 12},
    {2487, 1, 4},
    {2488, 7, 64},
    {2489, 7, 64},
    {2490, 1, 4},
    {2491, 1, 4},
    {2492, 1, 4},
    {2493, 15, 32},
    {2494, 15, 32},
    {2495, -16, 1},
    {2496, -11446890491934685760867, 280075780610841600},
    {2497, -5076982328553148948927, 210056835458131200},
    {2498, 56081244284922915713927, 840227341832524800},
    {2499, -274532424390456133814189, 2520682025497574400},
    {2500, -1287792303054613999762739, 945255759561590400},
    {2501, -500814188903674122863, 6001623870232320},
    {2502, -5009809599571113751219, 420113670916262400},
    {2503, 134845854736093809433, 5001353225193600},
    {2504, -402242025353683157, 449319434135040},
    {2505, 954151660533676407676363, 1080292296641817600},
    {2506, -3918805610290615743426757, 7562046076492723200},
    {2507, 6493608126637463239, 141452414449920},
    {2508, 994343210753985587, 282904828899840},
    {2509, -5310420587819139294043, 280075780610841600},
    {2510, -58657152269685906935213, 840227341832524800},
    {2511, 4985431336833778413619, 280075780610841600},
    {2512, -61491478477933441151, 1697428973399040},
    {2513, -17437728295217037541, 909336950035200},
    {2514, 24563182307760770477, 9548037975369600},
    {2515, -6007775684116704621755501, 7562046076492723200},
    {2516, 7516895325042744460903, 20005412900774400},
    {2517, 24817257086965126165901, 42011367091626240},
    {2518, -247208073319595388571, 3819215190147840},
    {2519, 169213073095876358699, 682002712526400},
    {2520, -2987, 12},
    {2521, 8483, 36},
    {2522, -16, 1},
    {2523, 46167015070334556037, 49425137754854400},
    {2524, -11054125980144081407, 2471256887742720},
    {2525, 68164448330378483929, 9885027550970880},
    {2526, -1585969561261520324957, 148275413264563200},
    {2527, -4903852326395374917463, 111206559948422400},
    {2528, -2043686304963228763, 1372920493190400},
    {2529, -2356150440946932067, 988502755097088},
    {2530, 63772145902598143411, 12356284438713600},
    {2531, 305066317, 1982880},
    {2532, 38958011570579132307223, 444826239793689600},
    {2533, -3509885626135427492797, 444826239793689600},
    {2534, 5345807564534747671, 1123298585337600},
    {2535, -72105131183447516779, 16475045918284800},
    {2536, -116065494023153183321, 49425137754854400},
    {2537, 62105666695840502443, 16475045918284800},
    {2538, 31198863452807558897, 4493194341350400},
    {2539, -422915025213357922481, 63546605684812800},
    {2540, -64, 1},
    {2541, 2448501794317302743, 449319434135040},
    {2542, 12021892552423187947, 2246597170675200},
    {2543, -2894251492218721541, 1123298585337600},
    {2544, 507457659513638357, 449319434135040},
    {2545, 3855294911775047719, 561649292668800},
    {2546, 109893714485491115, 29954628942336},
    {2547, -62972149, 201600},
    {2548, -318768226001495369, 124810953926400},
    {2549, 37130074914825419, 15601369240800},
    {2550, -216, 1},
    {2551, -626324996340069571, 124810953926400},
    {2552, 67736898125287297, 6933941884800},
    {2553, 195138219486182509, 41603651308800},
    {2554, -198176789539963, 44575340688},
    {2555, 171616108438017581, 41603651308800},
    {2556, -1861073427666151, 229431900600},
    {2557, 183440960285827243, 124810953926400},
    {2558, 50179500410407511, 15601369240800},
    {2559, 23434146757018777, 5200456413600},
    {2560, 153032162603473, 288914245200},
    {2561, 23929302023076041, 31202738481600},
    {2562, -44530074538136137, 15601369240800},
    {2563, -73277644360373741, 15601369240800},
    {2564, -151460810744011747, 6933941884800},
    {2565, -24, 1},
    {2566, -2531173, 5832},
    {2567, -2562277, 5832},
    {2568, -4872017, 23328},
    {2569, 507149, 23328},
    {2570, -303971, 2916},
    {2571, 64873, 486},
    {2572, -225, 8},
    {2573, 545623, 1296},
    {2574, -472697, 1944},
    {2575, -24, 1},
    {2576, -1761103, 2592},
    {2577, 41825, 144},
    {2578, -1008253, 2592},
    {2579, -64, 1},
    {2580, 83617157, 255150},
    {2581, 333987113, 1020600},
    {2582, -107245721, 340200},
    {2583, 53703113, 170100},
    {2584, 382360591, 680400},
    {2585, 42622939, 113400},
    {2586, 64, 1},
    {2587, 62815, 324},
    {2588, 24257, 648},
    {2589, 19477, 216},
    {2590, 7157, 108},
    {2591, 28771, 108},
    {2592, 23, 3},
    {2593, -8, 1},
    {2594, -64, 1},
    {2595, 104, 1},
    {2596, -95339, 1056},
    {2597, 12893, 99},
    {2598, 82075, 528},
    {2599, -72929, 1584},
    {2600, -147127, 1584},
    {2601, 3763, 288},
    {2602, 24, 1},
    {2603, -78067793, 550800},
    {2604, 1521499, 11475},
    {2605, 89087273, 907200},
    {2606, 16, 3},
    {2607, -3514586, 14175},
    {2608, 16, 3},
    {2609, 3, 64},
    {2610, -1, 64},
    {2611, 1, 24},
    {2612, 1, 12},
    {2613, -1, 64},
    {2614, 3, 64},
    {2615, 1, 12},
    {2616, 1, 24},
    {2617, -11, 16},
    {2618, 7, 64},
    {2619, 7, 64},
    {2620, -11, 16},
    {2621, -1, 4},
    {2622, -1, 4},
    {2623, 15, 32},
    {2624, 15, 32},
    {2625, 16, 1},
    {2626, 1479212809777009468297, 70018945152710400},
    {2627, 213798824026011501493, 26257104432266400},
    {2628, -810620146409633305499, 42011367091626240},
    {2629, 2683308181773555836017, 90024358053484800},
    {2630, 3324910884053514261419, 5370771361145400},
    {2631, 484310612083650208603, 15004059675580800},
    {2632, 27373833448119715793, 6564276108066600},
    {2633, -270247151002884135599, 35009472576355200},
    {2634, 999990275554865611, 280824646334400},
    {2635, -25688959421437095439451, 75620460764927232},
    {2636, 10596530041255656803743, 40223649343046400},
    {2637, -11752288222173012919, 530446554187200},
    {2638, -56502760772350687, 11050969878900},
    {2639, 27606318226947074543, 4376184072044400},
    {2640, 6725156317582331690881, 210056835458131200},
    {2641, -27340282703567375393, 4376184072044400},
    {2642, 38389595881651725757, 2121786216748800},
    {2643, 39229538846784663907, 3182679325123200},
    {2644, -3198381586753298513, 4774018987684800},
    {2645, 4092992562184128497941, 10802922966418176},
    {2646, -1616157752228737052609, 8752368144088800},
    {2647, -6008933792803319337341, 21005683545813120},
    {2648, 172184563734413597113, 4774018987684800},
    {2649, -139637286952397341349, 1364005425052800},
    {2650, 97, 3},
    {2651, -194, 9},
    {2652, -176, 1},
    {2653, 58454280677834126149, 12356284438713600},
    {2654, 21277053373491022739, 3089071109678400},
    {2655, -195313377056692136479, 12356284438713600},
    {2656, 909363176115790674043, 37068853316140800},
    {2657, 437481844043156629, 6959108882880},
    {2658, 5537806811155837, 405709365600},
    {2659, 4916023699619768077, 1235628443871360},
    {2660, -1400193403594763933, 193066944354900},
    {2661, 689596951, 9914400},
    {2662, -547320274240532155823, 4448262397936896},
    {2663, -338627567163027583627, 111206559948422400},
    {2664, 3716378997845369447, 140412323167200},
    {2665, 690003301463822681, 102969036989280},
    {2666, -303558833629077347333, 12356284438713600},
    {2667, -2968718831736980863, 514845184946400},
    {2668, -801871687806938891, 224659717067520},
    {2669, 1643668334603039422129, 111206559948422400},
    {2670, 64, 1},
    {2671, -3971958773808815717, 561649292668800},
    {2672, -4127127122533888409, 561649292668800},
    {2673, -267821058277823017, 561649292668800},
    {2674, -1005419552050664011, 280824646334400},
    {2675, -844815237363151987, 280824646334400},
    {2676, 690726113610106067, 187216430889600},
    {2677, -9, 1},
    {2678, 69948901319506597, 124810953926400},
    {2679, -10262149000676317, 15601369240800},
    {2680, 24, 1},
    {2681, 118144516508340587, 124810953926400},
    {2682, -40401064473573497, 20801825654400},
    {2683, -1082445707453711, 5943378758400},
    {2684, -7252295654210489, 15601369240800},
    {2685, -17075850779085331, 13867883769600},
    {2686, 14101315715208749, 7800684620400},
    {2687, 272772842202095533, 124810953926400},
    {2688, 99671033585326031, 15601369240800},
    {2689, -1813006051787023, 5200456413600},
    {2690, -412224233217907, 1300114103400},
    {2691, -23868978188639389, 31202738481600},
    {2692, -967935681141859, 2228767034400},
    {2693, 1002723624669163, 15601369240800},
    {2694, -224077892921878111, 20801825654400},
    {2695, 8, 1},
    {2696, 3367327, 5832},
    {2697, 3635113, 5832},
    {2698, 911003, 5832},
    {2699, 39397, 1458},
    {2700, 1721953, 5832},
    {2701, -414517, 1944},
    {2702, 517, 6},
    {2703, -78185, 162},
    {2704, 533429, 1944},
    {2705, 8, 1},
    {2706, 350323, 648},
    {2707, -1421, 36},
    {2708, 324745, 648},
    {2709, 128, 1},
    {2710, 307113421, 2041200},
    {2711, -142362989, 2041200},
    {2712, 76522279, 340200},
    {2713, -201193, 42525},
    {2714, 6635782, 42525},
    {2715, -280057, 226800},
    {2716, -160, 1},
    {2717, -64993, 324},
    {2718, -2743, 81},
    {2719, -2771, 27},
    {2720, -6923, 108},
    {2721, -60143, 216},
    {2722, -83, 12},
    {2723, 24, 1},
    {2724, 128, 1},
    {2725, -40, 1},
    {2726, 61323, 352},
    {2727, -46051, 198},
    {2728, -122473, 528},
    {2729, 82193, 528},
    {2730, 238925, 1584},
    {2731, 975, 32},
    {2732, -104, 1},
    {2733, -29026741, 660960},
    {2734, -386178751, 3304800},
    {2735, 375951847, 1360800},
    {2736, -551, 12},
    {2737, 5094259, 226800},
    {2738, -47, 6},
    {2739, 3, 64},
    {2740, -1, 64},
    {2741, 1, 24},
    {2742, 1, 12},
    {2743, -1, 64},
    {2744, 3, 64},
    {2745, 1, 12},
    {2746, 1, 24},
    {2747, -1, 4},
    {2748, -11, 16},
    {2749, 7, 64},
    {2750, 7, 64},
    {2751, -1, 4},
    {2752, -11, 16},
    {2753, 15, 32},
    {2754, 15, 32},
    {2755, 3357911593789850437, 1235628443871360},
    {2756, 230936273929181354557, 12356284438713600},
    {2757, -1313896959329710371599, 24712568877427200},
    {2758, 2754152165620449030817, 37068853316140800},
    {2759, 31988349779352579623509, 222413119896844800},
    {2760, 2162782690228575697, 58147220888064},
    {2761, 46111043958363077417, 4942513775485440},
    {2762, -368830850627188954127, 24712568877427200},
    {2763, -3406205631658405067, 374432861779200},
    {2764, -152622543673246284267779, 444826239793689600},
    {2765, -115148104596465119659, 4448262397936896},
    {2766, 1877135632380388609, 28082464633440},
    {2767, -3390491690851843, 16641460523520},
    {2768, 46133594177463729737, 3295009183656960},
    {2769, -102512954351544308569, 1647504591828480},
    {2770, -46115883503101573577, 3295009183656960},
    {2771, 19393268815884087371, 561649292668800},
    {2772, -233536912876140347, 74886572355840},
    {2773, -164179615139790119, 112329858533760},
    {2774, 9508866480031221920959, 444826239793689600},
    {2775, 36390078411202710913, 3295009183656960},
    {2776, 199176040406306695, 21031973512704},
    {2777, -278648264315311567, 22465971706752},
    {2778, -3346776662435553073, 449319434135040},
    {2779, 25, 8},
    {2780, -43, 24},
    {2781, -619884716185106833, 116294441776128},
    {2782, -255447036885357922177, 12356284438713600},
    {2783, 2899189611021233931103, 49425137754854400},
    {2784, -10668912807751441775263, 148275413264563200},
    {2785, -2712973489743554920991, 15886651421203200},
    {2786, -107042623392923632321, 2471256887742720},
    {2787, -51012734877842069693, 4942513775485440},
    {2788, 56232154241236525127, 4118761479571200},
    {2789, 42145871117429, 8387582400},
    {2790, 14251839848028993476479, 40438749072153600},
    {2791, 723508793252418601997, 88965247958737920},
    {2792, -2846128941946475341, 32094245295360},
    {2793, -51095025860039593373, 3295009183656960},
    {2794, 54356165371854204343, 659001836731392},
    {2795, 51027665388205515293, 3295009183656960},
    {2796, -60959816325035914031, 1497731447116800},
    {2797, -18651802627993348716949, 444826239793689600},
    {2798, 840386956412824861, 74886572355840},
    {2799, 602888809806835127, 53490408825600},
    {2800, -2790251045125084171, 748865723558400},
    {2801, 3405690786473458667, 374432861779200},
    {2802, 1267496119405005851, 149773144711680},
    {2803, -21132884568668533, 14683641638400},
    {2804, -23, 4},
    {2805, -8971172670359791103, 499243815705600},
    {2806, -320916681250044023, 93608215444800},
    {2807, 42545431013975653, 6656584209408},
    {2808, 299603758177622347, 11886757516800},
    {2809, 996593267570090377, 29367283276800},
    {2810, 67034917602847, 1468364163840},
    {2811, -1612548807583417, 1957818885120},
    {2812, 19782412207673, 4588638012},
    {2813, -6623780838571139, 1174691331072},
    {2814, -966215212489615, 146836416384},
    {2815, -145908364113749, 61181840160},
    {2816, -2180950991075, 3625590528},
    {2817, -141290017027519, 45886380120},
    {2818, 1321133671387429, 734182081920},
    {2819, 175616415379961, 183545520480},
    {2820, 25955079847900229, 978909442560},
    {2821, -4684317013501, 419379120},
    {2822, -1470274178927, 131055975},
    {2823, 58639424171081, 8387582400},
    {2824, -42090303384029, 8387582400},
    {2825, -6478858077691, 419379120},
    {2826, -1728976729, 874800},
    {2827, 9, 4},
    {2828, 10395652984979, 465976800},
    {2829, 116214475007, 698965200},
    {2830, -195015370931, 37278144},
    {2831, -549531990011, 17258400},
    {2832, -2032359513757, 54820800},
    {2833, 955111861, 291600},
    {2834, -2184322073, 2041200},
    {2835, 2660403059, 680400},
    {2836, 296298641, 680400},
    {2837, 5706573821, 1360800},
    {2838, 164905087, 226800},
    {2839, -430461553, 145800},
    {2840, 72456961, 72900},
    {2841, -87203413, 24300},
    {2842, -17384999, 48600},
    {2843, -363120419, 97200},
    {2844, -10111843, 16200},
    {2845, -20, 11},
    {2846, 48, 11},
    {2847, 36, 11},
    {2848, -8, 11},
    {2849, 16, 11},
    {2851, -39, 8},
    {2852, 85, 24},
    {2853, -11076661, 226800},
    {2854, 1588433, 32400},
    {2855, 2801059, 113400},
    {2856, -51094, 2025},
    {2857, -1, 4},
    {2858, 1, 4},
    {2859, -7, 64},
    {2860, -7, 64},
    {2861, -7, 64},
    {2862, -7, 64},
    {2863, 1, 4},
    {2864, -1, 4},
    {2865, -1, 4},
    {2866, 1, 4},
    {2867, 1, 4},
    {2868, -1, 4},
    {2869, 6359313446658009097, 638470624492800},
    {2870, 12210745954185653, 2128235414976},
    {2871, -8412623576826082307, 638470624492800},
    {2872, 331476376777956355477, 21069530608262400},
    {2873, 8623391972937900566809, 31604295912393600},
    {2874, 77143841925197191, 4433823781200},
    {2875, 12290022723393509, 4256470829952},
    {2876, -78299025404037901, 15961765612320},
    {2877, 11298910026197, 5021002080},
    {2878, -1018364857195810143893, 6320859182478720},
    {2879, 7098316011087536280719, 63208591824787200},
    {2880, -40052286439005427, 7255348005600},
    {2881, -7114537017896753, 2149732742400},
    {2882, 12331523313985541, 2837647219968},
    {2883, 6333734728326597403, 638470624492800},
    {2884, -12328685666765573, 2837647219968},
    {2885, 347003206490003689, 58042784044800},
    {2886, 10347630172466179, 1934759468160},
    {2887, -4147487040423511, 14510696011200},
    {2888, 11706275340705867073, 71827945255440},
    {2889, -16860603856304381147, 212823541497600},
    {2890, -41804469579197549767, 351158843471040},
    {2891, 408857362694207431, 29021392022400},
    {2892, -83828673606731419, 1813837001400},
    {2893, 11, 2},
    {2894, -3, 1},
    {2895, -29960710541639, 463667846400},
    {2896, 39498590440487, 38638987200},
    {2897, -138190851817983479, 37557095558400},
    {2898, 447556953610939651, 56335643337600},
    {2899, 1666469395622022749, 92953811507040},
    {2900, 24342851088989339, 9389273889600},
    {2901, 63186955961699, 347750884800},
    {2902, -19355219427568567, 18778547779200},
    {2903, -25068983459, 713836800},
    {2904, -5977773285658356839, 169006930012800},
    {2905, -1941450410897582, 2904806609595},
    {2906, 1857011348041531, 284523451200},
    {2907, -172468491667597, 1391003539200},
    {2908, -110439992795602237, 18778547779200},
    {2909, -1673006955707, 30911189760},
    {2910, -5222474511068609, 1707140707200},
    {2911, 80718990174607513, 16900693001280},
    {2912, -13509356341487, 5021002080},
    {2913, -13526929848767, 5021002080},
    {2914, -8556655907267, 10042004160},
    {2915, -11306441529317, 5021002080},
    {2916, 3845381989727, 10042004160},
    {2917, 45447403688561, 16736673600},
    {2918, 7, 2},
    {2919, -465150970357, 1239753600},
    {2920, 471612223997, 2092084200},
    {2921, -227982883255, 446311296},
    {2922, 865960104773, 1859630400},
    {2923, 4540027106167, 11157782400},
    {2924, -92314902181, 139472280},
    {2925, 139341946003, 1239753600},
    {2926, -393299268167, 697361400},
    {2927, 13700342717063, 11157782400},
    {2928, 1071969941717, 278944560},
    {2929, 97556400649, 464907600},
    {2930, -13385637506, 29056725},
    {2931, 622351877491, 2789445600},
    {2932, -386127339047, 1394722800},
    {2933, -162806579053, 1394722800},
    {2934, -18239881326761, 1859630400},
    {2935, 36524226169, 41990400},
    {2936, 32207772781, 41990400},
    {2937, 954586489, 20995200},
    {2938, -4266182741, 41990400},
    {2939, 200646187, 419904},
    {2940, 712186721, 13996800},
    {2941, 24906029, 43200},
    {2942, -67799681, 291600},
    {2943, 186387623, 874800},
    {2944, 332187971, 583200},
    {2945, -1970771, 8100},
    {2946, 190292459, 583200},
    {2947, -173, 6},
    {2948, 113, 12},
    {2949, -129, 4},
    {2950, -6, 1},
    {2951, -143, 4},
    {2952, -13, 2},
    {2953, -1194997, 14580},
    {2954, -1442707, 36450},
    {2955, -13466147, 48600},
    {2956, 11406433, 48600},
    {2957, -28996001, 97200},
    {2958, 49151, 1800},
    {2959, -8383, 88},
    {2960, 31879, 198},
    {2961, 5921, 66},
    {2962, 502, 33},
    {2963, 1498, 99},
    {2964, 115, 24},
    {2965, 141434023, 660960},
    {2966, -40039501, 660960},
    {2967, 7, 2},
    {2968, 13322387, 129600},
    {2969, 5, 2},
    {2970, -231721, 1080},
    {2971, -1, 4},
    {2972, 1, 4},
    {2973, -1, 4},
    {2974, -1, 4},
    {2975, 1, 4},
    {2976, 1, 4},
    {2977, -1, 4},
    {2978, 1, 4},
    {2979, -15, 32},
    {2980, -15, 32},
    {2981, -15, 32},
    {2982, -15, 32},
    {2983, 540718183, 12852000},
    {2984, -64872649, 378000},
    {2986, -13884599, 51408},
    {2987, -3719852326891, 1449705600},
    {2988, -80744928569369, 43491168000},
    {2989, -3931259, 39480},
    {2990, -12157441861829, 21745584000},
    {2991, 13605, 68},
    {2992, 43562303851, 462672000},
    {2993, 31899896587, 231336000},
    {2995, 12743527129, 19278000},
    {2996, -94358097263, 33048000},
    {2997, 1018900536281, 639576000},
    {2998, 14641757813, 77112000},
    {2999, 10738368517, 7711200},
    {3000, 4440614872957, 805392000},
    {3001, -173157123249359, 246676468500},
    {3003, -10733858468067533, 7893646992000},
    {3005, 374486039597, 115668000},
    {3006, 8069713543, 7711200},
    {3007, -75075064019, 68544000},
    {3008, 1600888993969, 172584000},
    {3009, -3658183357193, 2416176000},
    {3010, 2242862431, 8568000},
    {3011, -34777221, 476000},
    {3012, -176981059, 6426000},
    {3013, 257120701, 285600},
    {3014, 217671231077, 75505500},
    {3015, -5407, 96},
    {3016, 704178439693, 694008000},
    {3017, 6359061318529, 10872792000},
    {3019, -2992936975117, 1553256000},
    {3020, 414536809243, 57834000},
    {3021, 13721765347349, 10872792000},
    {3022, -5547795300161, 10872792000},
    {3023, -392892282557, 906066000},
    {3024, -25890679229, 54363960},
    {3025, 443936232227, 434911680},
    {3026, 1326198997, 25704000},
    {3028, 9835, 68},
    {3029, -6485230627, 25704000},
    {3031, -7603, 140},
    {3032, 5004115279, 19278000},
    {3033, 16, 1},
    {3034, 110561533, 918000},
    {3035, -1425905473, 5140800},
    {3036, -772309939, 4284000},
    {3037, 227, 3},
    {3038, 6787439, 89250},
    {3039, -525951647, 3213000},
    {3040, 170723491, 178500},
    {3041, -3862390703, 12852000},
    {3042, -437465443, 3855600},
    {3043, -1393986731, 5140800},
    {3044, -160, 1},
    {3045, 43869067, 378000},
    {3046, 5808219143, 12852000},
    {3047, -5163, 16},
    {3048, -6330601, 1575},
    {3049, 344229757, 133875},
    {3050, -760017253, 1285200},
    {3051, 144098526247, 77112000},
    {3052, 789895609961, 77112000},
    {3053, -9792078, 2975},
    {3054, -189029608973, 38556000},
    {3055, 702807479761, 77112000},
    {3056, -125570571929, 77112000},
    {3057, -10671141427, 3672000},
    {3058, 8205441859, 25704000},
    {3059, -96082843, 229500},
    {3060, 458920619, 1836000},
    {3061, 18725, 72},
    {3062, 13547, 96},
    {3063, 48269719021, 38556000},
    {3064, 173792896663, 462672000},
    {3065, 793140194591, 77112000},
    {3066, 205579421, 342720},
    {3067, -566001439, 7711200},
    {3068, 14777007443, 38556000},
    {3069, -198675943, 2268000},
    {3070, 5418341693, 38556000},
    {3071, 491579413, 100800},
    {3072, -85672453, 685440},
    {3073, 8907980293, 25704000},
    {3074, -214306153, 3213000},
    {3075, -2484771797, 6426000},
    {3076, -352, 1},
    {3077, -144, 1},
    {3078, 224, 1},
    {3079, 128, 1},
    {3080, 9267, 32},
    {3081, -112, 3},
    {3082, 260327657, 285600},
    {3083, -810493069, 17136000},
    {3084, -9173630089, 12852000},
    {3085, -1363, 48},
    {3086, 144005, 3384},
    {3087, -509959, 151200},
    {3088, 9540269, 73440},
    {3089, -4760267, 367200},
    {3090, 1700297, 151200},
    {3091, 112, 1},
    {3092, 136, 1},
    {3093, -64, 1},
    {3094, -176, 1},
    {3095, -32, 1},
    {3096, 120, 1},
    {3097, -16, 1},
    {3098, -64, 1},
    {3099, -160, 1},
    {3100, -272, 1},
    {3101, -144, 1},
    {3102, 16, 1},
    {3103, 88, 1},
    {3104, 10916141, 367200},
    {3105, 365272559987, 1599523200},
    {3106, 258272947169, 1599523200},
    {3107, 4002403, 183600},
    {3108, 51874033, 183600},
    {3109, 2212598353, 266587200},
    {3110, 25689913753, 266587200},
    {3111, 246587874331, 138067200},
    {3112, -59105, 408},
    {3113, -113621896909, 959713920},
    {3114, 87, 4},
    {3115, -145204288397, 639809280},
    {3116, -475039007713, 533174400},
    {3117, 204054068597, 1199642400},
    {3118, 80681238511, 17258400},
    {3119, -329190108367, 399880800},
    {3120, -670420492403, 1599523200},
    {3121, 224025275183, 564537600},
    {3122, 26748546631, 6903360},
    {3123, 21, 2},
    {3124, -25028202751, 34516800},
    {3125, 67198528507, 46022400},
    {3126, 46726609, 367200},
    {3127, -140814041, 958800},
    {3128, 1447579951, 575280},
    {3129, -84218695939, 34516800},
    {3130, 218759850529, 310651200},
    {3131, 520631260769, 2174558400},
    {3132, 4609, 1128},
    {3133, -8452636127, 10355040},
    {3134, -1399, 282},
    {3135, -32983, 1128},
    {3136, -63287, 564},
    {3137, 155809, 846},
    {3138, 23, 4},
    {3139, 7896318947, 10355040},
    {3140, -58721, 376},
    {3141, -182483, 1128},
    {3142, -491, 6},
    {3143, 5261, 1128},
    {3144, 102982, 423},
    {3145, -167225, 1692},
    {3146, 10107839963, 4832352},
    {3147, 27554621, 50400},
    {3149, 53545, 564},
    {3150, -35527, 282},
    {3151, -331907, 3384},
    {3152, 28175, 3384},
    {3153, 883, 96},
    {3154, 1543869245081, 724852800},
    {3155, -24661691, 151200},
    {3156, -2693207363, 69033600},
    {3157, 43639579351, 181213200},
    {3158, 2312113, 13536},
    {3159, -22198714829, 8527680},
    {3160, 2592214027, 25583040},
    {3161, -2471513964853, 362426400},
    {3162, 43230878449, 3775275},
    {3163, 2213695063, 321300},
    {3164, 2521, 141},
    {3165, 513877, 564},
    {3166, 1503036484007, 724852800},
    {3167, -3741815011, 1713600},
    {3168, -420015871, 270720},
    {3169, 3542829409, 719100},
    {3170, 93841319, 456840},
    {3171, 122509, 2115},
    {3172, 401007083, 473760},
    {3173, -5, 1},
    {3174, 8561414077, 10152000},
    {3175, 49239131, 1428000},
    {3176, 2255876264, 8089875},
    {3177, 378386913773, 172584000},
    {3178, -31615030181, 45684000},
    {3179, -1420492151009, 5436396000},
    {3180, 39, 8},
    {3181, 8506792007, 10355040},
    {3182, -23, 4},
    {3183, 83, 8},
    {3184, -7, 4},
    {3185, -7827961607, 10355040},
    {3186, -404, 3},
    {3187, 1627, 12},
    {3188, -151, 12},
    {3189, 75, 8},
    {3190, -532092479, 230112},
    {3191, -1798619, 3600},
    {3192, -6269, 96},
    {3193, -307480346293, 103550400},
    {3194, -11851, 10800},
    {3195, 4564584301, 310651200},
    {3196, -11433705887, 38831400},
    {3197, 79293062077, 9707850},
    {3198, -230073894629, 17258400},
    {3199, -97142618207, 8629200},
    {3200, -116789350283, 51775200},
    {3201, 48184435301, 25887600},
    {3202, -2344213816453, 310651200},
    {3203, -3609559, 151200},
    {3204, -2002697, 75600},
    {3205, 37573633, 75600},
    {3206, 325349593, 5685120},
    {3207, 11469, 280},
    {3208, -228494137, 5685120},
    {3209, 2164896533, 5685120},
    {3210, 90413, 5400},
    {3211, 150377, 1350},
    {3213, -1500731, 2700},
    {3214, 14, 1},
    {3215, -18678185261, 12943800},
    {3216, 29, 8},
    {3217, -8807951087, 10355040},
    {3218, 1, 1},
    {3219, -117, 8},
    {3220, 95, 4},
    {3221, 60331, 423},
    {3222, 111, 4},
    {3223, 7705426967, 10355040},
    {3224, 31, 8},
    {3225, 15347, 423},
    {3226, 287771, 1692},
    {3227, 227812859, 2448000},
    {3228, 43415, 141},
    {3229, 413501, 564},
    {3230, 18, 1},
    {3231, 109565388287, 90606600},
    {3232, 240115, 1128},
    {3233, 5427734327, 10355040},
    {3234, -5122, 141},
    {3235, -5, 8},
    {3236, 39, 4},
    {3237, -5704906067, 10355040},
    {3238, -248857, 1128},
    {3239, -8330519569, 3451680},
    {3240, -49734113, 5752800},
    {3241, -739, 96},
    {3242, -23795430479, 207100800},
    {3243, 1025, 6},
    {3244, -2557, 12},
    {3245, -63, 8},
    {3246, 4001, 24},
    {3248, -2879, 24},
    {3249, 2, 1},
    {3250, 85, 3},
    {3251, -102, 1},
    {3252, -33953, 432},
    {3253, -309, 2},
    {3254, -3983, 24},
    {3255, 4259, 144},
    {3256, 739981, 4896},
    {3257, -394043, 1620},
    {3258, 66430583, 406080},
    {3259, 62148239, 315840},
    {3260, -5693, 210},
    {3261, 300557, 3672},
    {3262, -107015, 3384},
    {3263, 22422319, 110160},
    {3264, -111, 2},
    {3265, 3427, 24},
    {3266, -689, 12},
    {3267, -5731, 24},
    {3268, -14959, 24},
    {3269, -590, 3},
    {3270, -103139, 2016},
    {3271, 11649739, 45360},
    {3272, -19471, 204},
    {3274, -8611, 68},
    {3275, 169777, 2256},
    {3276, -418259, 2256},
    {3277, -3977, 96},
    {3278, -1127, 16},
    {3279, -19931, 141},
    {3280, 1681, 32},
    {3281, -215, 16},
    {3282, -2003, 18},
    {3283, -1889, 32},
    {3284, 175, 16},
    {3285, 1619, 18},
    {3286, 320281, 1504},
    {3287, 1043, 16},
    {3288, 9553, 1080},
    {3289, 2843, 140},
    {3290, 1889897, 16200},
    {3291, -22879849, 275400},
    {3292, -11868949, 113400},
    {3293, 4417, 141},
    {3294, -8501, 72},
    {3295, 683, 12},
    {3297, 192, 1},
    {3298, 48, 1},
    {3299, -128, 1},
    {3300, 32, 1},
    {3301, -32, 1},
    {3302, -272, 1},
    {3303, 128, 1},
    {3304, -112, 1},
    {3305, 48, 1},
    {3306, -80, 1},
    {3307, 32, 1},
    {3308, 64, 1},
    {3310, -16, 1},
    {3311, 112, 1},
    {3312, -128, 1},
    {3313, 128, 1},
    {3314, -18113, 564},
    {3315, 1063, 6},
    {3316, -90851, 2550},
    {3317, -7644913, 91800},
    {3318, -311, 18},
    {3319, 2011, 8},
    {3320, 131, 36},
    {3321, -69, 8},
    {3322, 6947401, 8100},
    {3323, 9631, 75600},
    {3324, 23383, 700},
    {3325, -2873309, 16800},
    {3326, -17908403, 50400},
    {3327, -6197, 300},
    {3328, 29971, 200},
    {3329, -88667, 300},
    {3330, 237121, 1800},
    {3331, -567, 8},
    {3332, -5778379, 714000},
    {3333, 2113, 12},
    {3334, 1345, 8},
    {3335, 39689471, 734400},
    {3336, 241975, 1836},
    {3337, 83, 3},
    {3338, 3263, 36},
    {3339, -1627747, 5400},
    {3340, 6632243, 10800},
    {3341, 113763463, 367200},
    {3342, -52997, 1350},
    {3343, -43, 3},
    {3344, 1175, 36},
    {3345, -9133981, 37800},
    {3346, -7241591, 21600},
    {3347, -13, 24},
    {3348, 5813, 72},
    {3349, -391, 72},
    {3350, 93601, 600},
    {3351, -4346249, 16200},
    {3352, -2321, 72},
    {3353, 3079, 72},
    {3354, 5487211, 28800},
    {3355, -95522149, 403200},
    {3356, -1488779, 22950},
    {3357, 6642127, 36720},
    {3358, -26086091, 122400},
    {3359, 2639339, 20400},
    {3360, 1296118397, 2203200},
    {3361, -25027573, 367200},
    {3362, -3223656659, 3304800},
    {3363, 2608133, 38880},
    {3364, 661021, 9450},
    {3365, -15495191, 50400},
    {3366, 1563383, 18900},
    {3367, -164271211, 725760},
    {3368, -24120373, 151200},
    {3369, -58013, 5400},
    {3370, 82313, 5400},
    {3371, -266599, 2700},
    {3372, -9540269, 73440},
    {3373, 2582117, 37800},
    {3374, -4280609, 30240},
    {3375, -1439, 96},
    {3376, -1077, 16},
    {3377, -13, 2},
    {3378, -9, 1},
    {3379, 25, 4},
    {3380, -7, 2},
    {3381, -3, 1},
    {3382, -883, 12},
    {3383, 48, 1},
    {3384, 96, 1},
    {3385, 288, 1},
    {3386, 544, 1},
    {3387, -48, 1},
    {3388, -416, 1},
    {3389, -112, 1},
    {3390, 288, 1},
    {3391, -56, 1},
    {3392, -176, 1},
    {3393, 192, 1},
    {3394, 816, 1},
    {3395, 64, 1},
    {3396, -240, 1},
    {3397, -272, 1},
    {3398, 784, 1},
    {3399, -288, 1},
    {3400, -176, 1},
    {3401, 496, 1},
    {3402, -1008, 1},
    {3403, -64, 1},
    {3404, 576, 1},
    {3405, -320, 1},
    {3406, 6568459, 302400},
    {3407, -160013, 10800},
    {3408, 7075, 192},
    {3409, -5035841, 734400},
    {3410, -8202437, 15300},
    {3411, -16674771391, 9914400},
    {3412, -903553, 45900},
    {3413, 884268817, 367200},
    {3414, 21696197, 91800},
    {3415, 30278296681, 19828800},
    {3416, -15081787, 1652400},
    {3417, 10930153, 3825},
    {3418, 101496593, 100800},
    {3419, 4617623351, 10886400},
    {3420, -147261361, 181440},
    {3421, -1298143, 2700},
    {3422, -308854121, 777600},
    {3423, 138262249, 151200},
    {3424, 571073, 18900},
    {3425, 2375377, 7560},
    {3426, 3649129, 7560},
    {3427, -41320553, 50400},
    {3428, -25294793, 97200},
    {3429, 4139371, 97200},
    {3430, -14161, 675},
    {3431, 43577323, 48600},
    {3432, -489977, 1080},
    {3433, 40909, 5040},
    {3434, 19295003, 583200},
    {3435, -62067703, 183600},
    {3436, 6837743, 10800},
    {3437, 160305139, 1166400},
    {3438, 3537629, 10800},
    {3439, -42831689, 116640},
    {3440, -46298471, 20400},
    {3441, 2996801, 5100},
    {3442, -1087894999, 4957200},
    {3443, 72431537, 151200},
    {3444, -20171143, 75600},
    {3445, 1008794009, 1814400},
    {3446, -24815491, 1814400},
    {3447, -3744347, 367200},
    {3448, 851713, 122400},
    {3449, -46367, 151200},
    {3450, -6337837, 72576},
    {3451, -2128731889, 6609600},
    {3452, 4546241, 122400},
    {3453, 78137119, 550800},
    {3454, 8087, 48},
    {3455, 12583541, 183600},
    {3456, -8571409, 122400},
    {3457, 50443, 5100},
    {3458, -541, 96},
    {3459, -418146539, 1652400},
    {3460, 135644849, 367200},
    {3461, -199, 27},
    {3462, -1361, 24},
    {3463, -10544279, 75600},
    {3464, -160930267, 5443200},
    {3465, -2209037, 136080},
    {3466, -205626703, 907200},
    {3467, 396028093, 544320},
    {3468, 2147, 96},
    {3469, -13, 4},
    {3470, -752327, 43200},
    {3471, 25159301, 777600},
    {3472, 1312871, 32400},
    {3473, 479924749, 388800},
    {3474, -3254659, 50400},
    {3475, 36036619, 226800},
    {3476, 17569, 48},
    {3477, -3168409, 75600},
    {3478, 19820033, 75600},
    {3479, -4844209, 50400},
    {3480, 1032683, 10800},
    {3481, -4235, 96},
    {3482, -14310151, 151200},
    {3483, -561079, 4050},
    {3484, -30047, 450},
    {3485, 276977, 10800},
    {3486, -34160719, 388800},
    {3487, 485101, 3600},
    {3488, -542701, 3600},
    {3489, 39446897, 388800},
    {3490, 5245, 96},
    {3491, 224323319, 1166400},
    {3492, 15586237, 129600},
    {3493, 2722189, 10800},
    {3494, -2137, 72},
    {3495, 17, 4},
    {3496, 6, 1},
    {3497, 13, 4},
    {3498, 54668867, 367200},
    {3499, -224138969, 2203200},
    {3500, -546727007, 2203200},
    {3501, 22454753, 388800},
    {3502, 22411, 150},
    {3503, 5332417, 5400},
    {3504, -33297683, 183600},
    {3505, -76139, 13600},
    {3506, 380679359, 826200},
    {3507, -22111, 1350},
    {3508, 16568, 675},
    {3509, -127819, 2700},
    {3510, 69133793, 388800},
    {3511, -281, 30},
    {3512, 6131147, 183600},
    {3513, -5015953, 21600},
    {3514, -503539, 5600},
    {3515, 6502541, 50400},
    {3516, -179, 12},
    {3517, 2925467, 75600},
    {3518, -691487, 30240},
    {3519, 226099, 8160},
    {3520, 96367, 864},
    {3521, 4421, 108},
    {3522, -7571, 192},
    {3523, -9013, 672},
    {3524, 5387, 96},
    {3525, -1297, 16},
    {3526, -6385, 32},
    {3527, 1415, 36},
    {3528, -4717, 72},
    {3529, -64, 3},
    {3530, 985, 72},
    {3531, -25, 2},
    {3532, 2303, 72},
    {3533, 2521, 36},
    {3534, -8231, 72},
    {3535, 437, 18},
    {3536, -38, 1},
    {3537, -13469, 864},
    {3538, 4081, 72},
    {3539, -115, 54},
    {3540, -1763, 96},
    {3541, 1156, 9},
    {3542, -4067, 72},
    {3543, -2663, 24},
    {3544, -4577, 36},
    {3545, -529, 6},
    {3546, 1, 1},
    {3547, 1, 1},
    {3548, -757, 12},
    {3549, -79, 6},
    {3550, 7, 3},
    {3551, -2051, 12},
    {3552, -209, 27},
    {3553, 205, 2},
    {3554, 1982, 27},
    {3555, -1943, 24},
    {3556, 115, 54},
    {3557, 38, 1},
    {3558, 3667, 108},
    {3559, 1361, 24},
    {3560, 7, 1},
    {3561, -17, 4},
    {3562, -41, 4},
    {3563, 13, 4},
    {3564, -7, 1},
    {3565, -13, 4},
    {3566, 39, 2},
    {3567, 1961, 12},
    {3568, 769, 72},
    {3569, -255, 4},
    {3570, -3271, 72},
    {3571, -1457, 24},
    {3572, -18, 1},
    {3573, 19, 2},
    {3574, 4, 1},
    {3575, 135, 8},
    {3576, 53, 8},
    {3577, -395, 16},
    {3578, -53, 1},
    {3579, 23, 1},
    {3580, 699, 4},
    {3581, -603, 4},
    {3582, 645, 8},
    {3583, 1, 32},
    {3584, 3, 32},
    {3585, 1, 16},
    {3587, 271, 96},
    {3588, -11, 64},
    {3589, -25, 64},
    {3590, -3, 32},
    {3592, -41, 96},
    {3593, -31, 96},
    {3594, 41, 64},
    {3595, 19, 64},
    {3596, 3, 32},
    {3598, 17, 96},
    {3602, 1, 8},
    {3603, -1, 8},
    {3604, -1, 4},
    {3605, -1, 4},
    {3606, -1, 4},
    {3607, -1, 4},
    {3608, 1, 2},
    {3609, 1, 8},
    {3610, 1, 2},
    {3611, 1, 4},
    {3612, -1, 8},
    {3613, -3679, 64},
    {3614, 391, 96},
    {3615, 49, 64},
    {3616, -41, 96},
    {3617, 1231, 64},
    {3618, -31, 96},
    {3619, -625, 48},
    {3620, -17, 64},
    {3621, -55, 96},
    {3622, 31, 96},
    {3623, 11, 32},
    {3624, 1, 4},
    {3625, 1, 4},
    {3626, 1, 8},
    {3627, -1, 4},
    {3628, 1, 2},
    {3629, -1, 1},
    {3630, -1, 2},
    {3631, -1, 4},
    {3632, -1, 4},
    {3633, -1, 4},
    {3634, 1, 4},
    {3635, 1, 8},
    {3636, 1, 2},
    {3637, 1, 8},
    {3638, -13, 96},
    {3639, 5, 16},
    {3640, 7, 192},
    {3641, -437, 48},
    {3642, -223, 192},
    {3643, -11, 64},
    {3644, -1, 16},
    {3645, -29, 64},
    {3646, 11, 64},
    {3647, 1, 16},
    {3648, 5, 64},
    {3649, 1, 8},
    {3650, -5, 8},
    {3651, 21, 8},
    {3652, 1, 4},
    {3653, 7, 8},
    {3654, 3, 8},
    {3655, 13, 8},
    {3656, 43, 16},
    {3657, 1, 16},
    {3658, -15, 16},
    {3659, 161, 8},
    {3660, 1, 2},
    {3661, 5, 4},
    {3662, -33, 32},
    {3663, 1535, 3456},
    {3664, -51, 16},
    {3665, -13, 8},
    {3666, 5, 8},
    {3667, -5, 8},
    {3668, -33, 16},
    {3669, -33, 16},
    {3670, 797, 1728},
    {3671, 149, 1728},
    {3672, -5, 2},
    {3673, 33, 8},
    {3674, -2795, 864},
    {3675, -11, 24},
    {3676, -1, 8},
    {3677, -7, 24},
    {3678, -11, 16},
    {3679, 11, 24},
    {3680, 347, 144},
    {3681, -1, 4},
    {3682, 1, 2},
    {3683, 1, 4},
    {3684, -1, 4},
    {3685, -3, 4},
    {3686, 1, 4},
    {3687, 1, 2},
    {3688, 3, 4},
    {3689, 203, 64},
    {3690, 3, 8},
    {3691, 19, 16},
    {3692, -5, 4},
    {3693, 1, 2},
    {3694, 1, 4},
    {3695, -1, 1},
    {3696, 13, 4},
    {3697, 1, 2},
    {3698, 1, 2},
    {3699, -1, 4},
    {3701, 3, 4},
    {3702, 2, 1},
    {3703, -1, 1},
    {3704, -1, 4},
    {3705, -5, 4},
    {3706, 1, 2},
    {3707, 77, 36},
    {3708, -43, 8},
    {3709, 17, 96},
    {3710, 3, 8},
    {3711, 3, 8},
    {3713, -57, 16},
    {3714, -1, 1},
    {3715, -1, 4},
    {3716, -1, 4},
    {3717, 1, 1},
    {3718, 87, 128},
    {3719, -5, 4},
    {3720, -3, 4},
    {3721, -27, 4},
    {3722, 15, 64},
    {3723, -1, 1},
    {3724, -1, 4},
    {3725, 5, 4},
    {3726, 167, 96},
    {3727, 65, 192},
    {3728, 185, 96},
    {3729, -25, 192},
    {3730, 215, 192},
    {3731, -1, 4},
    {3732, 1, 2},
    {3733, 1, 2},
    {3734, -1, 1},
    {3735, 3, 4},
    {3736, 3, 4},
    {3737, -3, 4},
    {3738, -19, 16},
    {3739, 3, 4},
    {3740, -25, 32},
    {3741, 5, 8},
    {3742, -65, 64},
    {3743, -5, 64},
    {3744, -5, 16},
    {3745, 15, 32},
    {3746, -5, 4},
    {3747, -1, 1},
    {3748, -1, 2},
    {3749, -1, 2},
    {3750, -3, 2},
    {3751, 1, 2},
    {3752, 1, 2},
    {3753, -1, 2},
    {3754, 3, 8},
    {3755, 1, 4},
    {3756, -59, 48},
    {3757, 1, 4},
    {3758, -1, 8},
    {3759, 1, 4},
    {3760, -7, 8},
    {3761, -1, 1},
    {3762, 3, 4},
    {3763, -1, 4},
    {3764, -1, 2},
    {3765, 1, 2},
    {3766, -1, 1},
    {3767, -1, 4},
    {3768, 3, 4},
    {3769, -1, 2},
    {3770, -99, 64},
    {3771, 43, 144},
    {3772, -3, 1},
    {3773, 3, 8},
    {3774, 7, 8},
    {3775, -5, 96},
    {3776, 47, 48},
    {3777, -13, 8},
    {3778, -21, 8},
    {3779, -13, 8},
    {3780, -23, 16},
    {3781, 97, 16},
    {3782, -27, 16},
    {3783, 119, 16},
    {3784, 45, 8},
    {3785, -297, 64},
    {3786, -3, 16},
    {3787, 5, 16},
    {3788, 1, 8},
    {3789, -1, 8},
    {3790, -5, 8},
    {3791, -5, 16},
    {3792, 3, 16},
    {3793, 1, 4},
    {3794, 3, 8},
    {3795, -1, 16},
    {3796, 11, 16},
    {3797, -1, 4},
    {3798, -13, 8},
    {3799, 13, 16},
    {3800, 1, 4},
    {3801, 1, 2},
    {3802, 1, 16},
    {3803, 1, 8},
    {3804, 1, 8},
    {3805, -1, 8},
    {3806, -1, 16},
    {3807, -3, 16},
    {3808, 3, 8},
    {3809, 1, 1},
    {3810, 1, 4},
    {3811, -1, 16},
    {3812, 5, 8},
    {3813, 1, 4},
    {3814, 5, 8},
    {3815, -5, 4},
    {3816, 3, 8},
    {3817, 7, 8},
    {3820, 11423914681035528659329, 150040596755808000},
    {3821, -36601176110400145665629, 700189451527104000},
    {3822, -72463644073357334549201, 494251377548544000},
    {3823, 111290737294172208833419, 4201136709162624000},
    {3824, 24688163523500843123449, 120032477404646400},
    {3825, -84351134904194079083, 875236814408880},
    {3826, 174715815324843561449977, 1680454683665049600},
    {3827, -21807647404483548736943, 350094725763552000},
    {3828, 1532637171183257500513, 10983363945523200},
    {3829, -6106966874949694972319, 2100568354581312000},
    {3830, 80095732536985412565809, 1050284177290656000},
    {3831, 71399692767478920427, 21217862167488000},
    {3832, 36031445885863140475033, 525142088645328000},
    {3833, -79830892148439765386071, 525142088645328000},
    {3834, 48735897207644468791, 2121786216748800},
    {3835, -656391815593077225467, 12730717300492800},
    {3836, 79772088430958788889, 3410013562632000},
    {3837, 1586038402122611, 1991664158400},
    {3838, 16641514831381069, 19347594681600},
    {3839, 1260590119903851672435179, 3437293671133056000},
    {3840, -30270237230922292269949, 53707713611454000},
    {3841, 6612246783809622976898567, 18905115191231808000},
    {3842, 30381072234757636951241, 525142088645328000},
    {3843, -24677898635930828042023, 280075780610841600},
    {3844, 2833666703996472345781, 140037890305420800},
    {3845, 452647832430587268949, 9885027550970880},
    {3846, 220290749546677127, 127694124898560},
    {3847, 64474775183351589823003, 420113670916262400},
    {3848, -888563620547847791228579, 3150852531871968000},
    {3849, -2695781807720741307481, 52514208864532800},
    {3850, 1654046450515864669927, 38192151901478400},
    {3851, 315905723927378954683, 175047362881776000},
    {3852, -21996231842206190093, 1176788994163200},
    {3853, -1121046384643386448017349, 9452557595615904000},
    {3854, 649877733678985076817919, 3150852531871968000},
    {3855, -800383902250523229923, 13128552216133200},
    {3856, 859079124228114230249, 42011367091626240},
    {3857, 1924184981404177444921, 525142088645328000},
    {3858, -25885552616264768137, 882591745622400},
    {3859, 52892705933913118806707, 337591342700568000},
    {3860, 998124868535633, 73391346000},
    {3861, 167362103087773841, 40117806619200},
    {3862, 25065815779348653529, 5616492926688000},
    {3863, -1551339026347, 82231200},
    {3864, -66781227325381921, 1174261536000},
    {3865, 233850449569653625721, 24712568877427200},
    {3866, -630981533614629456899, 24712568877427200},
    {3867, 1669620688566101353, 748865723558400},
    {3868, -212117636120257, 110462045760},
    {3869, 3693255526744369514587, 123562844387136000},
    {3870, -907956546212340629, 44050924915200},
    {3871, -1381414333812222509, 68952480126750},
    {3872, 1121474513120411659, 5349040882560},
    {3873, -31031558557577, 838758240},
    {3874, 267237604246466458591607, 1112065599484224000},
    {3875, 59782890025850046317, 7956698312808000},
    {3876, 25498385897169662219, 8125989766272000},
    {3877, -4674404167072840152217, 95480379753696000},
    {3878, 12309214780920537767543, 47740189876848000},
    {3879, -39246583704233169656977, 190960759507392000},
    {3880, 14456494747562428517687, 76384303802956800},
    {3881, -6288825152750767381829, 210056835458131200},
    {3882, -7926180241455396677, 224659717067520},
    {3883, -2301409773146990269, 116085568089600},
    {3884, -1074816759669885428501581, 700189451527104000},
    {3885, 240420790528574139750347, 150040596755808000},
    {3886, -87508913715205741402777, 75020298377904000},
    {3887, -4555, 36},
    {3888, -1348274629804723, 11012731228800},
    {3889, -19017495116385749, 6607638737280},
    {3890, -328122761573602191843809, 1050284177290656000},
    {3891, 584294351317512783261361, 1050284177290656000},
    {3892, 1680657975491207417863, 23870094938424000},
    {3893, -237165164954114597017, 3751014918895200},
    {3894, 5432598864864857244247, 262571044322664000},
    {3895, -4712421277149518977, 449319434135040},
    {3896, 20995900002026508391, 341001356263200},
    {3897, -36193007450723280805091, 262571044322664000},
    {3898, -1717514267735441254363, 23870094938424000},
    {3899, 130517349036099429277, 1193504746921200},
    {3900, -1076334743075969761741, 37510149188952000},
    {3901, 5973709684720904737, 449319434135040},
    {3902, -594046963027140544453, 7502029837790400},
    {3903, -17595522746718667, 391420512000},
    {3904, -4133654460898679, 6686301103200},
    {3905, 720244067725351399, 35103080791800},
    {3906, -1361245459663, 29123550},
    {3907, 1036692631, 1166400},
    {3908, 1300753588199672983, 32177824059150},
    {3909, -4564522044877807367, 441295872811200},
    {3910, 961381056750160373, 26745204412800},
    {3911, 7170111179861, 5753231550},
    {3912, 36479763576746735149, 772267777419600},
    {3913, 14394714079252429621, 1123298585337600},
    {3914, 1666426277956912223, 220647936405600},
    {3915, -117436653101, 194228064},
    {3916, -1132217870189415329, 13372602206400},
    {3917, -432695675339243789722951741, 166365013682839910400},
    {3918, 300473572771139727306718829, 46212503800788864000},
    {3919, 2140416992142310458223066669, 415912534207099776000},
    {3920, -85608382279007693136551497, 18905115191231808000},
    {3921, 806871897571223136194207, 196416781207603200},
    {3922, -3728277897026615398122553, 1890511519123180800},
    {3923, -2314116761209762829783, 8896524795873792},
    {3924, -10601125860074298933041, 12641718364957440},
    {3925, -333888229786115321646525019, 83182506841419955200},
    {3926, -32052509180509538620936243, 11553125950197216000},
    {3927, 88127953178175363788709959, 18905115191231808000},
    {3928, -32096736572964252019318483, 7562046076492723200},
    {3929, 7693246766490631194228469, 3781023038246361600},
    {3930, 682436868615905506867, 9464388080716800},
    {3931, 74065722603283208017513, 84278122433049600},
    {3932, 240785213266518907946464997, 41591253420709977600},
    {3933, -16470575498154471223741153, 4726278797807952000},
    {3934, 11713874419638881225954059, 3781023038246361600},
    {3935, -135487697798446474467719, 94525575956159040},
    {3936, -2700075820169421139751, 12709321136962560},
    {3937, -1879178080669240621885, 2949734285156736},
    {3938, -177049, 1296},
    {3939, -155574123287734541, 13372602206400},
    {3940, 277178756938898993, 20058903309600},
    {3941, 9005, 216},
    {3942, 7513, 216},
    {3943, -102502609884248715553, 4493194341350400},
    {3944, 166200862541781702427, 2246597170675200},
    {3945, -7139417642419412713, 249621907852800},
    {3946, 13873518464567, 3347334720},
    {3947, -4395740739849582574361, 98850275509708800},
    {3948, 10325371275855363743, 374432861779200},
    {3949, -17670545979557741, 4123916375040},
    {3950, -690124158227, 557889120},
    {3951, 253225145199700837, 44538296850432},
    {3952, 552235513501938957596891, 1320357251451110400},
    {3953, -89861845035646990337609183, 138637511402366592000},
    {3954, -1510990210700900544268813, 2100568354581312000},
    {3955, 78231129432297650591483, 120032477404646400},
    {3956, -301202784797876420082721, 1050284177290656000},
    {3957, 359035736294024455511, 19770055101941760},
    {3958, -88046293095149666931562031, 207956267103549888000},
    {3959, -264072967200171272208091, 150040596755808000},
    {3960, 10918619824247195605834967, 6301705063743936000},
    {3961, -1996904474892931323768233, 1260341012748787200},
    {3962, 1227789055633077575140673, 1575426265935984000},
    {3963, -594531998318916516043, 14827541326456320},
    {3964, 13253561814705425574684641, 17329688925295824000},
    {3965, -2137971905, 419904},
    {3966, 7321, 22},
    {3967, -34732148889549573637, 4412958728112000},
    {3968, -456545867, 174960},
    {3969, 6771152817097470501589, 139008199935528000},
    {3970, 43265286738674885, 4845601740672},
    {3971, 40126490398820286107, 8237522959142400},
    {3972, 845207115183523, 2422800870336},
    {3973, -6844898242183938686129, 88965247958737920},
    {3974, 563582260908457051913, 30890711096784000},
    {3975, 351820918456029358283, 24712568877427200},
    {3976, -9235456763918697598673, 556032799742112000},
    {3977, -36576925713869, 34961051520},
    {3978, -79968704289523001305919, 444826239793689600},
    {3979, 232543500160456555126523, 226531881376416000},
    {3980, 14913675796181211519595351, 9902679385883328000},
    {3981, -3951209850246494035463227, 6301705063743936000},
    {3982, 139846186891776401435957, 252068202549757440},
    {3983, -81441220936548022603069, 286441139261088000},
    {3984, -41433897761431060961, 7413770663228160},
    {3985, 1394837425043361707384083, 10397813355177494400},
    {3986, 46609102874639, 2096895600},
    {3987, 43718798675338417, 2674520441280},
    {3988, 710260231462051225513, 15445355548392000},
    {3989, 61203093396743713, 668630110320},
    {3990, -5173293715690253452741, 278016399871056000},
    {3991, -57924785157406172569, 2059380739785600},
    {3992, -4960695375812850997, 2059380739785600},
    {3993, -37658278519612121, 534904088256},
    {3994, 10124883689955353888111, 111206559948422400},
    {3995, -251667544176887988251, 17651834912448000},
    {3996, 164731604942604009361, 4118761479571200},
    {3997, -3098189881843366509671, 22241311989684480},
    {3998, 7342805921624179, 489454721280},
    {3999, 6472578079165550913947, 22241311989684480},
    {4000, 528288808396601632849421, 12232721594326464000},
    {4001, -468235711321751, 138148416000},
    {4002, 3596351, 23328},
    {4003, 39046372203331, 293565384000},
    {4004, 9217001318147, 4193791200},
    {4005, 56621691771057397, 2348523072000},
    {4006, 643196665461369313, 88259174562240},
    {4007, -980839459954966739, 73549312135200},
    {4008, -100143315249654079, 2674520441280},
    {4009, 8841593, 42768},
    {4010, -308267472413819159047, 15445355548392000},
    {4011, -1612436428496433091, 40117806619200},
    {4012, 10270564947794168959, 8825917456224000},
    {4013, 287208252875195359, 26745204412800},
    {4014, 12206348524211, 465976800},
    {4015, -23866577047857039058357, 278016399871056000},
    {4016, -153644418626677925461, 49425137754854400},
    {4017, -182452650283336674427, 24712568877427200},
    {4018, 3362444809019922061, 85807530824400},
    {4019, -777999167067649, 213392588400},
    {4020, 2610356666136206786957, 98850275509708800},
    {4021, 200896708626543196409, 4118761479571200},
    {4022, -368804033831918129399, 49425137754854400},
    {4023, -987583736532215167, 46804107722400},
    {4024, 332167272690877, 92051704800},
    {4025, 114728856335687207379193, 889652479587379200},
    {4026, -157942814536423398637, 1716150616488000},
    {4027, -1788111778546668870143, 14121467929958400},
    {4028, 12547184607048761909237, 123562844387136000},
    {4029, -4227030764251620583, 21396163530240},
    {4030, -2179647693092298809221, 49425137754854400},
    {4031, -371006886387725848819, 4672544535648000},
    {4032, -28761326281236359, 2936728327680},
    {4033, 1324214530901, 278944560},
    {4034, 62755852929653318292679, 177930495917475840},
    {4035, -7348097228620754231715923, 12232721594326464000},
    {4036, 161131374960653711, 1485844689600},
    {4037, -2066341097618499727933, 22241311989684480},
    {4038, -12125830795357667369, 3978349156404000},
    {4039, -151419962194119725172007, 378102303824636160},
    {4040, -1175681780376557987087, 15913396625616000},
    {4041, -313908340866509970649, 5834912096059200},
    {4042, -267714933784152232908113, 859323417783264000},
    {4043, 4096606616437277, 278595879300},
    {4044, -37899578574671529637, 2808246463344000},
    {4045, 47718786750643, 931953600},
    {4046, -1874046819403087, 139297939650},
    {4047, 542088842104201980391, 39716628553008000},
    {4048, -2971, 6},
    {4049, 2134121, 24300},
    {4050, -63, 2},
    {4051, 6878864903, 183600},
    {4052, -25677816712966115731, 7956698312808000},
    {4053, 1774395200572670231, 65377166342400},
    {4054, 18713, 648},
    {4055, -558315527, 291600},
    {4056, 198545288369975071, 2228767034400},
    {4057, 4647, 88},
    {4059, 24643818117, 7193632},
    {4060, 2912530823760337811, 73549312135200},
    {4061, 184999362537822673, 13001141034000},
    {4062, 87549109477224398405107, 70018945152710400},
    {4063, -9982941934098173561, 156013692408000},
    {4064, -351609523537037318473, 7293640120074000},
    {4065, 231543736522965535586681, 350094725763552000},
    {4066, -126889547557, 24278508},
    {4067, 8047812692043992711, 57205020549600},
    {4068, 17063, 864},
    {4069, 248126165981, 64742688},
    {4070, -18617622442711571, 5883944970816},
    {4071, -81, 8},
    {4072, 39, 8},
    {4073, 9517057, 45900},
    {4074, -18859, 12},
    {4075, -626932822936479119041, 87523681440888000},
    {4076, -416261087291385569, 10954152871200},
    {4077, -1859, 108},
    {4078, 361, 108},
    {4079, 602004924009001, 122363680320},
    {4080, -153, 44},
    {4081, -31344851559431, 26034825600},
    {4082, -98003763177607171, 111345742126080},
    {4083, 269588386450616777, 48368986704000},
    {4084, 555486396067938353836908301, 415912534207099776000},
    {4085, -813809509887665869, 135433162771200},
    {4086, -98983455168891649, 451443875904000},
    {4087, 368781915092769582194452231, 103978133551774944000},
    {4088, 6221888685359, 9763059600},
    {4089, -70949516025283, 50210020800},
    {4090, 3899, 144},
    {4091, -3891205601903, 1952611920},
    {4092, 55018357761106549, 55672871063040},
    {4093, -71014139, 777600},
    {4094, 19, 2},
    {4095, 67, 2},
    {4096, -1624981283, 189000},
    {4097, 4884324529656280997287, 1050284177290656000},
    {4098, -1124191840941947, 3092937281280},
    {4099, -486714961, 408240},
    {4100, 97, 18},
    {4101, -40676086793, 195261192},
    {4102, 29029, 144},
    {4103, 166610602732219, 122363680320},
    {4104, -762139478732337206539, 1486718715888000},
    {4105, -38142008966418384991, 15913396625616000},
    {4106, -55771055594033132073878467, 14854019078824992000},
    {4107, -27590393996551956133, 568335593772000},
    {4108, 2849930159115592094689, 25006766125968000},
    {4109, -532134049842391031003286407, 207956267103549888000},
    {4110, -4725907612319, 36709104096},
    {4111, -115714280042995490767, 7722677774196000},
    {4112, -409981481, 291600},
    {4113, -233266112959709, 101969733600},
    {4114, 3291017162475563537461, 47784068727837750},
    {4115, 19264691, 75600},
    {4116, 836851, 5400},
    {4117, -9109009, 61200},
    {4118, 8435090813, 2142000},
    {4119, -5550088346582870021617, 75020298377904000},
    {4120, -110277130151132557441, 12356284438713600},
    {4121, 3304682033, 4082400},
    {4122, -223253387, 291600},
    {4123, 42413348235877, 36709104096},
    {4124, 262531, 792},
    {4125, -208116291053953, 27191928960},
    {4126, -7156091259263984643707, 50548436340192000},
    {4127, 583256940604570237387, 15913396625616000},
    {4128, -16666035692689739172801031, 2212300713867552000},
    {4129, -152239849746637292833, 497293644550500},
    {4130, -15162716278060570070921, 87523681440888000},
    {4131, -222560919738900152630958239, 103978133551774944000},
    {4132, 715136050393693, 26220788640},
    {4133, 57763980502167753899, 965334721774500},
    {4134, 128102339, 72900},
    {4135, -734957501767981, 101969733600},
    {4136, 58079641477752872946811, 278016399871056000},
    {4137, 5636059, 75600},
    {4138, -56372, 675},
    {4139, -3750641, 61200},
    {4140, 5691, 16},
    {4141, 20238176224839586936309, 525142088645328000},
    {4142, -233985127043922153059, 12356284438713600},
    {4143, -3295761233, 4082400},
    {4144, 225413387, 291600},
    {4145, 1374465988174397, 367091040960},
    {4146, -922793, 1584},
    {4147, -12759092474912249, 297168937920},
    {4148, 19963270337368149060373, 278016399871056000},
    {4149, -124647604489757143909, 1989174578202000},
    {4150, 1941161937165301556513663, 540146148320908800},
    {4151, 15785682985613753441, 124323411137625},
    {4152, -530922096280506322327, 31826793251232000},
    {4153, 34980043170443953586181901, 18905115191231808000},
    {4154, -74420519184864391, 1114383517200},
    {4155, 2724417574946668387, 140412323167200},
    {4156, 16026681213769, 931953600},
    {4157, -15335838879420869, 1114383517200},
    {4158, 7890497643388995553469, 556032799742112000},
    {4159, -11, 3},
    {4160, -9558167, 19440},
    {4161, 2417, 6},
    {4162, -11255, 16},
    {4163, 284317445684357284039, 8752368144088800},
    {4164, -145022160285378348701, 4118761479571200},
    {4165, -13079, 648},
    {4166, 475213057, 291600},
    {4167, -38799368111353093, 445753406880},
    {4168, -3173, 264},
    {4170, 146908411299160307, 4160365130880},
    {4171, -3238258679540319307993, 40438749072153600},
    {4172, 140272280509300078721, 3182679325123200},
    {4173, -24618859285494709102627601, 7562046076492723200},
    {4174, -18385901613381746611, 135433162771200},
    {4175, -971817500306294178811, 12730717300492800},
    {4176, -6478404562060386221588293, 3781023038246361600},
    {4177, 96491934540088747, 2228767034400},
    {4178, 32620703628384682087, 561649292668800},
    {4179, 376685, 2592},
    {4180, -30141039607516811, 1835455204800},
    {4181, 8150792614975395227, 31773302842406400},
    {4182, 91196927, 1088640},
    {4183, 16, 1},
    {4184, -147362263, 550800},
    {4185, -4291, 6},
    {4186, 1395688945625117031037, 42011367091626240},
    {4187, -11400989968247064527, 2471256887742720},
    {4188, -6359876713, 4082400},
    {4189, 34085, 648},
    {4190, 142510082815473349, 1560136924080},
    {4191, -48589, 528},
    {4192, -2541728254116583979, 20801825654400},
    {4193, -2919064580576983885349, 111206559948422400},
    {4194, -2106935359844809799, 227334237508800},
    {4195, 2929115537709212658325801, 1890511519123180800},
    {4196, 75307880613542808263, 795669831280800},
    {4197, 208018291580887662421, 3182679325123200},
    {4198, 2461378026493925857801, 2873117810217600},
    {4199, -70372200293033971, 7800684620400},
    {4200, 40000189694372179747, 441295872811200},
    {4201, -35767, 324},
    {4202, -32716060901597467, 780068462040},
    {4203, -699002463807704546143, 55603279974211200},
    {4204, -951006787, 2721600},
    {4205, -443, 6},
    {4206, 7662749, 22950},
    {4207, 97, 1},
    {4208, -2604463275581359701913, 52514208864532800},
    {4209, -6367509195200758601, 181710065275200},
    {4210, 8344579043, 4082400},
    {4211, -49187, 648},
    {4212, -1435160791421503697, 15601369240800},
    {4213, 64265, 1584},
    {4214, 289710937150597, 12085301760},
    {4215, -7372309683510801346687, 63546605684812800},
    {4216, -890294925526891559, 37443286177920},
    {4217, 25795633541984541418609, 444826239793689600},
    {4218, -4784631834942523313, 149773144711680},
    {4219, -4310222580670955171, 93608215444800},
    {4220, -8059696821492667644631, 88965247958737920},
    {4221, -527044449811087, 26220788640},
    {4222, 48624405198501711487, 1123298585337600},
    {4223, 98361958003957, 931953600},
    {4224, -4606390665245190461, 41603651308800},
    {4225, 1592849799191634537311, 44482623979368960},
    {4226, -9, 8},
    {4227, 23, 8},
    {4228, -55, 4},
    {4229, 41, 4},
    {4230, 46082624504154036137, 2471256887742720},
    {4231, -51001614221847227453, 2471256887742720},
    {4232, -1110841097, 2041200},
    {4233, 47494583, 145800},
    {4234, 936740035687703, 734182081920},
    {4235, -16, 11},
    {4236, 677792019659, 1859630400},
    {4237, 3826850166017225206147, 8737658281661760},
    {4238, 8215233893672093, 4836898670400},
    {4239, 4260031323614366528113, 6320859182478720},
    {4240, 248688285045691603, 9673797340800},
    {4241, 34329267538399033, 19347594681600},
    {4242, 4636620724373766195461, 12641718364957440},
    {4243, 3652233124399, 697361400},
    {4244, 4735458922049011, 853570353600},
    {4245, -19254383, 116640},
    {4246, 3369427442017, 557889120},
    {4247, 20496113704109883478603, 26027067221971200},
    {4248, 11, 2},
    {4249, -39751057, 97200},
    {4250, 768092, 11475},
    {4251, 37, 2},
    {4252, 12241073308849061, 2128235414976},
    {4253, 5474348572256084989, 128711296236600},
    {4254, 91, 6},
    {4255, 35401759, 29160},
    {4256, -1434990070, 3486807},
    {4257, -668843, 1584},
    {4258, 32, 1},
    {4259, 23144949710779808506673, 350094725763552000},
    {4260, 2207431975900812586811, 175047362881776000},
    {4261, -3225315842189717885201, 116698241921184000},
    {4262, 21833908231922119416253, 700189451527104000},
    {4263, 116190880607853402310451, 60172530990610500},
    {4264, 14203016642773668494327, 175047362881776000},
    {4265, 526401238015948946339, 87523681440888000},
    {4266, -2209484376668513979931, 175047362881776000},
    {4267, 16435385103583437353, 936082154448000},
    {4268, -1177689459040332857986427, 1540416793359628800},
    {4269, 6957359805720484532630233, 7702083966798144000},
    {4270, -1233434648075427329977, 7956698312808000},
    {4271, -3277507716609733739, 221019397578000},
    {4272, 339291802967128162103, 58349120960592000},
    {4273, 64433934317902374146521, 350094725763552000},
    {4274, -527687723598142352087, 58349120960592000},
    {4275, 631929284374604334221, 31826793251232000},
    {4276, 646634417613397741, 12278855421000},
    {4277, 743865889248025343, 1326116385468000},
    {4278, 9631373897327285224035031, 7702083966798144000},
    {4279, -408523830215198567936987, 641840330566512000},
    {4280, -70684396968200456505523, 73353180636172800},
    {4281, 38243735805024626783, 331529096367000},
    {4282, -283967316226285846493, 757780791696000},
    {4284, -2505924047, 2142000},
    {4285, 648973849, 714000},
    {4286, -64, 1},
    {4287, 1103043789184476001, 91936640169000},
    {4288, 10745102503267308839, 257422592473200},
    {4289, -89300120477242860727, 858075308244000},
    {4290, 428369887120588385807, 2831648517205200},
    {4291, 11115521294430812159569, 28316485172052000},
    {4292, 191334562496220821819, 2574225924732000},
    {4293, 10547332759098961103, 514845184946400},
    {4294, -712898885297447951639, 20593807397856000},
    {4295, -435922695384401, 78284102400},
    {4296, -89885741732895873709453, 113265940688208000},
    {4297, 89854537992879286159, 113265940688208000},
    {4298, 32709699237871482787, 234020538612000},
    {4299, 236515903056719089, 7800684620400},
    {4300, -137173429303949097427, 1029690369892800},
    {4301, -2618451499625761523, 85807530824400},
    {4302, 16968986818974088607, 468041077224000},
    {4303, 4914278957208797887913, 56632970344104000},
    {4304, -64, 1},
    {4305, -27194903977392617, 995832079200},
    {4306, -4402195011855269, 159333132672},
    {4307, 709061195730867169, 187216430889600},
    {4308, -3059513522004621517, 187216430889600},
    {4309, -1572435855374787527, 93608215444800},
    {4310, 74560447360220627, 31202738481600},
    {4311, -4603393, 18900},
    {4312, 38527103855187149, 2971689379200},
    {4313, 4069178945375237, 1040091282720},
    {4314, -256, 1},
    {4315, 47001433745699401, 6933941884800},
    {4316, -8186368050165853, 221296017600},
    {4317, -666008673991482389, 20801825654400},
    {4318, 160488106006339, 122363680320},
    {4319, -1483959519577621, 244727360640},
    {4320, 1946200492973, 566498520},
    {4321, 51069622108381, 244727360640},
    {4322, 235953631849849, 30590920080},
    {4323, 30033530858567, 61181840160},
    {4324, 96819807188429, 40787893440},
    {4325, 530067907131121, 122363680320},
    {4326, -8626285901867, 2913420960},
    {4327, 231420662778041, 61181840160},
    {4328, -1205283242647381, 40787893440},
    {4329, -64, 1},
    {4330, 1397283660620761, 97855128000},
    {4331, 1408160316488881, 97855128000},
    {4332, -2963074353919837, 391420512000},
    {4333, 441065286656849, 78284102400},
    {4334, 251283634190977, 13979304000},
    {4335, 605053622321, 347004000},
    {4336, -2592467, 5400},
    {4337, -3480587812337, 155325600},
    {4338, -3282574813, 15532560},
    {4339, -64, 1},
    {4340, 148343457349, 77662800},
    {4341, 69089601163, 1917600},
    {4342, 5892944608901, 155325600},
    {4343, -692266367, 226800},
    {4344, 30931247, 32400},
    {4345, -791674507, 226800},
    {4346, -39036863, 75600},
    {4347, -1676145167, 453600},
    {4348, -2185391, 56700},
    {4349, 16134571, 5400},
    {4350, -8385203, 8100},
    {4351, 7209356, 2025},
    {4352, 2499757, 5400},
    {4353, 116785313, 32400},
    {4354, 57749, 4050},
    {4355, 32, 1},
    {4356, 128, 1},
    {4357, 81551, 528},
    {4358, -7369, 33},
    {4359, -45083, 264},
    {4360, 16847, 264},
    {4361, -11683, 264},
    {4362, -1107, 16},
    {4363, -64, 1},
    {4364, -3356227, 68850},
    {4365, 2251739, 27540},
    {4366, 1742636143, 5443200},
    {4367, -5401919, 48600},
    {4368, -2801059, 56700},
    {4369, 102188, 2025},
    {4370, 1, 16},
    {4371, 1, 16},
    {4372, 1, 4},
    {4373, 1, 4},
    {4374, 1, 16},
    {4375, 1, 16},
    {4376, 1, 4},
    {4377, 1, 4},
    {4378, 7, 32},
    {4379, 7, 32},
    {4380, 7, 32},
    {4381, 7, 32},
    {4382, -1074683114792705477223733, 6301705063743936000},
    {4383, -673857045783870679307, 190960759507392000},
    {4384, 60932803634325940954381229, 226861382294781696000},
    {4385, -857929232487267854646533, 7562046076492723200},
    {4386, 3818642558309668930567, 295392424862997000},
    {4387, 2033632765398983143753, 20593807397856000},
    {4388, -3067602340285566355871, 26959166048102400},
    {4389, 115667882046885665279, 7722677774196000},
    {4390, -792005883367185160097, 10983363945523200},
    {4391, 81618325895144355657929, 1334478719381068800},
    {4392, -954655297197927065807, 7956698312808000},
    {4393, -731541706888311619397071, 1050284177290656000},
    {4394, 1018728502178014047638027, 4201136709162624000},
    {4395, -6764958833259139498021, 8938588742899200},
    {4396, 3629321665763758678577, 13640054250528000},
    {4397, -30923808249033238332061, 120032477404646400},
    {4398, 137347885905494215007159, 2100568354581312000},
    {4399, 21862210602946200491, 898638868270080},
    {4400, 548372752202873251733, 20005412900774400},
    {4401, -30224037771649859213361263353, 4990950410485197312000},
    {4402, 17990606517761946962337735839, 2495475205242598656000},
    {4403, -253128357422897499646303, 172697246037550080},
    {4404, -220883174072393333704616939, 113430691147390848000},
    {4405, 24044631760167995657734997, 12963507559701811200},
    {4406, -42764566452639270543476801, 45372276458956339200},
    {4407, 336606053872817298131909, 5337914877524275200},
    {4408, -2685344228059479410455469, 7079362284376166400},
    {4409, -36753228654527950823078501, 29708038157649984000},
    {4410, 150897787122316872943868483, 69318755701183296000},
    {4411, 6956158156441242202145957, 15124092152985446400},
    {4412, -1579192915937806717663099, 3781023038246361600},
    {4413, 2784640285836748183915981, 18905115191231808000},
    {4414, -2846958410362820650759, 355860991834951680},
    {4415, 706024840139888785340621261, 1247737602621299328000},
    {4416, 150060700324420083078905099, 207956267103549888000},
    {4417, -85574072758826965324168721, 75620460764927232000},
    {4418, 198700783627518402336811, 196416781207603200},
    {4419, -2375836970323510984123907, 4726278797807952000},
    {4420, 4281732862517708601149, 355860991834951680},
    {4421, -16654006699603571707061129, 19495900040957802000},
    {4422, 319612521142563319, 7045569216000},
    {4423, -6561966502288457291, 661943809216800},
    {4424, -3059704769634642913177, 185344266580704000},
    {4425, -16389123879023572457, 481413679430400},
    {4426, -23748538043944418958941, 303290618041152000},
    {4427, -877245930978031278569, 21182201894937600},
    {4428, 14525801319994869503801, 296550826529126400},
    {4429, 1267723764480107501683, 32950091836569600},
    {4430, 16246491208478571587861, 762559268217753600},
    {4431, 273898229899790179811, 10296903698928000},
    {4432, 7061224619603407783837, 148275413264563200},
    {4433, 129836370232068240888979, 1668098399226336000},
    {4434, 30104898719729971, 2517195709440},
    {4435, -139840278895540146205319, 5337914877524275200},
    {4436, -13056742588484378380707347, 14679265913191756800},
    {4437, -3439111548212561, 244727360640},
    {4438, 10757435991890576759077, 28316485172052000},
    {4439, -12004686192516300923, 589385060208000},
    {4440, 39806627389104156918931849, 7702083966798144000},
    {4441, 740440557204363952999, 3536310361248000},
    {4442, 2453849948100742847, 25080215328000},
    {4443, 22933063101637033554418421, 7702083966798144000},
    {4444, -86044472433961, 97890944256},
    {4445, -3480742627987750301, 39003423102000},
    {4446, -118560127639, 3304800},
    {4447, 23578326409557667, 577828490400},
    {4448, -7457707113816753548143, 113265940688208000},
    {4449, -1055987, 1800},
    {4450, 4906241, 14400},
    {4451, -354360013, 19828800},
    {4452, -749050690621, 154224000},
    {4453, 62928903584085794807, 7001894515271040},
    {4454, 8594801789243728111, 205938073978560},
    {4455, 156000757, 181440},
    {4456, -10210613, 12960},
    {4457, -164177257344631, 30590920080},
    {4458, -188995, 396},
    {4460, 108758115559079915361617, 900243580534848000},
    {4461, 221224733122866458950913, 700189451527104000},
    {4462, -60039549425218365877316389, 19805358771766656000},
    {4463, 186438056816492607590495687, 277275022804733184000},
    {4464, -268236617435283751961026339, 138637511402366592000},
    {4465, 810024889362141612004729, 5041364050995148800},
    {4466, -88016111593849765218931, 630170506374393600},
    {4467, 396168898944862795927921, 3150852531871968000},
    {4468, -587745290905256542249, 23724066122330112},
    {4469, 3705415302498384268436303, 138637511402366592000},
    {4470, 114639079823228136724825049, 369700030406310912000},
    {4471, -968671733757070053798541, 3150852531871968000},
    {4472, 17421758157118670782697, 16671177417312000},
    {4473, -3415360944246741616481, 12188984649408000},
    {4474, -65381639990440007150966969, 69318755701183296000},
    {4475, -344418416107085957033025919, 69318755701183296000},
    {4476, 969686141867801130184961, 315085253187196800},
    {4477, -516978140972280145464661, 180048716106969600},
    {4478, 57190422327522569877149, 45012179026742400},
    {4479, -212225144808205301029, 1059110094746880},
    {4480, 575850109380328582447, 957705936739200},
    {4481, 223745369276812402287353, 43761840720444000}
   },
   "C1Triangle" -> {
    {3027, 4, 1},
    {3273, -4, 1},
    {3586, 1, 4},
    {3591, -1, 4},
    {3818, -2, 1},
    {3819, 2, 1}
   }
  |>,
  "basis_meaning" -> <|
   "positive_index" -> "Complete production pentagon function F[weight,index]",
   "1,-1" -> "i*pi",
   "3,-1" -> "zeta(3)"
  |>
 |>,
 "benchmark" -> <|
  "pentagon_generators" -> {
   {1, 2, "0.6931471805599453094172321214581765680755", "0.0"},
   {1, 3, "1.09861228866810969139524523692252570464749", "0.0"},
   {1, 4, "0.6931471805599453094172321214581765680755", "0.0"},
   {1, 5, "0.6931471805599453094172321214581765680755", "0.0"},
   {1, 6, "1.94591014905531330510535274344317972963708", "0.0"},
   {1, 7, "0.6931471805599453094172321214581765680755", "0.0"},
   {1, 8, "0.6931471805599453094172321214581765680755", "0.0"},
   {1, 9, "0.6931471805599453094172321214581765680755", "0.0"},
   {1, 10, "1.09861228866810969139524523692252570464749", "0.0"},
   {1, 11, "0.6931471805599453094172321214581765680755", "0.0"},
   {2, 1, "-1.43674636688368094636290202389358335424996", "0.0"},
   {2, 2, "-0.675246356464871959933779307057079468607655", "3.45139229522320266143382058381808564515219"},
   {2, 3, "-1.43674636688368094636290202389358335424996", "0.0"},
   {2, 4, "-0.675246356464871959933779307057079468607655", "3.45139229522320266143382058381808564515219"},
   {2, 5, "0.684596453304956829409169876623969416810583", "0.0"},
   {2, 6, "-0.786876350183936314204855631147118848747403", "1.60480602688866002055553706820609153511151"},
   {2, 7, "-0.822467033424113218236207583323012594609475", "2.17758609030360213050068889823761394733858"},
   {2, 8, "0.684596453304956829409169876623969416810583", "0.0"},
   {2, 9, "-0.786876350183936314204855631147118848747403", "1.60480602688866002055553706820609153511151"},
   {2, 10, "-0.786876350183936314204855631147118848747403", "1.60480602688866002055553706820609153511151"},
   {2, 11, "-0.786876350183936314204855631147118848747403", "1.60480602688866002055553706820609153511151"},
   {2, 12, "-0.822467033424113218236207583323012594609475", "2.17758609030360213050068889823761394733858"},
   {2, 13, "0.0", "0.0"},
   {2, 14, "0.0", "0.0"},
   {2, 15, "0.0", "0.0"},
   {2, 16, "0.0", "0.0"},
   {2, 17, "-1.43674636688368094636290202389358335424996", "0.0"},
   {2, 18, "-1.43674636688368094636290202389358335424996", "0.0"},
   {2, 19, "-1.43674636688368094636290202389358335424996", "0.0"},
   {2, 20, "-1.43674636688368094636290202389358335424996", "0.0"},
   {2, 21, "-0.267544795386914534027021589842643690669219", "0.0"},
   {2, 22, "-0.822467033424113218236207583323012594609475", "0.0"},
   {2, 23, "-2.50652032723300413691717201480440586762196", "0.0"},
   {2, 24, "3.77032114761465429761193285961871535016845", "4.35517218060720426100137779647522789467717"},
   {2, 25, "3.77032114761465429761193285961871535016845", "4.35517218060720426100137779647522789467717"},
   {2, 26, "15.1981355953219740947105180111590773374776", "-2.18007384265399599691319717204995585356704"},
   {2, 27, "-15.1981355953219740947105180111590773374776", "2.18007384265399599691319717204995585356704"},
   {2, 28, "0.0", "1.21003250155087356113824632333610425428349"},
   {2, 29, "0.0", "-1.21003250155087356113824632333610425428349"},
   {2, 30, "0.0", "-2.9001371864442041076034925213214437322717"},
   {2, 31, "0.0", "-2.9001371864442041076034925213214437322717"},
   {2, 32, "-21.3141247769304619035041080451317048086555", "3.4750506437048146599560527548776092651258"},
   {2, 33, "0.0", "-2.9001371864442041076034925213214437322717"},
   {2, 34, "0.0", "-2.9001371864442041076034925213214437322717"},
   {2, 35, "0.0", "4.05976642563861450008481021709808114376676"},
   {
    3,
    4,
    "0.0812679907744627604396245326811822041919553",
    "-0.0997608513917570567450295638820991450912501"
   },
   {3, 5, "-5.38043652954620626162876364984035535792302", "44.0303723954936855869236254005273840309815"},
   {3, 6, "-2.69353989814620887260794039621001281645", "36.1499346479159438896820066943087617963552"},
   {3, 7, "-14.7579724004650659998780374915420619580259", "30.1661543205951620750823293184578017104092"},
   {3, 8, "-24.144105779870950159635428190913802154334", "-9.92752116946771255571401962982918203176738"},
   {3, 9, "8.91568476295198479366435988781590905824387", "17.4785834206411920315070233608572337353726"},
   {3, 10, "12.812339219342556657973129441677207449114", "-1.16882227276022186516431615148925219513841"},
   {3, 11, "31.6509544393942063207993987623571044464906", "-31.7698294508669257836378208991969585718411"},
   {3, 12, "45.8706260122926464638249005364169378736781", "8.11572786030505915263521127306861150874408"},
   {3, 13, "-9.65398707968481145990089102123012286950031", "-0.664256953307519819931951582600616134283039"},
   {3, 14, "-7.55444628637253070610694639826022863054323", "-4.17748779019539819761612419865829134882109"},
   {3, 15, "-8.03400114051327135523098152935906863876047", "-4.71683927407065753754645537291308469749687"},
   {
    3,
    16,
    "-0.0605292175316871983131262765792027541691532",
    "-12.0383356627493401356757963617215073972806"
   },
   {3, 17, "-13.0100042676686750433598559526712026949953", "-12.8190856510938385063380869134224694538156"},
   {3, 18, "-10.0052674889248996372947285486371007947057", "12.049444094492909991496160746093824455607"},
   {3, 19, "6.71827897185615760692944291305098254123307", "2.90592013665850118142693743096694655574842"},
   {3, 20, "0.0", "0.0"},
   {3, 21, "2.81113271799679316073846210822216759346416", "3.29380684792868263191829929242886026071572"},
   {3, 22, "2.90089009490816337919431087269939066749174", "0.0"},
   {3, 23, "-16.1000288475140130506934249994457376738971", "30.1101595142448640316900633713280963298785"},
   {3, 24, "-4.58036055893948565681577596747381681967436", "3.5852076062163949313546136081933297457269"},
   {3, 25, "3.71551525518359546639272691573683830717909", "-51.7009817149251675241465666784387840213106"},
   {3, 26, "-5.13700478242559278118111292661705136881199", "4.17748779019539819761612419865829134882109"},
   {3, 27, "10.3158474499474235812904333284176338175976", "-7.89311808148457174496407952531223749007948"},
   {3, 28, "-6.86400743691999615993263685613830670642511", "31.1113336571514665152494589627887891384885"},
   {3, 29, "1.02422278877284886638587601292501092865181", "-15.7489316922173807134575836121528533001651"},
   {3, 30, "40.6893183515239770899444456330981227143823", "53.4319524327668757359280605328175393701629"},
   {3, 31, "49.5249562364073112540828232830161406110085", "-73.8417831239503704093830661405262786073376"},
   {
    3,
    32,
    "-0.0812679907744627604396245326811822041919553",
    "0.0997608513917570567450295638820991450912501"
   },
   {3, 33, "-5.38043652954620626162876364984035535792302", "44.0303723954936855869236254005273840309815"},
   {3, 34, "-2.69353989814620887260794039621001281645", "36.1499346479159438896820066943087617963552"},
   {3, 35, "-14.7579724004650659998780374915420619580259", "30.1661543205951620750823293184578017104092"},
   {3, 36, "-24.144105779870950159635428190913802154334", "-9.92752116946771255571401962982918203176738"},
   {3, 37, "8.91568476295198479366435988781590905824387", "17.4785834206411920315070233608572337353726"},
   {3, 38, "12.812339219342556657973129441677207449114", "-1.16882227276022186516431615148925219513841"},
   {3, 39, "31.6509544393942063207993987623571044464906", "-31.7698294508669257836378208991969585718411"},
   {3, 40, "45.8706260122926464638249005364169378736781", "8.11572786030505915263521127306861150874408"},
   {3, 41, "-9.65398707968481145990089102123012286950031", "-0.664256953307519819931951582600616134283039"},
   {3, 42, "-7.55444628637253070610694639826022863054323", "-4.17748779019539819761612419865829134882109"},
   {3, 43, "-8.03400114051327135523098152935906863876047", "-4.71683927407065753754645537291308469749687"},
   {
    3,
    44,
    "-0.0605292175316871983131262765792027541691532",
    "-12.0383356627493401356757963617215073972806"
   },
   {3, 45, "-10.0052674889248996372947285486371007947057", "12.049444094492909991496160746093824455607"},
   {3, 46, "6.71827897185615760692944291305098254123307", "2.90592013665850118142693743096694655574842"},
   {3, 47, "0.0", "0.0"},
   {3, 48, "2.81113271799679316073846210822216759346416", "3.29380684792868263191829929242886026071572"},
   {3, 49, "-4.58036055893948565681577596747381681967436", "3.5852076062163949313546136081933297457269"},
   {
    3,
    50,
    "0.241130920746403883328755261001088786238373",
    "-0.0162458389783247148097025506841989298134982"
   },
   {3, 51, "5.62308371106650155455361176778890860240432", "35.5818458837572606040445169580143708611469"},
   {3, 52, "-24.894777303531804780426274732271285171717", "2.65479389991818685337912619181344707575336"},
   {3, 53, "8.33249812143385118801099618179942303582836", "17.241546354651752069069038392202319790094"},
   {3, 54, "0.740839220703239626629704176137059839516506", "-8.93083333103847275295366565852044411485388"},
   {3, 55, "-0.188549770335726318387279608734348956681963", "3.54281563138361342009771837816438081921526"},
   {3, 56, "-8.07366421924317491411479575461808455425628", "-10.5012816950905189953655451309853957780302"},
   {3, 57, "-8.4143983221171599977981671305801499353549", "0.0"},
   {3, 59, "4.40300163695188490342775288158346258438531", "12.7141172935702528045225166604853768487766"},
   {3, 60, "17.6155077459353941028408183450968350641362", "-8.58432429888236063939128316336721219829692"},
   {
    3,
    61,
    "0.0785949391974783624495061956387243778544623",
    "-0.078901475091402745749160524671886596548034"
   },
   {3, 62, "7.24184214175244931907920756547156793328034", "4.27265957858433149646956880218140436800328"},
   {3, 63, "17.2288502359202500169819207664078423604722", "11.1158371568692344847953009165917511501868"},
   {3, 64, "-3.55220685824241472578193030787106709802042", "6.10341559768895292720770876757115899296813"},
   {3, 65, "1.54366445864607230259059899590050956313412", "2.93175135970994146017121587699090119486595"},
   {3, 66, "-0.138291721130982861876868119043336269611066", "3.36206705477486041497313258116684625435655"},
   {3, 67, "1.21835622410344568891999322345597428538279", "-1.18420719748767945161024991303610304003146"},
   {3, 68, "-0.393490682016401608686375962536234181386148", "-4.01907564468439858833180538131623661498351"},
   {3, 69, "-6.78587855248036350928475845833915872102481", "-0.792640496613860489944275144381333144069279"},
   {3, 70, "12.1518742230739982042522295450987792595833", "10.8469563017637158125426681807463238373779"},
   {3, 71, "-8.63581260983104545630389763399635164086308", "-10.5694942966848531536423757788699940874751"},
   {3, 72, "18.53280598529656855825841958220162270585", "28.0624159665990686955836766991010023975392"},
   {3, 73, "18.53280598529656855825841958220162270585", "28.0624159665990686955836766991010023975392"},
   {3, 74, "-27.6051830187256430927110200823610163369492", "-37.890261665622711795189687742795380154354"},
   {3, 75, "-1.13538714125227891174243275511619403355125", "-2.01780707500636255658704017193179747602769"},
   {
    3,
    76,
    "-0.241130920746403883328755261001088786238373",
    "0.0162458389783247148097025506841989298134982"
   },
   {3, 77, "5.62308371106650155455361176778890860240432", "35.5818458837572606040445169580143708611469"},
   {3, 78, "-24.894777303531804780426274732271285171717", "2.65479389991818685337912619181344707575336"},
   {3, 79, "8.33249812143385118801099618179942303582836", "17.241546354651752069069038392202319790094"},
   {3, 80, "0.740839220703239626629704176137059839516506", "-8.93083333103847275295366565852044411485388"},
   {3, 81, "-0.188549770335726318387279608734348956681963", "3.54281563138361342009771837816438081921526"},
   {3, 82, "-8.07366421924317491411479575461808455425628", "-10.5012816950905189953655451309853957780302"},
   {3, 83, "-8.4143983221171599977981671305801499353549", "0.0"},
   {3, 85, "4.40300163695188490342775288158346258438531", "12.7141172935702528045225166604853768487766"},
   {3, 86, "17.6155077459353941028408183450968350641362", "-8.58432429888236063939128316336721219829692"},
   {
    3,
    87,
    "-0.0785949391974783624495061956387243778544623",
    "0.078901475091402745749160524671886596548034"
   },
   {3, 88, "7.24184214175244931907920756547156793328034", "4.27265957858433149646956880218140436800328"},
   {3, 89, "17.2288502359202500169819207664078423604722", "11.1158371568692344847953009165917511501868"},
   {3, 90, "-3.55220685824241472578193030787106709802042", "6.10341559768895292720770876757115899296813"},
   {
    3,
    91,
    "-0.0812679907744627604396245326811822041919553",
    "0.0997608513917570567450295638820991450912501"
   },
   {3, 92, "-5.38043652954620626162876364984035535792302", "44.0303723954936855869236254005273840309815"},
   {3, 93, "-2.69353989814620887260794039621001281645", "36.1499346479159438896820066943087617963552"},
   {3, 94, "-14.7579724004650659998780374915420619580259", "30.1661543205951620750823293184578017104092"},
   {3, 95, "12.812339219342556657973129441677207449114", "-1.16882227276022186516431615148925219513841"},
   {3, 96, "31.6509544393942063207993987623571044464906", "-31.7698294508669257836378208991969585718411"},
   {3, 97, "-9.65398707968481145990089102123012286950031", "-0.664256953307519819931951582600616134283039"},
   {
    3,
    98,
    "0.0812679907744627604396245326811822041919553",
    "-0.0997608513917570567450295638820991450912501"
   },
   {3, 99, "-5.38043652954620626162876364984035535792302", "44.0303723954936855869236254005273840309815"},
   {3, 100, "-2.69353989814620887260794039621001281645", "36.1499346479159438896820066943087617963552"},
   {3, 101, "-14.7579724004650659998780374915420619580259", "30.1661543205951620750823293184578017104092"},
   {3, 102, "12.812339219342556657973129441677207449114", "-1.16882227276022186516431615148925219513841"},
   {3, 103, "31.6509544393942063207993987623571044464906", "-31.7698294508669257836378208991969585718411"},
   {
    3,
    104,
    "-9.65398707968481145990089102123012286950031",
    "-0.664256953307519819931951582600616134283039"
   },
   {
    3,
    105,
    "-0.241130920746403883328755261001088786238373",
    "0.0162458389783247148097025506841989298134982"
   },
   {
    3,
    106,
    "0.241130920746403883328755261001088786238373",
    "-0.0162458389783247148097025506841989298134982"
   },
   {3, 107, "-0.51495069688577283804828303384193319901645", "0.168078157120525968478320953260989800101884"},
   {3, 108, "-105.648208428733113073558891764023728807381", "-51.5867037112516619708220467416020722507532"},
   {3, 109, "-48.6875581428321125724747031346219644333869", "-74.9504064288091354332307727003066991637412"},
   {3, 110, "-4.26226516991362865429537948995862918815113", "52.458930299853228537316550805892197671106"},
   {3, 111, "-10.0634269168128806371211385963438821052567", "33.4653790266456070956812148799212870405019"},
   {3, 112, "-0.735060259505504095069715293844021171609208", "31.1224219592060277052867791027295376234602"},
   {3, 113, "67.4935876833771336834936520891770790846409", "1.30183582265379800924544164947901889597853"},
   {3, 114, "0.51495069688577283804828303384193319901645", "-0.168078157120525968478320953260989800101884"},
   {3, 115, "40.6893183515239770899444456330981227143823", "53.4319524327668757359280605328175393701629"},
   {3, 116, "49.5249562364073112540828232830161406110085", "-73.8417831239503704093830661405262786073376"},
   {3, 117, "-13.173316085928138793917111143926454460688", "14.2555361644986863752032688033020796227865"},
   {3, 118, "-13.173316085928138793917111143926454460688", "14.2555361644986863752032688033020796227865"},
   {3, 119, "40.6893183515239770899444456330981227143823", "53.4319524327668757359280605328175393701629"},
   {3, 120, "40.6893183515239770899444456330981227143823", "53.4319524327668757359280605328175393701629"},
   {3, 155, "-7.51248222655846273724437061564510622645002", "675.87127299068975022837376956211905007585"},
   {3, 157, "-7.51248222655846273724437061564510622645002", "675.87127299068975022837376956211905007585"},
   {3, 158, "63.3263645311432906995281022450368654654821", "28.2470914784526088229370138294525089514268"},
   {3, 159, "63.3263645311432906995281022450368654654821", "28.2470914784526088229370138294525089514268"},
   {3, 161, "-7.51248222655846273724437061564510622645002", "675.87127299068975022837376956211905007585"},
   {3, 163, "-7.51248222655846273724437061564510622645002", "675.87127299068975022837376956211905007585"},
   {3, 164, "63.3263645311432906995281022450368654654821", "28.2470914784526088229370138294525089514268"},
   {3, 165, "63.3263645311432906995281022450368654654821", "28.2470914784526088229370138294525089514268"},
   {3, 178, "9.81128692593616145166810725220076368607417", "-231.89047480199404580354954487794200553542"},
   {3, 179, "9.81128692593616145166810725220076368607417", "-231.89047480199404580354954487794200553542"},
   {3, 180, "9.81128692593616145166810725220076368607417", "-231.89047480199404580354954487794200553542"},
   {3, 181, "9.81128692593616145166810725220076368607417", "-231.89047480199404580354954487794200553542"},
   {3, 182, "108.732301135175436335398381654212098964348", "125.061605852478118936027985109992605520146"},
   {3, 183, "108.732301135175436335398381654212098964348", "125.061605852478118936027985109992605520146"},
   {3, 184, "-31.7377750733550032606328493719300083275645", "-127.230279665719475680056474229810324087015"},
   {3, 185, "-31.7377750733550032606328493719300083275645", "-127.230279665719475680056474229810324087015"},
   {3, 186, "-55.5994663368628408959477295815618638407162", "51.2197472144806115706107584750118997398506"},
   {3, 187, "-31.7377750733550032606328493719300083275645", "-127.230279665719475680056474229810324087015"},
   {3, 188, "-31.7377750733550032606328493719300083275645", "-127.230279665719475680056474229810324087015"},
   {3, 189, "-55.5994663368628408959477295815618638407162", "51.2197472144806115706107584750118997398506"},
   {3, 190, "108.732301135175436335398381654212098964348", "125.061605852478118936027985109992605520146"},
   {3, 191, "108.732301135175436335398381654212098964348", "125.061605852478118936027985109992605520146"},
   {3, 192, "-55.5994663368628408959477295815618638407162", "51.2197472144806115706107584750118997398506"},
   {3, 193, "-55.5994663368628408959477295815618638407162", "51.2197472144806115706107584750118997398506"},
   {3, 194, "86.6706119322288810236699582969321327895132", "-10.9997626351580510083592314069287280866343"},
   {3, 195, "86.6706119322288810236699582969321327895132", "-10.9997626351580510083592314069287280866343"},
   {3, 196, "86.6706119322288810236699582969321327895132", "-10.9997626351580510083592314069287280866343"},
   {3, 197, "86.6706119322288810236699582969321327895132", "-10.9997626351580510083592314069287280866343"},
   {3, 198, "-0.940313008484691411040722732728746671583986", "48.7730294417271471128698383733962019071013"},
   {3, 199, "-0.940313008484691411040722732728746671583986", "48.7730294417271471128698383733962019071013"},
   {3, 200, "-0.940313008484691411040722732728746671583986", "48.7730294417271471128698383733962019071013"},
   {3, 201, "-0.940313008484691411040722732728746671583986", "48.7730294417271471128698383733962019071013"},
   {4, 1, "-105.51464442874927154119485732630706108225", "-35.6990726710215861583439309306203973591634"},
   {4, 2, "12.0527360404300110024233299669537103933405", "64.5918074263287641786387938275954882338959"},
   {4, 3, "-42.8906241639189680451489166899289258944045", "-9.99043314595474037033654659555929657484427"},
   {4, 4, "-25.1163310022853702602200529074402728930893", "88.1381682515225820307044251639823735483261"},
   {4, 5, "38.6049366292387622109736941238445336741775", "-36.3257655451984364569307339664221191385766"},
   {4, 6, "-9.86201794180246676686459850094183303464191", "3.43803997367221349166052439659175422548308"},
   {4, 7, "3.41819530102109261415991266064882809298637", "18.2268300220697682906011813942975387353796"},
   {4, 8, "-62.0858766590320153334694363691463064770215", "-23.068163479492762161040580676017565785188"},
   {4, 9, "-19.5522146920863031468584128724549037145553", "-15.7836120089835322946831155720352308924386"},
   {4, 10, "106.481314249209121611074205382197676437821", "-25.8937399742315193787135040713378909869249"},
   {4, 11, "107.843456416863119401093077894541821529441", "-49.7680708994789113061447116959432323102822"},
   {4, 12, "10.3454759288033219622241347967460850986222", "0.0"},
   {4, 13, "3.06319135557684526449628666747513764494248", "20.3416952422642056461965428691575183449822"},
   {4, 14, "0.0", "19.8259589648561643678182479145758498128815"},
   {4, 15, "12.4036406385739592200849563486431397359554", "10.1518579585992646053630443845731441796928"},
   {4, 16, "-63.5029244346837647378223093511677937236418", "-25.881607803670492600657417830775082824928"},
   {4, 17, "-43.2173318869247225129742835018118677215153", "-38.5295956571407337990859475067581958751295"},
   {4, 18, "66.7801810149865992853076535465640758300288", "38.9964710048007255828776029542391153977347"},
   {4, 19, "113.244016378557355626788711421243431165679", "21.708891635607554008257639593158050844294"},
   {4, 20, "42.5722899201726092842654219770952984612726", "6.43538157769606512002965044158868197228355"},
   {4, 21, "64.6109772013737503868758582087070236973067", "66.303880913063390592875221780646070270477"},
   {4, 22, "40.7578659166101983266434787515263599449671", "0.977217778050242211075137216693992207383842"},
   {4, 23, "-0.345230074111689985620638218875085657407692", "-13.0696169544682534187287997278453095318754"},
   {4, 24, "-4.35574412874638471197318339542115342898772", "-5.35036888429436222519319554527940051322853"},
   {4, 25, "-1.06870132756363780860305542122710095073498", "-5.19872238985014842556822129880601207952912"},
   {4, 26, "68.9229449926606686100714147615433773217113", "-24.4307049069173315252840719838291969778825"},
   {4, 27, "5.90813876868925877326041964851781170418294", "-17.7959234712266491361105211212290753000757"},
   {4, 28, "41.3351492416724065778304692262002412707303", "-4.11044113184201110872734369226623588908762"},
   {4, 29, "-6.06126505581511646963657651405032525114988", "21.4687642588147144156534228533944645990198"},
   {4, 30, "-36.8693229024578521855745647280028998943296", "27.7663632067437439759798409572422613082025"},
   {4, 31, "-55.7837312120328870896149832011834500924224", "26.4840611400746068615323575155905172985608"},
   {4, 32, "26.3123108277019898148116248595467731268104", "-7.090702456575315878875230790352795075593"},
   {4, 33, "-23.4823254761597408744394997643330471226058", "-13.1363012318872980856608833633443619192208"},
   {4, 34, "31.5746629078828246336576264059384302424456", "-7.26017929611553247096633510199579084594124"},
   {4, 35, "-80.1341590938699482487778591074330738037424", "31.058800677470516417401841202684461245499"},
   {4, 36, "6.27342687396902454836004121574551720472938", "0.0"},
   {4, 37, "-1.76608323346293277722452343678752692387431", "20.0040813797569368765686917182137862532035"},
   {4, 38, "8.03297174152967241050929809631066721677725", "0.0"},
   {4, 39, "-6.16139182369930228579461113517442985313514", "0.0"},
   {4, 40, "-5.49643662982355055131832202962847249010681", "11.3816813901908646538128467122095886100821"},
   {4, 41, "7.90904379337388804396893234629176360860262", "-11.164634372899586712339444309189746014505"},
   {4, 42, "-9.78245463015258083265471930794898666415652", "-1.14374380432657137745525887357394273884459"},
   {4, 43, "15.390214771940878730335810007951379619724", "-2.61218394572065135231773239096960951436679"},
   {4, 44, "42.7015887599078237514663440028838503715804", "-40.4668384221796430293033097791212126078631"},
   {4, 45, "7.92137109998455054295209833082601791488314", "-6.38724982964527495881947838387881175167904"},
   {4, 46, "-52.382219104125583088931925520357193911672", "-61.6360111038874338778821810527802241159766"},
   {4, 48, "-13.9317745490104001843654650774734263985044", "48.8889635687321135541030779057336279483076"},
   {4, 49, "-37.9734268882009368870573404455943401603221", "20.2564535092127225165483998908324110095495"},
   {4, 50, "49.6942775643531850529735488225073494881435", "83.653732130240188447931571566428040223531"},
   {4, 51, "-81.7016787489278598287477168953764462154854", "53.7197236055134693605002460473874462118301"},
   {4, 53, "0.180152826720722099316034836756357241386021", "0.0905711669207255897288656477910276274161519"},
   {4, 55, "-58.1648157299487565297609716639156314055786", "37.7819962373660045095891571176454663055132"},
   {4, 56, "107.79158430055329189097453049670970806916", "71.8649115967597658982997379555100179862973"},
   {4, 57, "-162.361367644886705057107978972823767979529", "-30.2543428342990670475857219281132689627499"},
   {4, 58, "20.6304453728093586505964005403531514302308", "-17.5210976133724726983575185409943817501446"},
   {4, 59, "-274.14003070235472003464382176890342066515", "67.7554565964648267533600649733184304083467"},
   {4, 60, "18.294684657418627048509743298283380412702", "-60.9714165277389006121815502936934683145008"},
   {4, 61, "-370.853958814912142250226063432616488724127", "43.1056865886310207605018919032173285488183"},
   {4, 62, "300.749620320643267998208193339810868922292", "171.711641661156881563465550358140683045495"},
   {4, 63, "-15.8620613427009430963681895504549789594932", "-91.4841365740243150988334679019566995117206"},
   {4, 64, "-28.8269174753402951494107537930837003444929", "-87.2902157270316853865524794402433051347798"},
   {4, 65, "0.104898613919303462044068304247848725069053", "-0.102701397696015098635970516350817036077265"},
   {4, 66, "95.7935442201522231296871870575731804985559", "-18.1785763889220427649282171067940045848067"},
   {4, 67, "-16.048223973918181605420709650509546330109", "-85.6832038267122690887632852396105537227062"},
   {4, 68, "32.8075228451532494409861167678918034920051", "-8.16214471034736107686320147065758217797164"},
   {4, 69, "21.9035063406547242542549612590908578227544", "8.76207406358427618545306158369789817082216"},
   {4, 70, "-40.081833819263252331412118968798477927242", "-25.843399207136838196112164879314357608347"},
   {4, 72, "-17.1982608169969759249049148771804780284329", "30.652511832428231690907754560212643085007"},
   {4, 73, "0.0", "0.0"},
   {4, 74, "41.8967040437678163502569330006570624025264", "-22.4236062264411197097213929533414088306289"},
   {4, 75, "-56.2717697019012470871256373179072240005874", "15.8771274399991507544661897229047609345217"},
   {4, 76, "-52.8155219276354669315725283193496797978423", "-65.0528850012401857708804533084394297577992"},
   {4, 77, "25.062198349128753332405720419107074466511", "-10.5324019333421170291285477686129555722785"},
   {4, 78, "13.4617138864491369806609356118891406511044", "-4.31124811160845407297195032680578231801068"},
   {4, 79, "27.1133516165617789187057938921147652618065", "-14.2302938833943921083815215629646876316405"},
   {4, 80, "134.000169358245351308761802193536549912583", "57.6230487861825861306843479496688760349392"},
   {4, 81, "0.0", "0.0"},
   {4, 82, "10.4842125823478708360123864430080514497762", "5.56796809966701288910845025881960838274301"},
   {4, 83, "16.8065184649120740646062827293772212452243", "-19.7661884063245203955438050060670969144763"},
   {4, 84, "0.0", "0.0"},
   {4, 85, "-66.450122433971321290351053509670182938543", "106.45666854519571547154178917244714993693"},
   {4, 86, "-2.15452067905978436099010062348320425460972", "-83.3349607977477671757097272083068615426916"},
   {4, 87, "3.58451500955357955352400263421672201614646", "-13.8533766530055499623626086078092167532924"},
   {4, 88, "0.0", "0.0"},
   {4, 89, "146.470332465825201995021086349279158833577", "-5.48440461680152887477146142950466548269672"},
   {4, 90, "25.7965730920361010058592410510923249401315", "30.8438325654263989916987716281850860298948"},
   {4, 91, "-29.0282601754342978066172885915589104518155", "-17.2534593798988552858587906413186944305215"},
   {4, 92, "0.0", "0.0"},
   {4, 93, "-6.45106403064328656709393218282675813801893", "10.5686588317840259289285192894766564740172"},
   {4, 94, "-91.8395741591499545020484976154161434781917", "13.4372944223869084457244163623179143357428"},
   {4, 95, "25.2285970640409194999874269813031378247148", "58.2109889776036061776480040517818777925798"},
   {4, 96, "21.4716068110165242290519492225307575546377", "42.7676133164770770838275053936550267580782"},
   {4, 97, "-14.6507481625512190811488613715986486614788", "31.9882477865420960220126059351627223596269"},
   {4, 98, "0.148733673331807483968838019887261347101331", "0.291845677891083424916745273505581526316684"},
   {4, 99, "0.479938504713599300147184550925345432921383", "0.10972068855864484282781305002504959913323"},
   {
    4,
    100,
    "0.00897161861057647797021460969078765113333079",
    "0.21201960730796774152001785807014792714959"
   },
   {4, 101, "0.128594120006149092179629979312102231243288", "0.169327503999704930414505314010301407636287"},
   {4, 102, "134.3540852095077162965630923101700813306", "-97.9603870108384177113656845268805050324309"},
   {4, 103, "40.3123088667876220367825848121105038402694", "77.0874121784737824860293876717761927804455"},
   {4, 104, "14.5629247986956425034541065180223269648634", "-73.4204855339751448753104112829800088566413"},
   {4, 105, "-84.6429333365512032032018439918550184386355", "71.5957479212430668635333671392407690201429"},
   {4, 106, "67.7811615978962904106472988168602985528132", "-36.8834099776155603026507182319366012124108"},
   {4, 107, "-21.4317253346733960971529485803395977245645", "-17.1675784686219071275869198387405789141276"},
   {4, 108, "-3.85840935547324565504734185383665381493714", "-23.9891220670332068549560575512768718995324"},
   {4, 109, "17.4770389491767127248269964139130320507837", "-15.8280758318491864994783782279648382343624"},
   {4, 110, "13.4658145282136995887087210502684146571423", "64.5703739326364717413852882308043539657587"},
   {4, 111, "6.22361227359770569548341639348113951647085", "25.593813733155332652221084669287940427722"},
   {4, 112, "-80.238940457985566780185726578632455245616", "-2.13747926931815885232552301891087747751457"},
   {
    4,
    114,
    "-0.0338312628989066314987710296439447261305518",
    "-0.0386312803476128594228520005826787347393972"
   },
   {4, 116, "0.13305680338994742963069498214053208883208", "-0.198668580980080362648403770059229469802911"},
   {
    4,
    117,
    "-0.168313717010218641104032708013785899457599",
    "-0.0975085246667345707610376115425577683366797"
   },
   {
    4,
    118,
    "0.0522874986363530284434707257641511884545534",
    "-0.17378114512730445888008483338244308103429"
   },
   {
    4,
    119,
    "0.0338312628989066314987710296439447261305518",
    "0.0386312803476128594228520005826787347393972"
   },
   {4, 121, "-0.13305680338994742963069498214053208883208", "0.198668580980080362648403770059229469802911"},
   {
    4,
    122,
    "0.168313717010218641104032708013785899457599",
    "0.0975085246667345707610376115425577683366797"
   },
   {
    4,
    123,
    "-0.0522874986363530284434707257641511884545534",
    "0.17378114512730445888008483338244308103429"
   },
   {
    4,
    124,
    "0.0338312628989066314987710296439447261305518",
    "0.0386312803476128594228520005826787347393972"
   },
   {
    4,
    126,
    "-0.0338312628989066314987710296439447261305518",
    "-0.0386312803476128594228520005826787347393972"
   },
   {
    4,
    128,
    "-0.180152826720722099316034836756357241386021",
    "-0.0905711669207255897288656477910276274161519"
   },
   {
    4,
    129,
    "-0.180152826720722099316034836756357241386021",
    "-0.0905711669207255897288656477910276274161519"
   },
   {
    4,
    130,
    "0.180152826720722099316034836756357241386021",
    "0.0905711669207255897288656477910276274161519"
   },
   {4, 134, "-105.51464442874927154119485732630706108225", "-35.6990726710215861583439309306203973591634"},
   {4, 135, "8.83159463326198306534314754491061849199257", "-69.3120570207287381856281474517010418616633"},
   {4, 136, "-20.0890335061934470502216751731214417998055", "17.376668577651907018590661786128036544284"},
   {4, 137, "12.0527360404300110024233299669537103933405", "64.5918074263287641786387938275954882338959"},
   {4, 139, "-25.1163310022853702602200529074402728930893", "88.1381682515225820307044251639823735483261"},
   {4, 140, "15.5546037621666563495014604789407252529399", "-20.3160556582402016172537401257048820623212"},
   {4, 141, "17.4770389491767127248269964139130320507837", "-15.8280758318491864994783782279648382343624"},
   {4, 142, "-9.86201794180246676686459850094183303464191", "3.43803997367221349166052439659175422548308"},
   {4, 143, "-19.5522146920863031468584128724549037145553", "-15.7836120089835322946831155720352308924386"},
   {4, 144, "106.481314249209121611074205382197676437821", "-25.8937399742315193787135040713378909869249"},
   {4, 145, "-21.4317253346733960971529485803395977245645", "-17.1675784686219071275869198387405789141276"},
   {4, 146, "107.843456416863119401093077894541821529441", "-49.7680708994789113061447116959432323102822"},
   {4, 147, "3.06319135557684526449628666747513764494248", "20.3416952422642056461965428691575183449822"},
   {4, 148, "0.0", "19.8259589648561643678182479145758498128815"},
   {4, 149, "12.4036406385739592200849563486431397359554", "10.1518579585992646053630443845731441796928"},
   {4, 150, "-63.5029244346837647378223093511677937236418", "-25.881607803670492600657417830775082824928"},
   {4, 151, "-43.2173318869247225129742835018118677215153", "-38.5295956571407337990859475067581958751295"},
   {
    4,
    152,
    "-0.345230074111689985620638218875085657407692",
    "-13.0696169544682534187287997278453095318754"
   },
   {4, 153, "5.90813876868925877326041964851781170418294", "-17.7959234712266491361105211212290753000757"},
   {4, 154, "-47.8237701643942095984227154646469305891205", "32.9054447922052100456681805058865774538646"},
   {4, 155, "22.2272979274363541286986026734964224270384", "-29.1001319256372719425263388826614933582831"},
   {4, 156, "-3.9643017179492045184922602771076906244244", "-26.4635932168384050579076527777807454653023"},
   {4, 157, "-27.1666524201755608411509269577919563069916", "5.5513254751265862189197661263430720723056"},
   {4, 158, "0.960748092348177948200254904612633439158578", "-22.1433500866880508694946480961616481980359"},
   {4, 160, "10.084977656525282305181365077576444886915", "13.8274948258582368560316853387269153116681"},
   {4, 161, "29.1810577085893312836851124846102169567928", "-0.814085034213363193326907487164898452125889"},
   {4, 162, "9.04990895921197571010356417144012355760763", "-15.1106005366610420787135273275651688331263"},
   {4, 164, "3.90521736061355897273181483279216726510769", "-10.390406721542530712933190367132342972642"},
   {4, 166, "2.75003857721426854241017077666442248197594", "-3.30289759775269271726447955629287787313529"},
   {4, 167, "20.169288915866978759965121300858341356942", "32.2159720309823837261213711836918642319298"},
   {4, 168, "-4.55495477335152467961847984781288641224866", "-59.4218956056254641273340672278804065694687"},
   {4, 169, "-8.18641590478147537006048554404861711204525", "-31.2557605866857886727834645676686580306234"},
   {
    4,
    170,
    "-12.1442885985573619139658584145260183277688",
    "-0.868912510314768263199395654817845701397056"
   },
   {4, 171, "2.22826051145058269748066593580360716160283", "7.65515792619756950262132708200639588842173"},
   {4, 172, "-26.9866723807742963213900709157214962903292", "42.839273860445306593362705682689067954951"},
   {4, 173, "26.1867627858431563716128637204048587262473", "-0.664591064972125092931702023869206531657773"},
   {4, 175, "-88.6616469228992980789757622638905970936471", "58.8188362632303538068980640799985742354118"},
   {4, 176, "-88.6616469228992980789757622638905970936471", "58.8188362632303538068980640799985742354118"},
   {4, 177, "126.053864374012202541896183708224043451103", "-70.4037602251043404262708571949761570404333"},
   {4, 178, "16.6987644434740692061606652019446089055603", "-25.3913054417543786704887620342064757209021"},
   {4, 179, "-8.41873717108164807707289106738154842440822", "-14.7422176906834160694990163223472518380885"},
   {4, 180, "8.55149132140010439704883041562343131513978", "5.54501890736792214325194951977085172231965"},
   {4, 181, "26.3123108277019898148116248595467731268104", "-7.090702456575315878875230790352795075593"},
   {4, 182, "-55.7837312120328870896149832011834500924224", "26.4840611400746068615323575155905172985608"},
   {4, 183, "7.00772379871915748539698489738957977823947", "0.0"},
   {4, 184, "0.356269263303538086958742183201720301919498", "-17.5535087246505533383571566340617639566528"},
   {4, 185, "-35.0396705937357526636650200929042301802819", "9.95483054271113922619948196603740388318363"},
   {4, 186, "37.3922174511129044629204214443334463574562", "-11.5849239618739866193727931149775828050215"},
   {4, 187, "37.3922174511129044629204214443334463574562", "-11.5849239618739866193727931149775828050215"},
   {4, 188, "-23.4823254761597408744394997643330471226058", "-13.1363012318872980856608833633443619192208"},
   {4, 189, "31.5746629078828246336576264059384302424456", "-7.26017929611553247096633510199579084594124"},
   {4, 190, "-27.1666524201755608411509269577919563069916", "5.5513254751265862189197661263430720723056"},
   {4, 191, "0.960748092348177948200254904612633439158578", "-22.1433500866880508694946480961616481980359"},
   {4, 192, "2.01307626771177293894146978605251133010836", "-32.8994474464511458887620404819908186573683"},
   {4, 193, "-11.7858983303877066651770131700329430596681", "-46.8127076756102625539841291145033830998373"},
   {4, 194, "6.16139182369930228579461113517442985313514", "0.0"},
   {4, 195, "8.03297174152967241050929809631066721677725", "0.0"},
   {4, 196, "1.76608323346293277722452343678752692387431", "-20.0040813797569368765686917182137862532035"},
   {4, 197, "-5.49643662982355055131832202962847249010681", "11.3816813901908646538128467122095886100821"},
   {4, 198, "12.4036406385739592200849563486431397359554", "10.1518579585992646053630443845731441796928"},
   {4, 199, "22.5299727195770185188751275646602319181968", "-24.8808952397414839884458782427509718856015"},
   {4, 200, "-34.8133366258535203868897680239358518961098", "46.2984417574089042268271023481095907212741"},
   {4, 201, "-7.25465327783014031884147620499991413752804", "3.12387643472123231914887816012112041490722"},
   {4, 202, "8.43980286560714920165323520791639944830746", "-0.906723019227952867052876679613530455814338"},
   {4, 203, "44.237447415847377136938132777731276347738", "35.6481296026803638449615714300019688094078"},
   {4, 204, "-9.78245463015258083265471930794898666415652", "-1.14374380432657137745525887357394273884459"},
   {4, 205, "15.390214771940878730335810007951379619724", "-2.61218394572065135231773239096960951436679"},
   {4, 206, "-17.74961729449760544679233003517539668708", "10.4528568996070864037047176812557877848425"},
   {4, 207, "5.90813876868925877326041964851781170418294", "-17.7959234712266491361105211212290753000757"},
   {4, 208, "-47.8237701643942095984227154646469305891205", "32.9054447922052100456681805058865774538646"},
   {4, 209, "22.2272979274363541286986026734964224270384", "-29.1001319256372719425263388826614933582831"},
   {4, 210, "-27.1666524201755608411509269577919563069916", "5.5513254751265862189197661263430720723056"},
   {4, 211, "0.960748092348177948200254904612633439158578", "-22.1433500866880508694946480961616481980359"},
   {4, 213, "29.1810577085893312836851124846102169567928", "-0.814085034213363193326907487164898452125889"},
   {4, 214, "9.04990895921197571010356417144012355760763", "-15.1106005366610420787135273275651688331263"},
   {4, 216, "3.90521736061355897273181483279216726510769", "-10.390406721542530712933190367132342972642"},
   {4, 218, "2.75003857721426854241017077666442248197594", "-3.30289759775269271726447955629287787313529"},
   {4, 219, "20.169288915866978759965121300858341356942", "32.2159720309823837261213711836918642319298"},
   {4, 220, "-4.55495477335152467961847984781288641224866", "-59.4218956056254641273340672278804065694687"},
   {4, 221, "-8.18641590478147537006048554404861711204525", "-31.2557605866857886727834645676686580306234"},
   {4, 222, "-26.9866723807742963213900709157214962903292", "42.839273860445306593362705682689067954951"},
   {4, 223, "26.1867627858431563716128637204048587262473", "-0.664591064972125092931702023869206531657773"},
   {4, 225, "-88.6616469228992980789757622638905970936471", "58.8188362632303538068980640799985742354118"},
   {4, 226, "-88.6616469228992980789757622638905970936471", "58.8188362632303538068980640799985742354118"},
   {4, 227, "126.053864374012202541896183708224043451103", "-70.4037602251043404262708571949761570404333"},
   {4, 228, "16.6987644434740692061606652019446089055603", "-25.3913054417543786704887620342064757209021"},
   {4, 229, "26.3123108277019898148116248595467731268104", "-7.090702456575315878875230790352795075593"},
   {4, 230, "-55.7837312120328870896149832011834500924224", "26.4840611400746068615323575155905172985608"},
   {4, 231, "-23.4823254761597408744394997643330471226058", "-13.1363012318872980856608833633443619192208"},
   {4, 232, "31.5746629078828246336576264059384302424456", "-7.26017929611553247096633510199579084594124"},
   {4, 233, "-27.1666524201755608411509269577919563069916", "5.5513254751265862189197661263430720723056"},
   {4, 234, "0.960748092348177948200254904612633439158578", "-22.1433500866880508694946480961616481980359"},
   {4, 235, "2.01307626771177293894146978605251133010836", "-32.8994474464511458887620404819908186573683"},
   {4, 236, "1.76608323346293277722452343678752692387431", "-20.0040813797569368765686917182137862532035"},
   {4, 237, "-5.49643662982355055131832202962847249010681", "11.3816813901908646538128467122095886100821"},
   {4, 238, "12.4036406385739592200849563486431397359554", "10.1518579585992646053630443845731441796928"},
   {4, 239, "-7.25465327783014031884147620499991413752804", "3.12387643472123231914887816012112041490722"},
   {4, 240, "8.43980286560714920165323520791639944830746", "-0.906723019227952867052876679613530455814338"},
   {4, 241, "-9.78245463015258083265471930794898666415652", "-1.14374380432657137745525887357394273884459"},
   {4, 242, "-105.51464442874927154119485732630706108225", "-35.6990726710215861583439309306203973591634"},
   {4, 243, "12.0527360404300110024233299669537103933405", "64.5918074263287641786387938275954882338959"},
   {4, 245, "-25.1163310022853702602200529074402728930893", "88.1381682515225820307044251639823735483261"},
   {4, 246, "38.6049366292387622109736941238445336741775", "-36.3257655451984364569307339664221191385766"},
   {4, 247, "3.41819530102109261415991266064882809298637", "18.2268300220697682906011813942975387353796"},
   {4, 248, "-62.0858766590320153334694363691463064770215", "-23.068163479492762161040580676017565785188"},
   {4, 249, "66.7801810149865992853076535465640758300288", "38.9964710048007255828776029542391153977347"},
   {4, 250, "-105.51464442874927154119485732630706108225", "-35.6990726710215861583439309306203973591634"},
   {4, 251, "12.0527360404300110024233299669537103933405", "64.5918074263287641786387938275954882338959"},
   {4, 252, "-42.8906241639189680451489166899289258944045", "-9.99043314595474037033654659555929657484427"},
   {4, 253, "-25.1163310022853702602200529074402728930893", "88.1381682515225820307044251639823735483261"},
   {4, 254, "-47.8237701643942095984227154646469305891205", "32.9054447922052100456681805058865774538646"},
   {4, 255, "22.2272979274363541286986026734964224270384", "-29.1001319256372719425263388826614933582831"},
   {4, 257, "2.75003857721426854241017077666442248197594", "-3.30289759775269271726447955629287787313529"},
   {4, 258, "20.169288915866978759965121300858341356942", "32.2159720309823837261213711836918642319298"},
   {4, 259, "-4.55495477335152467961847984781288641224866", "-59.4218956056254641273340672278804065694687"},
   {4, 260, "-8.18641590478147537006048554404861711204525", "-31.2557605866857886727834645676686580306234"},
   {
    4,
    261,
    "-12.1442885985573619139658584145260183277688",
    "-0.868912510314768263199395654817845701397056"
   },
   {4, 262, "2.22826051145058269748066593580360716160283", "7.65515792619756950262132708200639588842173"},
   {4, 263, "-26.9866723807742963213900709157214962903292", "42.839273860445306593362705682689067954951"},
   {4, 264, "26.1867627858431563716128637204048587262473", "-0.664591064972125092931702023869206531657773"},
   {4, 265, "16.6987644434740692061606652019446089055603", "-25.3913054417543786704887620342064757209021"},
   {4, 266, "-8.41873717108164807707289106738154842440822", "-14.7422176906834160694990163223472518380885"},
   {4, 267, "8.55149132140010439704883041562343131513978", "5.54501890736792214325194951977085172231965"},
   {4, 268, "2.01307626771177293894146978605251133010836", "-32.8994474464511458887620404819908186573683"},
   {4, 269, "22.5299727195770185188751275646602319181968", "-24.8808952397414839884458782427509718856015"},
   {4, 270, "-34.8133366258535203868897680239358518961098", "46.2984417574089042268271023481095907212741"},
   {4, 271, "-47.8237701643942095984227154646469305891205", "32.9054447922052100456681805058865774538646"},
   {4, 272, "22.2272979274363541286986026734964224270384", "-29.1001319256372719425263388826614933582831"},
   {4, 274, "2.75003857721426854241017077666442248197594", "-3.30289759775269271726447955629287787313529"},
   {4, 275, "20.169288915866978759965121300858341356942", "32.2159720309823837261213711836918642319298"},
   {4, 276, "-4.55495477335152467961847984781288641224866", "-59.4218956056254641273340672278804065694687"},
   {4, 277, "-8.18641590478147537006048554404861711204525", "-31.2557605866857886727834645676686580306234"},
   {4, 278, "-26.9866723807742963213900709157214962903292", "42.839273860445306593362705682689067954951"},
   {4, 279, "26.1867627858431563716128637204048587262473", "-0.664591064972125092931702023869206531657773"},
   {4, 280, "16.6987644434740692061606652019446089055603", "-25.3913054417543786704887620342064757209021"},
   {4, 281, "26.3123108277019898148116248595467731268104", "-7.090702456575315878875230790352795075593"},
   {4, 282, "-55.7837312120328870896149832011834500924224", "26.4840611400746068615323575155905172985608"},
   {4, 283, "-23.4823254761597408744394997643330471226058", "-13.1363012318872980856608833633443619192208"},
   {4, 284, "2.01307626771177293894146978605251133010836", "-32.8994474464511458887620404819908186573683"},
   {4, 285, "-9.08239599607100444499835871257484632869975", "-154.159193668999973917121373030544842719943"},
   {4, 286, "93.5877882389150584447694589071884946980709", "-34.1830383333309598815270467029958853466126"},
   {4, 287, "-77.3174722663168744584999033398353890684997", "16.9716320821960486435516455548701088237576"},
   {4, 288, "-60.9252652396595161171106727408219137491965", "40.9861393443373981799612648697542324406458"},
   {4, 289, "17.4510832052934908984338576789623727197614", "-19.8797627672341656687741046826185747184974"},
   {4, 290, "51.4614548960140947763720400319340400302454", "-200.899401455348905337392063898645696829541"},
   {4, 291, "20.5305705716977113028088202882915616670524", "53.288419071553157385558895855863440883917"},
   {4, 292, "15.3309068169920495746924387439673368056134", "43.8465888957504502877396354657847028854914"},
   {4, 293, "15.3309068169920495746924387439673368056134", "43.8465888957504502877396354657847028854914"},
   {4, 294, "14.9579874494508173018169059777765430758279", "-288.573060212458021273904173473187574600165"},
   {4, 295, "17.3002348411620936272429167133790886791684", "28.9713939270491631646844585347007038916517"},
   {4, 296, "14.7677567890444051123757941974525985006862", "44.728756524234909363646572179493393994917"},
   {4, 297, "-6.06126505581511646963657651405032525114988", "21.4687642588147144156534228533944645990198"},
   {4, 298, "-6.06126505581511646963657651405032525114988", "21.4687642588147144156534228533944645990198"},
   {4, 299, "41.3351492416724065778304692262002412707303", "-4.11044113184201110872734369226623588908762"},
   {4, 300, "21.6908563964839650187740202991567096640294", "-5.25506934330845327931921412479616009235145"},
   {4, 301, "16.2462226833982213374818992706415927347814", "42.2146331908532940025953875961308151652843"},
   {4, 302, "6.22361227359770569548341639348113951647085", "25.593813733155332652221084669287940427722"},
   {4, 303, "-36.8693229024578521855745647280028998943296", "27.7663632067437439759798409572422613082025"},
   {4, 304, "-3.85840935547324565504734185383665381493714", "-23.9891220670332068549560575512768718995324"},
   {4, 305, "41.3351492416724065778304692262002412707303", "-4.11044113184201110872734369226623588908762"},
   {4, 306, "-9.08239599607100444499835871257484632869975", "-154.159193668999973917121373030544842719943"},
   {4, 307, "93.5877882389150584447694589071884946980709", "-34.1830383333309598815270467029958853466126"},
   {4, 308, "-77.3174722663168744584999033398353890684997", "16.9716320821960486435516455548701088237576"},
   {4, 309, "-60.9252652396595161171106727408219137491965", "40.9861393443373981799612648697542324406458"},
   {4, 310, "17.3002348411620936272429167133790886791684", "28.9713939270491631646844585347007038916517"},
   {4, 311, "14.7677567890444051123757941974525985006862", "44.728756524234909363646572179493393994917"},
   {4, 312, "-6.06126505581511646963657651405032525114988", "21.4687642588147144156534228533944645990198"},
   {4, 313, "41.3351492416724065778304692262002412707303", "-4.11044113184201110872734369226623588908762"},
   {4, 314, "42.7015887599078237514663440028838503715804", "-40.4668384221796430293033097791212126078631"},
   {4, 315, "7.92137109998455054295209833082601791488314", "-6.38724982964527495881947838387881175167904"},
   {4, 316, "-52.382219104125583088931925520357193911672", "-61.6360111038874338778821810527802241159766"},
   {4, 318, "-49.766713082919627510255105322446026234933", "8.46013679359427262229615052600738574267495"},
   {4, 319, "-20.6976904307717521200853406683514482503696", "19.7911666943515235374180240763723874022923"},
   {4, 320, "-33.7363194085924523516187055909004836791116", "58.6703403315181702446101237910056141163931"},
   {4, 322, "6.7221397674730384320959811291204394340263", "40.7518722732988636236157550193493818255906"},
   {4, 323, "2.04866152993089025081498456095689832630457", "78.3316517929040487035415334109622769147933"},
   {4, 325, "-33.7363194085924523516187055909004836791116", "58.6703403315181702446101237910056141163931"},
   {4, 327, "6.7221397674730384320959811291204394340263", "40.7518722732988636236157550193493818255906"},
   {4, 328, "2.04866152993089025081498456095689832630457", "78.3316517929040487035415334109622769147933"},
   {4, 330, "-33.7363194085924523516187055909004836791116", "58.6703403315181702446101237910056141163931"},
   {4, 332, "6.7221397674730384320959811291204394340263", "40.7518722732988636236157550193493818255906"},
   {4, 333, "2.04866152993089025081498456095689832630457", "78.3316517929040487035415334109622769147933"},
   {4, 335, "-33.7363194085924523516187055909004836791116", "58.6703403315181702446101237910056141163931"},
   {4, 337, "6.7221397674730384320959811291204394340263", "40.7518722732988636236157550193493818255906"},
   {4, 339, "-13.9317745490104001843654650774734263985044", "48.8889635687321135541030779057336279483076"},
   {4, 341, "49.6942775643531850529735488225073494881435", "83.653732130240188447931571566428040223531"},
   {4, 342, "-81.7016787489278598287477168953764462154854", "53.7197236055134693605002460473874462118301"},
   {4, 344, "-81.7016787489278598287477168953764462154854", "53.7197236055134693605002460473874462118301"},
   {4, 345, "-81.7016787489278598287477168953764462154854", "53.7197236055134693605002460473874462118301"},
   {4, 346, "-2.40614615550101971366751174154139244887315", "-15.5066939646975263540002557179625786601946"},
   {4, 347, "4.23975837361659583834163949433724310169963", "100.330287989232514479659749259571264625722"},
   {4, 348, "4.23975837361659583834163949433724310169963", "100.330287989232514479659749259571264625722"},
   {4, 349, "0.881599008522207123017487693291625841138484", "2.05642701649929724454399953671934570209572"},
   {
    4,
    351,
    "-0.104898613919303462044068304247848725069053",
    "0.102701397696015098635970516350817036077265"
   },
   {4, 352, "-1.2665240247873547720113379087942781557239", "-2.26855858645191053563772721261063109989931"},
   {4, 353, "-1.01376377262638415655838485738803049629234", "-1.5833194963743968692839709020751460195407"},
   {
    4,
    354,
    "-0.104898613919303462044068304247848725069053",
    "0.102701397696015098635970516350817036077265"
   },
   {
    4,
    355,
    "0.161387271235752911630697047714006328680324",
    "-0.042676363288146062649614521006071626840575"
   },
   {
    4,
    356,
    "0.0564886573164494495866287434661576036112715",
    "0.0600250344078690359863559953447454092366904"
   },
   {
    4,
    358,
    "-0.177590117394197226771395065462489017292485",
    "-0.259890464030526835003506531135973709662113"
   },
   {4, 359, "0.68532741367768595715116338535153578531819", "1.4312129608296526141765992215286060309738"},
   {
    4,
    361,
    "-0.242202920155495554369532643992662827362428",
    "-0.399730859245315598034301071582456600850845"
   },
   {
    4,
    362,
    "-0.505520504321941230905906102812495318863131",
    "-1.37047818015502733270751262107097016071722"
   },
   {
    4,
    364,
    "0.0564886573164494495866287434661576036112715",
    "0.0600250344078690359863559953447454092366904"
   },
   {4, 365, "-1.13435926068317773847044074469787350057005", "-2.74166610657681091089775584725483078245433"},
   {4, 366, "0.792967740665654344691080747970793440210543", "0.165602362766032434975702913476546116982549"},
   {
    4,
    367,
    "-0.0569946293374036448593391781526460130147716",
    "0.898456146171887206610278414043711053251522"
   },
   {4, 368, "0.032142610540103328739778201854674797316669", "1.83079961932539577358194062789805417587648"},
   {
    4,
    369,
    "-0.121101460077747777184766321996331413681214",
    "-0.199865429622657799017150535791228300425423"
   },
   {4, 370, "0.0", "0.0"},
   {4, 371, "-13.0292746739487216460753075245398842631366", "4.56638623656955027942717998866285764635674"},
   {4, 372, "-29.8665649430546268678559686912409835134819", "46.7798282950786205561030664156124771020571"},
   {4, 373, "-103.41497145220767842799011765142427937229", "46.6097953524697262852295421387588378195707"},
   {4, 374, "-68.3687969383615658431913187006225451137587", "-39.7975953072292233274985446031986459853317"},
   {4, 375, "59.317908462735487172266075076459716806326", "37.2311151326742879362167557018487999478365"},
   {4, 376, "-60.9058827587244900925670385352611765953287", "102.790346699145518441842128333500229459243"},
   {4, 377, "-48.473675837817804718708455420249991262834", "-34.6337964640854779620829822536612180384608"},
   {4, 378, "-60.9058827587244900925670385352611765953287", "102.790346699145518441842128333500229459243"},
   {4, 379, "-46.1085844989911281693900676952597016663617", "41.7914247312972727705524956298519396268841"},
   {4, 380, "-92.2171689979822563387801353905194033327233", "83.5828494625945455411049912597038792537683"},
   {4, 381, "48.473675837817804718708455420249991262834", "34.6337964640854779620829822536612180384608"},
   {4, 382, "2.77232625198866346738350643131194379814971", "-36.7323418706057369069427103598850117715167"},
   {4, 383, "-61.050504075050102766174370205160398789497", "26.095116799996252388387906399154123963585"},
   {4, 384, "48.473675837817804718708455420249991262834", "34.6337964640854779620829822536612180384608"},
   {4, 385, "160.380976893196152504777026436642179875686", "-22.9992423229148316825710685800688768750316"},
   {4, 386, "140.058543612125012507770758965349024335612", "-37.5617192876055884641257309148766184879571"},
   {4, 387, "-14.9419195760589745967843025099006971231353", "-15.6963079313010203821645892306978156632992"},
   {4, 388, "-251.659200335412119786563203865165426090354", "137.802307134864766043407761779498347671143"},
   {4, 389, "5.65801459709000970379690497255671118206808", "-25.0454624332359847857414596413936694295885"},
   {4, 390, "-61.050504075050102766174370205160398789497", "26.095116799996252388387906399154123963585"},
   {4, 391, "-154.205317324719218601628401485213259227569", "21.0676264411569793332653783877455644308844"},
   {4, 392, "-39.5921411251689121944322410149519367846428", "-16.2176633181322630101010746202802979155311"},
   {4, 393, "-61.050504075050102766174370205160398789497", "26.095116799996252388387906399154123963585"},
   {4, 394, "53.6182306262791505948572633052803865746472", "60.0918773097732535158210312268473500375935"},
   {4, 395, "93.2994345659947285090613629499520826322399", "81.7227202579885391085767499457546650283583"},
   {4, 396, "-111.500066142216360868003452310070534411175", "-55.5245242789881779949241374096680745233693"},
   {4, 397, "5.65801459709000970379690497255671118206808", "-25.0454624332359847857414596413936694295885"},
   {4, 398, "45.2501557222589218982291459875086479667109", "-8.82779911510372177564038502111337151405749"},
   {4, 399, "98.9991124024510650864701747211314128639187", "58.8619580808895735289724744207561149386013"},
   {4, 400, "86.815502385513567524757723216872512804142", "-26.0879129963817468023479407412907334825765"},
   {4, 401, "105.866260952419786788365422321191057431504", "13.0640275652060114887652965186109632583329"},
   {4, 402, "-111.500066142216360868003452310070534411175", "-55.5245242789881779949241374096680745233693"},
   {4, 403, "5.65801459709000970379690497255671118206808", "-25.0454624332359847857414596413936694295885"},
   {4, 404, "-39.6812039397155779142040996446716960575927", "-21.6308429482152855927557187189073149907648"},
   {4, 405, "-1.95621409523512695073515000837069679660143", "-5.43956918981552535495864660779980310549457"},
   {4, 406, "-1.95621409523512695073515000837069679660143", "-5.43956918981552535495864660779980310549457"},
   {4, 407, "13.4658145282136995887087210502684146571423", "64.5703739326364717413852882308043539657587"},
   {4, 408, "59.317908462735487172266075076459716806326", "37.2311151326742879362167557018487999478365"},
   {4, 409, "-1.95621409523512695073515000837069679660143", "-5.43956918981552535495864660779980310549457"},
   {4, 410, "57.3616943675003602215309250680890200097246", "31.7915459428587625812581090940489968423419"},
   {4, 411, "59.558580041041836525536815149209823155611", "23.9593723767143032256164388502979653696169"},
   {4, 412, "-14.7369305329113049195898748554009285523397", "-36.4823197637515109131999673071341720567042"},
   {4, 413, "-140.448139849519429655979318746514979762461", "171.108726378125291716091362074026125155907"},
   {4, 414, "125.3258202519240827181393843936252888941", "-247.357422368932928544681395944439920373413"},
   {4, 415, "-287.811350180954701969404334195363739920737", "-242.863874999734415477773057517197966779337"},
   {4, 416, "-864.535789602450753908433053529628444810414", "-316.9333204132260327375320492236283306568"},
   {4, 417, "438.961207123419773710449090696966223486473", "225.063810095490464928003220903246271637459"},
   {4, 418, "-215.58316860110658378194906099341941613832", "-143.729823193519531796599475911020035972595"},
   {4, 419, "29.0537129759146444134593766521188522129764", "29.7953364033774128655524188321681332454806"},
   {4, 420, "1213.85629907171086954699484506350389708784", "-165.28929705299763232846882224966031514166"},
   {4, 421, "-739.15591768699639959246743886981399329372", "-595.207655988402750107708641611433424716993"},
   {4, 422, "-307.448229800754708963869654903478219592413", "22.4545209692154230902105649037448597399676"},
   {4, 423, "640.303349227740428656129580422870226329961", "383.898579383499374636087297138221251947991"},
   {4, 424, "143.524123842428268506971870724488863008667", "138.063390524966871230937781034481782297434"},
   {4, 425, "-118.635816925470974344532150152919433612652", "-74.462230265348575872433511403697599895673"},
   {4, 426, "-484.563938921214714020469006140035027133782", "191.077452808383350300976490852992637898219"},
   {4, 427, "-272.833923166517145432947064543539163942055", "61.2653701614659516362712523422696821755239"},
   {4, 428, "644.55314427403299604249981235566970364598", "-398.281792835649361533779638318896909432198"},
   {4, 429, "13.4658145282136995887087210502684146571423", "64.5703739326364717413852882308043539657587"},
   {4, 430, "-641.030309584613458236580189808886023732544", "-673.037457382237703246451003394674885291221"},
   {4, 431, "13.4658145282136995887087210502684146571423", "64.5703739326364717413852882308043539657587"},
   {4, 432, "-411.108694525492096283121079686634126974434", "389.619131547068352263047768644368101064397"},
   {4, 433, "170.066015943832650699613650355127311089991", "133.373110141405817278034014325620104262223"},
   {4, 434, "561.254415895363538760853197576191220101775", "104.4975876349655579140418349156766989298"},
   {4, 435, "-274.829584908544731660960262630380867277688", "-215.745203324408575952462421185243476304499"},
   {4, 436, "34.1105256009353640838341915369088988558371", "50.4327982042588586314716250240995542506329"},
   {4, 437, "-103.356799119305814153175089841119152443597", "142.843446781957125948217001304916805018459"},
   {4, 438, "-44.7675863952750595155378797193969644407135", "49.1447276355843385164936914740645202089905"},
   {4, 441, "-229.887811776554949461587224134082502225962", "-169.215507774298733659204743571303255345182"},
   {
    4,
    442,
    "-0.00897161861057647797021460969078765113333079",
    "-0.21201960730796774152001785807014792714959"
   },
   {
    4,
    443,
    "-0.479938504713599300147184550925345432921383",
    "-0.10972068855864484282781305002504959913323"
   },
   {4, 444, "0.148733673331807483968838019887261347101331", "0.291845677891083424916745273505581526316684"},
   {4, 445, "0.479938504713599300147184550925345432921383", "0.10972068855864484282781305002504959913323"},
   {
    4,
    446,
    "0.00897161861057647797021460969078765113333079",
    "0.21201960730796774152001785807014792714959"
   },
   {
    4,
    447,
    "-0.128594120006149092179629979312102231243288",
    "-0.169327503999704930414505314010301407636287"
   },
   {
    4,
    448,
    "-0.128594120006149092179629979312102231243288",
    "-0.169327503999704930414505314010301407636287"
   },
   {
    4,
    449,
    "-0.358315354247391087490529100125986164946013",
    "0.509098785815671108594963181428895213449014"
   },
   {
    4,
    450,
    "-0.322905663862586201217697715226414310597279",
    "0.450402816058110697045061680013713189840075"
   },
   {
    4,
    451,
    "-0.48248148640221261076385217222013159313429",
    "-0.00681280026213762734428781509628845927330894"
   },
   {
    4,
    452,
    "0.48248148640221261076385217222013159313429",
    "0.00681280026213762734428781509628845927330894"
   },
   {
    4,
    453,
    "0.081854709313192143020983964451491710104549",
    "-0.303965951997938374348034936891485700530499"
   },
   {
    4,
    454,
    "0.48248148640221261076385217222013159313429",
    "0.00681280026213762734428781509628845927330894"
   },
   {
    4,
    455,
    "-0.358315354247391087490529100125986164946013",
    "0.509098785815671108594963181428895213449014"
   },
   {
    4,
    456,
    "-0.177482031164003824378400620806029935474238",
    "0.328218911170330906001097065647171002058195"
   },
   {
    4,
    457,
    "-0.081854709313192143020983964451491710104549",
    "0.303965951997938374348034936891485700530499"
   },
   {
    4,
    458,
    "-0.130297876014401885556321004092046740077895",
    "0.157173389476521493044317900757852431890464"
   },
   {
    4,
    460,
    "-0.401717116584583504446980736740655135031065",
    "-1.96272309573970309124888699306809792850283"
   },
   {
    4,
    461,
    "-0.00645055266154450454213029911343284818956889",
    "-1.14637034490985288354694267843293867683304"
   },
   {
    4,
    462,
    "0.282554292009040877793615179609538568979854",
    "-0.0253359784063975495053803042156282944946151"
   },
   {
    4,
    463,
    "0.282554292009040877793615179609538568979854",
    "-0.0253359784063975495053803042156282944946151"
   },
   {
    4,
    464,
    "0.363057636885904657168020499692193970962641",
    "-0.230187068376001622628747290353681373487826"
   },
   {
    4,
    465,
    "-0.363057636885904657168020499692193970962641",
    "0.230187068376001622628747290353681373487826"
   },
   {4, 468, "0.0", "0.0"},
   {4, 469, "0.0", "0.0"},
   {4, 470, "0.0", "0.0"},
   {4, 471, "0.0", "0.0"},
   {4, 476, "-95.4803532331846181059571520301357218024301", "11.2336734567650229469720482030238260788818"},
   {4, 477, "73.899417982644403028536748024598690876694", "66.2146558048464141702023825465923389550139"},
   {4, 478, "32.8075228451532494409861167678918034920051", "-8.16214471034736107686320147065758217797164"},
   {4, 479, "21.9035063406547242542549612590908578227544", "8.76207406358427618545306158369789817082216"},
   {4, 481, "-17.1982608169969759249049148771804780284329", "30.652511832428231690907754560212643085007"},
   {4, 482, "0.0", "0.0"},
   {4, 483, "41.8967040437678163502569330006570624025264", "-22.4236062264411197097213929533414088306289"},
   {4, 484, "-56.2717697019012470871256373179072240005874", "15.8771274399991507544661897229047609345217"},
   {4, 486, "-19.404183752038743628608815446550363284443", "-14.51306049989386775661291187278071385731"},
   {4, 487, "0.0", "0.0"},
   {4, 488, "-4.77873437314885567904873288725317478890955", "10.2179893599971016339217166762493630290633"},
   {4, 490, "-19.404183752038743628608815446550363284443", "-14.51306049989386775661291187278071385731"},
   {4, 491, "0.0", "0.0"},
   {4, 492, "-57.8672599641570054523586218253743038465901", "-23.8535402069469388011758765613878706437071"},
   {4, 493, "32.8075228451532494409861167678918034920051", "-8.16214471034736107686320147065758217797164"},
   {4, 494, "-40.081833819263252331412118968798477927242", "-25.843399207136838196112164879314357608347"},
   {4, 496, "-17.1982608169969759249049148771804780284329", "30.652511832428231690907754560212643085007"},
   {4, 497, "41.8967040437678163502569330006570624025264", "-22.4236062264411197097213929533414088306289"},
   {4, 498, "-95.4803532331846181059571520301357218024301", "11.2336734567650229469720482030238260788818"},
   {4, 499, "-57.8672599641570054523586218253743038465901", "-23.8535402069469388011758765613878706437071"},
   {4, 500, "32.8075228451532494409861167678918034920051", "-8.16214471034736107686320147065758217797164"},
   {4, 501, "-40.081833819263252331412118968798477927242", "-25.843399207136838196112164879314357608347"},
   {4, 503, "-17.1982608169969759249049148771804780284329", "30.652511832428231690907754560212643085007"},
   {4, 504, "25.4257421448265983098282926043486996138599", "31.5808593407609362081194002929311209165531"},
   {4, 506, "25.4257421448265983098282926043486996138599", "31.5808593407609362081194002929311209165531"},
   {4, 508, "-6.85949560429848762724515964794084927202327", "27.1179949524082372650663843662447120343966"},
   {4, 509, "-36.8266714737211388857654881671859277870201", "17.5005754948657858171025394490453690046812"},
   {4, 510, "-81.199048507109854769332774817313508379121", "-4.0561651175651852652260460336704045334209"},
   {4, 511, "-6.85949560429848762724515964794084927202327", "27.1179949524082372650663843662447120343966"},
   {4, 512, "-6.19476267257648862191656898316469754257112", "46.2889365879920427813148642633408697585868"},
   {4, 513, "-36.8266714737211388857654881671859277870201", "17.5005754948657858171025394490453690046812"},
   {4, 514, "-52.8155219276354669315725283193496797978423", "-65.0528850012401857708804533084394297577992"},
   {4, 515, "-21.8613680083686512525511705775879741278527", "-33.0255068689503965267571419049097416192535"},
   {4, 516, "-52.8155219276354669315725283193496797978423", "-65.0528850012401857708804533084394297577992"},
   {4, 517, "-6.85949560429848762724515964794084927202327", "27.1179949524082372650663843662447120343966"},
   {4, 518, "-6.19476267257648862191656898316469754257112", "46.2889365879920427813148642633408697585868"},
   {4, 519, "-21.8613680083686512525511705775879741278527", "-33.0255068689503965267571419049097416192535"},
   {4, 520, "-118.731629929741119544501012410484382762434", "20.1021494759246170297250641367525166674194"},
   {4, 521, "13.4617138864491369806609356118891406511044", "-4.31124811160845407297195032680578231801068"},
   {4, 526, "-118.731629929741119544501012410484382762434", "20.1021494759246170297250641367525166674194"},
   {4, 527, "13.4617138864491369806609356118891406511044", "-4.31124811160845407297195032680578231801068"},
   {4, 532, "27.1133516165617789187057938921147652618065", "-14.2302938833943921083815215629646876316405"},
   {4, 533, "-116.877046260331003571736095896257049279816", "82.1323111789892312118873062989156667980685"},
   {4, 534, "134.000169358245351308761802193536549912583", "57.6230487861825861306843479496688760349392"},
   {4, 535, "-42.2621164339839701987639597312977502144803", "47.7707490131246075196317412540672337231123"},
   {4, 536, "0.0", "0.0"},
   {4, 537, "10.4842125823478708360123864430080514497762", "5.56796809966701288910845025881960838274301"},
   {4, 538, "0.0", "0.0"},
   {4, 539, "0.0", "0.0"},
   {4, 540, "-66.450122433971321290351053509670182938543", "106.45666854519571547154178917244714993693"},
   {4, 541, "0.0", "0.0"},
   {4, 542, "21.8859022694202212921896701624018136077244", "8.79389834229278544144845268961396144195217"},
   {4, 543, "-5.33270768382681611260637377132089321484929", "-4.084450120054124440300747800705045460103"},
   {4, 544, "0.654050443794778025347554026552226290527443", "-10.6493270728263610057947163945733774452072"},
   {4, 545, "4.30745317304778295039597293771776637926946", "-44.9444496782333356558169129504508577874436"},
   {4, 546, "21.459621077509670590233937235353460125442", "-33.4221005775839289215988402448755710231988"},
   {4, 547, "0.0", "0.0"},
   {4, 548, "0.462570231063928190726189215442779953904878", "0.0"},
   {4, 549, "21.8859022694202212921896701624018136077244", "8.79389834229278544144845268961396144195217"},
   {4, 550, "-5.33270768382681611260637377132089321484929", "-4.084450120054124440300747800705045460103"},
   {4, 551, "0.654050443794778025347554026552226290527443", "-10.6493270728263610057947163945733774452072"},
   {4, 552, "4.30745317304778295039597293771776637926946", "-44.9444496782333356558169129504508577874436"},
   {4, 553, "0.0", "0.0"},
   {4, 554, "0.462570231063928190726189215442779953904878", "0.0"},
   {4, 555, "-116.877046260331003571736095896257049279816", "82.1323111789892312118873062989156667980685"},
   {4, 556, "134.000169358245351308761802193536549912583", "57.6230487861825861306843479496688760349392"},
   {4, 557, "-42.2621164339839701987639597312977502144803", "47.7707490131246075196317412540672337231123"},
   {4, 558, "0.0", "0.0"},
   {4, 559, "120.337689165726913375092650870182649982378", "-115.164253422700328514475285223669786227666"},
   {4, 560, "10.4842125823478708360123864430080514497762", "5.56796809966701288910845025881960838274301"},
   {4, 561, "8.06981186074575486544776439369356826376665", "-28.5286509245809700358767837866375428329432"},
   {4, 562, "0.0", "0.0"},
   {4, 563, "0.0", "0.0"},
   {4, 564, "134.000169358245351308761802193536549912583", "57.6230487861825861306843479496688760349392"},
   {4, 565, "-25.6541359527749079230171656379155499822749", "-9.56596544072815580736841384796653728785126"},
   {4, 566, "0.0", "0.0"},
   {4, 567, "120.337689165726913375092650870182649982378", "-115.164253422700328514475285223669786227666"},
   {4, 568, "10.4842125823478708360123864430080514497762", "5.56796809966701288910845025881960838274301"},
   {4, 569, "0.0", "0.0"},
   {4, 570, "8.06981186074575486544776439369356826376665", "-28.5286509245809700358767837866375428329432"},
   {4, 571, "0.0", "0.0"},
   {4, 572, "-66.450122433971321290351053509670182938543", "106.45666854519571547154178917244714993693"},
   {4, 573, "-2.15452067905978436099010062348320425460972", "-83.3349607977477671757097272083068615426916"},
   {4, 574, "0.0", "0.0"},
   {4, 575, "21.8859022694202212921896701624018136077244", "8.79389834229278544144845268961396144195217"},
   {4, 576, "-5.33270768382681611260637377132089321484929", "-4.084450120054124440300747800705045460103"},
   {4, 577, "21.8859022694202212921896701624018136077244", "8.79389834229278544144845268961396144195217"},
   {4, 578, "-5.33270768382681611260637377132089321484929", "-4.084450120054124440300747800705045460103"},
   {4, 579, "0.654050443794778025347554026552226290527443", "-10.6493270728263610057947163945733774452072"},
   {4, 580, "4.30745317304778295039597293771776637926946", "-44.9444496782333356558169129504508577874436"},
   {4, 581, "21.459621077509670590233937235353460125442", "-33.4221005775839289215988402448755710231988"},
   {4, 582, "-29.0282601754342978066172885915589104518155", "-17.2534593798988552858587906413186944305215"},
   {4, 583, "0.0", "0.0"},
   {4, 584, "-6.45106403064328656709393218282675813801893", "10.5686588317840259289285192894766564740172"},
   {4, 585, "-29.0282601754342978066172885915589104518155", "-17.2534593798988552858587906413186944305215"},
   {4, 586, "0.0", "0.0"},
   {4, 587, "-6.45106403064328656709393218282675813801893", "10.5686588317840259289285192894766564740172"},
   {4, 588, "98.1087478647649027919105650421234330957779", "-7.02537398860659512214807890843641505438421"},
   {4, 589, "-34.0886965931899163412991684186293643237985", "-51.4935984453184498338083030024882523527235"},
   {4, 590, "-43.8376236055250591037827766190035557422003", "-34.8597015392911101089820352903519847557597"},
   {4, 591, "146.470332465825201995021086349279158833577", "-5.48440461680152887477146142950466548269672"},
   {4, 592, "-34.0886965931899163412991684186293643237985", "-51.4935984453184498338083030024882523527235"},
   {4, 593, "-43.8376236055250591037827766190035557422003", "-34.8597015392911101089820352903519847557597"},
   {4, 594, "146.470332465825201995021086349279158833577", "-5.48440461680152887477146142950466548269672"},
   {4, 595, "0.0", "0.0"},
   {4, 596, "-6.45106403064328656709393218282675813801893", "10.5686588317840259289285192894766564740172"},
   {4, 597, "-34.0886965931899163412991684186293643237985", "-51.4935984453184498338083030024882523527235"},
   {4, 598, "-43.8376236055250591037827766190035557422003", "-34.8597015392911101089820352903519847557597"},
   {4, 599, "146.470332465825201995021086349279158833577", "-5.48440461680152887477146142950466548269672"},
   {4, 600, "-91.8395741591499545020484976154161434781917", "13.4372944223869084457244163623179143357428"},
   {4, 601, "-9.9033866354690108984473956835573043965897", "-25.9124761637636816767519983126952207890621"},
   {4, 602, "3.34618723310443089759519000379792526609549", "34.5696353569762664946220850327581959206857"},
   {4, 603, "3.34618723310443089759519000379792526609549", "34.5696353569762664946220850327581959206857"},
   {4, 604, "-91.8395741591499545020484976154161434781917", "13.4372944223869084457244163623179143357428"},
   {4, 605, "-9.9033866354690108984473956835573043965897", "-25.9124761637636816767519983126952207890621"},
   {4, 606, "3.34618723310443089759519000379792526609549", "34.5696353569762664946220850327581959206857"},
   {4, 607, "-9.9033866354690108984473956835573043965897", "-25.9124761637636816767519983126952207890621"},
   {4, 608, "60.1515796860581784828243203030969999193656", "31.8941733651716889378994624217082119440191"},
   {4, 609, "-32.7962050317150469320256717771432049953509", "48.4650651322104577059150459963136096168724"},
   {4, 610, "60.1515796860581784828243203030969999193656", "31.8941733651716889378994624217082119440191"},
   {4, 611, "-32.7962050317150469320256717771432049953509", "48.4650651322104577059150459963136096168724"},
   {4, 612, "60.1515796860581784828243203030969999193656", "31.8941733651716889378994624217082119440191"},
   {4, 613, "-32.7962050317150469320256717771432049953509", "48.4650651322104577059150459963136096168724"},
   {4, 614, "60.1515796860581784828243203030969999193656", "31.8941733651716889378994624217082119440191"},
   {4, 615, "-32.7962050317150469320256717771432049953509", "48.4650651322104577059150459963136096168724"},
   {4, 616, "-4.83297665442150115328490064275458596124447", "2.0530709259527252973344697485800414858537"},
   {4, 617, "-4.83297665442150115328490064275458596124447", "2.0530709259527252973344697485800414858537"},
   {4, 618, "-4.83297665442150115328490064275458596124447", "2.0530709259527252973344697485800414858537"},
   {4, 619, "-34.1146925674729803222133828681695679165124", "41.8708889689949219226725982541084240080152"},
   {4, 620, "-34.1146925674729803222133828681695679165124", "41.8708889689949219226725982541084240080152"},
   {4, 621, "-34.1146925674729803222133828681695679165124", "41.8708889689949219226725982541084240080152"},
   {4, 622, "11.5807905253808796132566747459416935412203", "10.3946367894306961904716542117189918355559"},
   {4, 623, "7.66352051486289671343264304062495934461823", "-51.4486418584243558316542552572713944809421"},
   {4, 624, "80.4805112109469867914983431426634840935888", "-1.72808141225048229653993730979027690108817"},
   {4, 625, "80.4805112109469867914983431426634840935888", "-1.72808141225048229653993730979027690108817"},
   {4, 626, "-65.1496043939549372168059043986961472879754", "45.5746703080009325842795727755749797865796"},
   {4, 627, "0.0", "0.0"},
   {4, 628, "0.0", "0.0"},
   {4, 629, "7.66352051486289671343264304062495934461823", "-51.4486418584243558316542552572713944809421"},
   {4, 630, "0.0", "0.0"},
   {4, 631, "0.0", "0.0"},
   {4, 632, "7.66391105234417455914362882305928198748858", "22.9591534593574001009089155876160447015795"},
   {4, 633, "7.66391105234417455914362882305928198748858", "22.9591534593574001009089155876160447015795"},
   {4, 634, "7.66391105234417455914362882305928198748858", "22.9591534593574001009089155876160447015795"},
   {4, 635, "7.66391105234417455914362882305928198748858", "22.9591534593574001009089155876160447015795"},
   {4, 636, "-14.8606844294719202977083930117954607963308", "59.184131980752512909628491886741642060475"},
   {4, 637, "-14.8606844294719202977083930117954607963308", "59.184131980752512909628491886741642060475"},
   {4, 638, "-14.8606844294719202977083930117954607963308", "59.184131980752512909628491886741642060475"},
   {4, 639, "-14.8606844294719202977083930117954607963308", "59.184131980752512909628491886741642060475"},
   {4, 640, "-131.474708343536238145154041710618776980773", "198.859274880361977565727946543133762296985"},
   {4, 641, "22.6697443357759508490276664123989441801853", "20.4544266583138867789096990288208531080872"},
   {4, 642, "-131.474708343536238145154041710618776980773", "198.859274880361977565727946543133762296985"},
   {4, 643, "22.6697443357759508490276664123989441801853", "20.4544266583138867789096990288208531080872"},
   {4, 644, "-131.474708343536238145154041710618776980773", "198.859274880361977565727946543133762296985"},
   {4, 645, "22.6697443357759508490276664123989441801853", "20.4544266583138867789096990288208531080872"},
   {4, 646, "-131.474708343536238145154041710618776980773", "198.859274880361977565727946543133762296985"},
   {4, 647, "22.6697443357759508490276664123989441801853", "20.4544266583138867789096990288208531080872"},
   {4, 648, "-126.507991365947897700912162513529227247739", "-5.94804892054160970506511377168317288120434"},
   {4, 649, "-126.507991365947897700912162513529227247739", "-5.94804892054160970506511377168317288120434"},
   {4, 650, "-126.507991365947897700912162513529227247739", "-5.94804892054160970506511377168317288120434"},
   {4, 651, "-126.507991365947897700912162513529227247739", "-5.94804892054160970506511377168317288120434"},
   {4, 652, "-128.359126217558993190511369650359832656916", "53.3371179373435983403153159128307172050576"},
   {4, 653, "8.27396117692181506433717697149773068901123", "-3.25776920787299092387029694942762477587915"},
   {4, 654, "1.64171627758458873279661095056109016405102", "-15.8889159235357400238229396030667820803373"},
   {4, 655, "2.73243711769301676487953302907974222626015", "-3.22207398634612107899077959847686141887444"},
   {4, 656, "8.27396117692181506433717697149773068901123", "-3.25776920787299092387029694942762477587915"},
   {4, 657, "1.64171627758458873279661095056109016405102", "-15.8889159235357400238229396030667820803373"},
   {4, 658, "2.73243711769301676487953302907974222626015", "-3.22207398634612107899077959847686141887444"},
   {4, 659, "8.27396117692181506433717697149773068901123", "-3.25776920787299092387029694942762477587915"},
   {4, 660, "1.64171627758458873279661095056109016405102", "-15.8889159235357400238229396030667820803373"},
   {4, 662, "8.27396117692181506433717697149773068901123", "-3.25776920787299092387029694942762477587915"},
   {4, 663, "1.64171627758458873279661095056109016405102", "-15.8889159235357400238229396030667820803373"},
   {4, 664, "2.73243711769301676487953302907974222626015", "-3.22207398634612107899077959847686141887444"},
   {4, 676, "593.258183360009118818597043900495733875387", "-2496.64636748762811939334235143055784691822"},
   {4, 677, "2817.49127875690893989951045072624165174061", "-2572.51105466011682459942600004844576439583"},
   {4, 678, "-4.46224203696279888179315988170255594879326", "373.428741541043764013273111953224022633062"},
   {4, 679, "-2.08928139868399970115768256193022330714662", "227.551405113995612631443703735081859882145"},
   {4, 680, "-1019.19420729805664792165950726822624222035", "413.598067436497732526206290181705767018966"},
   {4, 681, "593.258183360009118818597043900495733875387", "-2496.64636748762811939334235143055784691822"},
   {4, 682, "2817.49127875690893989951045072624165174061", "-2572.51105466011682459942600004844576439583"},
   {4, 683, "-4.46224203696279888179315988170255594879326", "373.428741541043764013273111953224022633062"},
   {4, 684, "-2.08928139868399970115768256193022330714662", "227.551405113995612631443703735081859882145"},
   {4, 685, "-1019.19420729805664792165950726822624222035", "413.598067436497732526206290181705767018966"},
   {4, 686, "-1019.19420729805664792165950726822624222035", "413.598067436497732526206290181705767018966"},
   {4, 687, "-108.000600447581156579608834574965149569397", "672.045372751417987570739117796204541372573"},
   {4, 688, "48.8040659152727748516407243560573660122946", "-134.524540999193759704102639565327106203071"},
   {4, 689, "199.019494757530511960949046398978410015867", "177.848925642834656418275639179059746937969"},
   {4, 690, "117.856132817324878470226470495263827243932", "245.168048133317367266311616781466032022954"},
   {4, 691, "-1019.19420729805664792165950726822624222035", "413.598067436497732526206290181705767018966"},
   {4, 692, "-108.000600447581156579608834574965149569397", "672.045372751417987570739117796204541372573"},
   {4, 693, "48.8040659152727748516407243560573660122946", "-134.524540999193759704102639565327106203071"},
   {4, 695, "117.856132817324878470226470495263827243932", "245.168048133317367266311616781466032022954"},
   {4, 697, "7.46876792141244439091304172629422750309211", "67.7362484686905380420861938887037196158721"},
   {4, 698, "38.1106118418218382566541717496913956153761", "-99.7524367087424919033246388758853527720636"},
   {4, 700, "-4.83908876669482760091274276552884674570892", "9.92477618618341756631929471008759639288285"},
   {4, 702, "4.83908876669482760091274276552884674570892", "-9.92477618618341756631929471008759639288285"},
   {4, 704, "-7.46876792141244439091304172629422750309211", "-67.7362484686905380420861938887037196158721"},
   {4, 705, "-7.46876792141244439091304172629422750309211", "-67.7362484686905380420861938887037196158721"},
   {4, 706, "-38.1106118418218382566541717496913956153761", "99.7524367087424919033246388758853527720636"},
   {4, 708, "4.83908876669482760091274276552884674570892", "-9.92477618618341756631929471008759639288285"},
   {4, 710, "-4.83908876669482760091274276552884674570892", "9.92477618618341756631929471008759639288285"},
   {4, 712, "16.3182428254963722646725834113326681164298", "-21.3975817569381631772903233822318109874143"},
   {4, 713, "-16.3182428254963722646725834113326681164298", "21.3975817569381631772903233822318109874143"},
   {4, 714, "-1130.49176660135460829438949945197123403494", "-134.2965572199388335147321528570595999881"},
   {4, 716, "602.110659990885124334601428703384961120725", "-432.815535957184760154866003372032203903316"},
   {4, 717, "-406.489275045211857922723163651832866567566", "-275.54134306159838192497831319487354421302"},
   {4, 719, "240.109414212813749148768260803315777387038", "-362.193143036354985949742923203125231790856"},
   {4, 720, "-1039.96353304791445303363901989106385512185", "-535.023956151714590086595507119358310861517"},
   {4, 722, "556.846543214165046704226188922931271664181", "-232.451836491296881868934326240882848466608"},
   {4, 723, "-2740.84260791133153451620703998064196787891", "-1417.64762225655748123817958766958596669022"},
   {4, 725, "-147.963003910183566089611401410499579832451", "-90.8277619198091661272024078420137146745625"},
   {4, 727, "556.846543214165046704226188922931271664181", "-232.451836491296881868934326240882848466608"},
   {4, 728, "-1609.59420027718252675489268573202226051309", "6764.29313099836916063766194418312606449281"},
   {4, 731, "-3212.76023849028952196677454055239804089959", "-1469.52498062699925497824570329052587236072"},
   {4, 734, "227.156974056660993391340802448789460936489", "273.212924884409662113929094220047695736513"},
   {4, 736, "-74.6636761340265763251289723239229631976315", "-37.2820499525794279651319827690243703985535"},
   {4, 737, "58.0560983207619887385025165827763440503883", "196.206530934699841938108414567269172749261"},
   {4, 738, "47.8675386256450661672558102580767670655447", "157.69964117913613469696272529246690772036"},
   {4, 739, "-73.4923207920315672232456701584362485979357", "-344.474897040608839264672887550268822402206"},
   {4, 740, "-63.3037610969146446519989638337366716130921", "-305.968007285045132023527198275466557373305"},
   {4, 741, "64.2844957762901237237773724142059441478139", "318.211446254364122707839555724648518555494"},
   {4, 743, "210.740016906015935834819240292660283854219", "112.701119809181674103052263787866084901379"},
   {4, 745, "148.407070420383834525049680904936419371611", "-462.661435738172408860220909471636157549326"},
   {4, 747, "88.2088021463442933424344577106605535910432", "-82.2805713225338885590424442736251932175346"},
   {4, 749, "-226.176239377285514319562393868320188401767", "-260.969485915090671429616736770865734554324"},
   {4, 751, "90.2307890978806083318138175210476169209865", "317.711138570417844796804195342517929931054"},
   {4, 754, "-191.91490789287172369138458343027488169341", "55.3920589875005576063996192539277321567659"},
   {4, 755, "206.505533003247056775375413037352261025191", "-285.396832407503682498630893249117761789156"},
   {4, 757, "-3795.78153795781887997634587700382926182677", "-2101.13437566751828193111121071156731855911"},
   {4, 758, "11498.477647578312161597756933674760607562", "-2546.98067246451382909933286352672496829621"},
   {4, 759, "7702.13150596324098257272812878133873195712", "-4929.77204095566825701720522844504816495774"},
   {4, 760, "1676.73212409848594090610109977155152285268", "1826.09415477710865652844873846418066050922"},
   {4, 761, "-157.099537026769305948899295063530066577651", "869.634806514572512386451577469899285656948"},
   {4, 762, "121.80252250220557445638825884432190317094", "-315.839216608190140554247460323100965861884"},
   {4, 763, "91.6440588085418626608993292029803370404045", "45.85532352209279998624125372786135602487"},
   {4, 764, "121.80252250220557445638825884432190317094", "-315.839216608190140554247460323100965861884"},
   {4, 766, "121.80252250220557445638825884432190317094", "-315.839216608190140554247460323100965861884"},
   {4, 767, "91.6440588085418626608993292029803370404045", "45.85532352209279998624125372786135602487"},
   {4, 768, "121.80252250220557445638825884432190317094", "-315.839216608190140554247460323100965861884"},
   {4, 769, "91.6440588085418626608993292029803370404045", "45.85532352209279998624125372786135602487"},
   {4, 770, "-37.7330261685777793418870471511999531328213", "-11.4478496024376624421859752746606687482427"},
   {4, 771, "9.16464121154179676412768563425561794591823", "-21.5755843745460397390912148875019126521517"},
   {4, 772, "-33.038769654238719899899751872880935656931", "9.31928160712368998005315859170891053007978"},
   {4, 773, "37.7330261685777793418870471511999531328213", "11.4478496024376624421859752746606687482427"},
   {4, 774, "33.038769654238719899899751872880935656931", "-9.31928160712368998005315859170891053007978"},
   {4, 775, "-9.16464121154179676412768563425561794591823", "21.5755843745460397390912148875019126521517"},
   {4, 776, "-269.28492095896452359045261898527403345445", "824.77960456878064005202180018714029112173"},
   {4, 777, "3.49230490983706949446300333962876220206526", "-713.356247588258575119620859072277859207368"},
   {4, 778, "3.49230490983706949446300333962876220206526", "-713.356247588258575119620859072277859207368"},
   {4, 779, "-131.099987828886841373200994475747809037471", "155.31245175706088061986972280436725966214"},
   {4, 780, "322.162113439773160862696707832772424778618", "9.74850383651369694008149029141594900142713"},
   {4, 781, "322.162113439773160862696707832772424778618", "9.74850383651369694008149029141594900142713"},
   {4, 782, "753.410117000487727095162776568224182162538", "-2188.3058971781781565876832572776718454039"},
   {4, 783, "753.410117000487727095162776568224182162538", "-2188.3058971781781565876832572776718454039"},
   {4, 784, "276.369866260155364434503249019052448833958", "-1338.93430562343951886430415476554606291918"},
   {4, 785, "-276.369866260155364434503249019052448833958", "1338.93430562343951886430415476554606291918"},
   {4, 786, "767.575062890973959996132839526126755546634", "-49.4151005746308751774926739100206025174963"},
   {4, 787, "491.205196630818595561629590507074306712676", "1289.51920504880864368681148085552546040168"},
   {4, 788, "276.194351512270929229168473248991823647882", "328.092859231314169567979001404794775195465"},
   {4, 789, "276.194351512270929229168473248991823647882", "328.092859231314169567979001404794775195465"},
   {4, 790, "276.194351512270929229168473248991823647882", "328.092859231314169567979001404794775195465"},
   {4, 791, "276.194351512270929229168473248991823647882", "328.092859231314169567979001404794775195465"},
   {4, 792, "-1348.20466945684060486649881243512610408041", "-315.455436043435110988468750171840508418964"},
   {4, 793, "-757.375403001709967506185479528070956339061", "30.4089992090985938909235897973249177933457"},
   {4, 794, "-757.375403001709967506185479528070956339061", "30.4089992090985938909235897973249177933457"},
   {4, 795, "-112.452881119657801605677430742309999837655", "1603.60688870263747823549484536204911452397"},
   {4, 796, "101.943774099652193469633544257097083046234", "529.3695173663357641512402047401084178239"},
   {4, 797, "305.831322298956580408900632771291249138703", "1588.1085520990072924537206142203252534717"},
   {4, 798, "101.943774099652193469633544257097083046234", "529.3695173663357641512402047401084178239"},
   {4, 799, "305.831322298956580408900632771291249138703", "1588.1085520990072924537206142203252534717"},
   {4, 800, "1759.56430325400619089864415923081802724895", "-1676.30266864373431139327470636323649880618"},
   {4, 801, "11.1053422287110000341011549259977190483339", "-18.2136042832655955399172242047776884308414"},
   {4, 802, "-8.81208196011576676562298925731552755747264", "-23.2100385922606334660790735662572031470318"},
   {4, 803, "6.13512628033241011848640521402950704910247", "-3.48389723779809189802579941881266252043297"},
   {4, 804, "-7.17653023864712971286239547983358582045465", "5.08120863292628116493096289511721011189244"},
   {4, 805, "17.5478823336464772922978993376523506533551", "-38.4938205264718709648299532373371693803566"},
   {4, 807, "116.681211246615302680890906068630783012066", "59.1023519444301002416138988310603618164197"},
   {4, 808, "-115.168502188685120152605981433288010428309", "-135.948554129371879379674419181992221409782"},
   {4, 810, "126.016201111243700089945784336205643951352", "307.707606335724002086793784244796895327477"},
   {4, 811, "-1278.42805872512071728516089299192936359699", "-890.31683296500001941116632324723581815113"},
   {4, 812, "4175.67202151748526345620993808972606678237", "4505.23911294360771018714156981079043454615"},
   {4, 813, "28.2310247300590326653759426688122014391775", "459.024388727909420399129245961258235878325"},
   {4, 814, "2015.72121580204868849893032080555685228432", "-330.315713402160659846118266663519740328653"},
   {4, 815, "1791.99821059744159948481718390716687023457", "11.7954639966287358174204383346809388144547"},
   {4, 816, "12381.8909527213746151632466508978696041299", "20096.0286500176797156506404423439119755189"},
   {4, 817, "63.2584650404029457939671957166816333870996", "3850.58692339614742715758088524543337425432"},
   {4, 818, "-5016.44169625128648073085431947644311784592", "-5196.27970374682850964560762183748901390777"},
   {4, 819, "-11.1053422287110000341011549259977190483339", "18.2136042832655955399172242047776884308414"},
   {4, 820, "8.81208196011576676562298925731552755747264", "23.2100385922606334660790735662572031470318"},
   {4, 821, "-6.13512628033241011848640521402950704910247", "3.48389723779809189802579941881266252043297"},
   {4, 822, "7.17653023864712971286239547983358582045465", "-5.08120863292628116493096289511721011189244"},
   {4, 823, "-17.5478823336464772922978993376523506533551", "38.4938205264718709648299532373371693803566"},
   {4, 824, "-24.5606513833521995453516171290121698462832", "-59.5650885661609541182819629495950456700586"},
   {4, 825, "-11.554649391407580177024058115132627620114", "129.98612311452544839673580537751606322536"},
   {4, 826, "31.6913050908623820724115872071865882966376", "10.2999122592495256990222960523531463585061"},
   {4, 827, "296.368911765501325035837201292288673543732", "-529.329010981511664463548942554799229791414"},
   {4, 828, "112.621658407020742766917714089778392341245", "-452.657903503478566150210498373915122945749"},
   {4, 829, "7453.98248870354290281743406032313326212566", "-119.227878722360250743693796234178595621484"},
   {4, 830, "1943.97441365448297635206270450193905452196", "-1374.39337739354531522533757312359479284991"},
   {4, 831, "1262.58535656696260324384047301274058496741", "1099.49674500521119261621146504448978326296"},
   {4, 832, "3303.8310631808207973949332674289737208169", "-365.836726095847878842834025163950433834472"},
   {4, 833, "5780.3290025412880870424181040595249354463", "1977.98704698304721770628122343802632918762"},
   {4, 834, "15356.2624484168446845139837978446993246738", "5543.02085074413094548682098726708978543939"},
   {4, 835, "3684.76151657481263050934001672053801498399", "2548.73084494572321496385278156233147264702"},
   {4, 836, "-45.0260632158077290030532579263545774189137", "-11.3037323694456959512318716999280453156263"},
   {4, 838, "45.0260632158077290030532579263545774189137", "11.3037323694456959512318716999280453156263"},
   {4, 840, "-8.88959679910757481762560493659933506205062", "49.2761891446310178354966041828383756553289"},
   {4, 841, "-8.88959679910757481762560493659933506205062", "49.2761891446310178354966041828383756553289"},
   {4, 842, "-7.85646929990593088195294714007098984283021", "-1049.95271454782271548629365038908664940911"},
   {4, 844, "152.235287591907711246673257122448112384271", "-782.278710938914881113593432809133475414657"},
   {4, 845, "49.4993575424154431795829792367325053552732", "-50.088749805493674438732238674734619143005"},
   {4, 846, "152.235287591907711246673257122448112384271", "-782.278710938914881113593432809133475414657"},
   {4, 847, "-742.181721831954257495175506591175129597597", "3702.92489854319262193604460810340699228361"},
   {4, 848, "6.31538276760457123242395418504171422167965", "47.7283677317499999894628263594801068068974"},
   {4, 849, "-25.5735184113480914519454648753055145504011", "-64.4067811907761171405820030794074137305459"},
   {4, 850, "-2345.3477600450612527070573614115509099841", "-4530.89321308217579367986303937024494456993"},
   {4, 851, "1507.74836151449532091164198249776571882242", "1378.99686496852386601775184058981993888718"},
   {4, 852, "846.562157388457149844102275489426598675159", "733.092077394396556393670242692281085115828"},
   {4, 853, "2076.58664636360759056380457507789881256862", "-2029.08837971588160117111218931221304619448"},
   {4, 854, "-1674.44723348459380621094935653021258476958", "2132.75653595451075878607746764873627239242"},
   {4, 855, "611.07753273148164423859255194240660044113", "924.756349141973970651907242227125582375472"},
   {4, 857, "8.81208196011576676562298925731552755747264", "23.2100385922606334660790735662572031470318"},
   {4, 858, "-6.13512628033241011848640521402950704910247", "3.48389723779809189802579941881266252043297"},
   {4, 859, "7.17653023864712971286239547983358582045465", "-5.08120863292628116493096289511721011189244"},
   {4, 861, "36.7049559964836217008407741619876952853049", "37.9257569996968272127653910811505933893979"},
   {4, 862, "-72.8202567712434014232164494061324927517021", "32.4952775486676670656884513467704241659038"},
   {4, 864, "62.5959653756227474158893378894576575161285", "323.557716000176678037027781348002829262085"},
   {4, 865, "70.7636199100138888383544341172222580070509", "344.836764490709218743966606274959203950984"},
   {4, 866, "-1654.82913572835310814916440169087026025955", "1323.16161779685841717655404098983400214538"},
   {4, 867, "-15821.7197030436763572012955866557667812121", "-2060.21894741000062135782645426476662428252"},
   {4, 868, "-7702.23238890812009497168344131276004567866", "4468.97329649843845742185052657685165272628"},
   {4, 869, "6037.06813391755022627151631232327434258117", "-4321.86276898375741845959644460729137913095"},
   {4, 870, "4288.81822344985746046253918801919870466314", "-6554.57032762165139596647989096676134214192"},
   {4, 871, "-3479.1491112780587882732226670007012997122", "-5727.41431761074242506856691788424015860124"},
   {4, 872, "-36287.3223884014363691038004555178214395302", "11271.3198377838118772699183950818327756398"},
   {4, 873, "-15933.5411385710951003934237763265083965598", "7926.18174018369938842758632633892544438547"},
   {4, 874, "22022.6671639723545897382398005853548135931", "2619.70955397763655831199912919344655086376"},
   {4, 876, "-8.81208196011576676562298925731552755747264", "-23.2100385922606334660790735662572031470318"},
   {4, 877, "6.13512628033241011848640521402950704910247", "-3.48389723779809189802579941881266252043297"},
   {4, 878, "-7.17653023864712971286239547983358582045465", "5.08120863292628116493096289511721011189244"},
   {4, 880, "49.1634702149805805835045631012466597779259", "134.484304600232604274465136407498524728734"},
   {4, 881, "-13.0481694402208008611288878571018623115287", "-204.905339148597098552918978835419542284035"},
   {4, 883, "-47.1597429043531689311461843137977529685811", "-175.28934989426768071046330836500317960914"},
   {4, 884, "151.178135564502746421764132495789907565688", "-481.965230792303903916033026541077316087195"},
   {4, 885, "2063.35435492698092719523426466753749293779", "1100.43674340166292320761707947262435309198"},
   {4, 886, "-3165.47207726000970607301266195873633303949", "3997.23349934730289834981231631049999299141"},
   {4, 887, "-327.647676915705193042392762653197969592775", "16.6293942251926526678374393539889755715443"},
   {4, 888, "2240.77055837292302376399585142900864910148", "-41.6426176109706587387185485709630499430011"},
   {4, 890, "-2007.6977597514009780414788708823270260176", "3071.27842280402936931881270631663287939711"},
   {4, 891, "-163.762179872947458434485660724838796048465", "3312.13489903156867131582709456750703402537"},
   {4, 892, "8223.70905576883778105580255853869206128279", "-6457.98897172550081569967367075991975355557"},
   {4, 893, "47.9790704885914958046402614211269754885914", "28.7886539124447581409146140930981868807954"},
   {4, 894, "131.456267586414233884834655647228397620263", "154.437295782567111821566737222737261932072"},
   {4, 896, "-47.9790704885914958046402614211269754885914", "-17.8203604421902500421722992516928268756261"},
   {4, 897, "13.7740999903735851368352274940346686545276", "135.153170302160285247161409025019864622837"},
   {4, 898, "-6.05598875473879589446365070620471638075389", "-71.9872807194602946826214873749253998015341"},
   {4, 899, "-13.7740999903735851368352274940346686545276", "-146.121463772414793345903723866425224628007"},
   {4, 900, "-371.178480482461388830769624467301775256765", "123.083549545275762212986300269163452612612"},
   {4, 901, "-65.4589132477238673161307160270169623463449", "32.4136612720018511628933154157844243516282"},
   {4, 902, "-65.4589132477238673161307160270169623463449", "32.4136612720018511628933154157844243516282"},
   {4, 903, "-976.130958033710650881656474328035661314997", "400.183317456754039804010353325453625877411"},
   {4, 904, "169.167503969125970708620472874469504176959", "-482.084065114974643020257625794405807917664"},
   {4, 905, "-135.250892795484234645122008253460476085009", "-653.382955033676358170585969484902068752738"},
   {4, 906, "-135.250892795484234645122008253460476085009", "-653.382955033676358170585969484902068752738"},
   {4, 907, "-135.250892795484234645122008253460476085009", "-653.382955033676358170585969484902068752738"},
   {4, 909, "-204.304532728826522906045860464568814785153", "-559.728923921553440699453526629355753861188"},
   {4, 910, "-204.304532728826522906045860464568814785153", "-559.728923921553440699453526629355753861188"},
   {4, 911, "219.863250109079337527313918454990146050108", "-258.492469486178501871882706170389608863484"},
   {4, 912, "-132.176267676088823741246117944026352553252", "487.233761505473095273551456622057156186669"},
   {4, 913, "109.931625054539668763656959227495073025054", "-129.246234743089250935941353085194804431742"},
   {4, 914, "-315.319912715753956853037157068442300000754", "934.564811703904853158533644220978048666047"},
   {4, 915, "176.01975889258408063428001819950824930168", "-372.863115495825798572717081396223382525077"},
   {4, 917, "325.139664389887315979769942436932437983122", "-530.343225122638057803201919354767849617233"},
   {4, 918, "-229.658905186971918843881846658767050880342", "435.133229431057933866427340525118530099144"},
   {4, 919, "-229.658905186971918843881846658767050880342", "435.133229431057933866427340525118530099144"},
   {4, 920, "406.162534943292080601548290557129485647196", "-152.539597187057436503275371923447276133702"},
   {4, 981, "3855.72830473969024873020895537555619791013", "64.3263291751047078478152251248993861138392"},
   {4, 982, "3395.36667032957831408904354446853069109028", "3896.08824068537119706308412457838831799264"},
   {4, 983, "1957.86345915451703066148944024396068663082", "1821.96914440702645449683945270032493714321"},
   {4, 984, "-9535.11649351148635122324801673866593160281", "-1311.29694309556755980131378282739944789079"},
   {4, 985, "527.522917550944641861770571361737722989721", "-782.090083753398162198656453324213922275497"},
   {4, 987, "3465.60742066112005740426589481796296209158", "3957.76095175991908420665522601640336115229"},
   {4, 988, "-9464.87574317994460790802566638923366060151", "-1249.62423202101967265774268138938440473114"},
   {4, 990, "2028.10420948605877397671179059339295763212", "1883.64185548157434164041055413833998030286"},
   {4, 991, "-1307.15624244007493713021254440377966882309", "415.494600551518449087479039673580570634178"},
   {4, 992, "-1307.15624244007493713021254440377966882309", "415.494600551518449087479039673580570634178"},
   {4, 993, "6022.91689975934741643602475511809268094596", "-8399.69345853051578784083124266734467802747"},
   {4, 994, "-7697.2450856682763720000944652237547940927", "-5568.70227188387592793933131798710815131417"},
   {4, 997, "1328.02734490279973317208965865712184278903", "-1272.31228064635301764772203896018835656657"},
   {4, 998, "7982.91421193918864443981584838195856150504", "-6280.79895785794764575312641061699589487205"},
   {4, 999, "-6073.58916490825956476945286196668631725736", "3993.74798276766355077253987351488273399849"},
   {4, 1000, "1944.276301284076060031755892204523493967", "1258.99215430651555302336894076389640303876"},
   {
    4,
    1002,
    "-4675.16558703784309167237127294781648204827",
    "-3168.53063604404968631362177880061716909836"
   },
   {4, 1003, "2266.08928836310427162800583676896617117827", "-4602.82898794779976551861479182219932778463"},
   {4, 1005, "2062.77187391662444283384690461834193981798", "1773.52943644698792333359641016103004673224"},
   {4, 1007, "8101.40978457173702724190686079577700735601", "-5766.26167571747527544289894121986225117858"},
   {4, 1008, "1446.52291753534811597418067107094028864", "-757.774998505880647337494569563054712873093"},
   {4, 1010, "2283.41178811515188864055851583398235162551", "-4479.28801227962436193426354849371332113226"},
   {
    4,
    1011,
    "-4657.84308728579547465981859388280030160102",
    "-3044.98966037587428272927053547213116244599"
   },
   {4, 1013, "1170.05350092260141292986477918382978567209", "-1030.08626228032290474490466896894939568587"},
   {4, 1015, "-208.943234383406051806907929247918838901746", "551.544149143223086853620094733246348626328"},
   {4, 1016, "-208.943234383406051806907929247918838901746", "551.544149143223086853620094733246348626328"},
   {4, 1017, "60175.5500169217679327984206328915450796007", "51133.0110692576086266277304702258360878947"},
   {4, 1018, "36401.0593509973710094704730159094060070068", "-16615.4249797155885022949455585462495898477"},
   {4, 1019, "-10391.437751511359879800238119905660899295", "44777.7959757152062698906252898034553850033"},
   {
    4,
    1020,
    "-35460.8990410819278878813896062542410030803",
    "-18577.8200677946308976374573300422441149049"
   },
   {4, 1021, "-605.489618715133073242463991328918612467795", "16691.2186145927492165783457993355331184876"},
   {4, 1022, "-10594.1070251868310365686105619288755488635", "2663.82242923853276127669558140520310517761"},
   {4, 1023, "13.6005845078965939668636186211016540721663", "10.9906440099968329003335128284447082630128"},
   {4, 1024, "13.6005845078965939668636186211016540721663", "10.9906440099968329003335128284447082630128"}
  },
  "orbit_representatives" -> <|
   "1234" -> <|
    "A1R1minusR2" -> {"-33.9480179422542264842679749630433341621359", "-11.8686555684030640612710238473417438798301"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"-243.317703921326479641371222357294514068385", "121.796868626161005320204890589518332087699"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "1243" -> <|
    "A1R1minusR2" -> {"-25.0401483833817862963999765195086876596384", "-83.7440974777845622932694048112457796010646"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"142.781810697345963287751194694244025881839", "-432.720562428242244728930881952064082697391"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "1324" -> <|
    "A1R1minusR2" -> {"-2.26099380194761706954367688823169860856154", "21.8752867553354463784366429069919441655194"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-103.486169783779876225936895620024063698422", "-658.331460872242496332388941574178244702346"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "1342" -> <|
    "A1R1minusR2" -> {"-28.6301679006853657909098542938637642972484", "-101.169274251683620321847220863377949938746"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"157.286984566123997584628939335741478803674", "56.4272584830113981139005449559461192216176"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "1423" -> <|
    "A1R1minusR2" -> {"-2.26099380194761706954367688823169860856154", "21.8752867553354463784366429069919441655194"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-434.952437355129085414485544542777115893199", "-116.773493685904985754553861556304561640494"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "1432" -> <|
    "A1R1minusR2" -> {"-33.4243976081445405238231492227276826199857", "-57.0999948460471158269956220829154804932591"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"17.5623859396986438751347515940343886593561", "146.31085492612954154324673616624943576026"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "2134" -> <|
    "A1R1minusR2" -> {"-25.0401483833817862963999765195086876596383", "-83.7440974777845622932694048112457796010646"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"142.781810697345963287751194694244025881839", "-432.720562428242244728930881952064082697391"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "2143" -> <|
    "A1R1minusR2" -> {"-33.9480179422542264842679749630433341621358", "-11.8686555684030640612710238473417438798301"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"-243.317703921326479641371222357294514068386", "121.796868626161005320204890589518332087699"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "2314" -> <|
    "A1R1minusR2" -> {"-2.26099380194761706954367688823169860856154", "21.8752867553354463784366429069919441655194"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-434.952437355129085414485544542777115893199", "-116.773493685904985754553861556304561640494"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "2341" -> <|
    "A1R1minusR2" -> {"-33.4243976081445405238231492227276826199857", "-57.0999948460471158269956220829154804932591"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"17.5623859396986438751347515940343886593562", "146.310854926129541543246736166249435760259"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "2413" -> <|
    "A1R1minusR2" -> {"-2.26099380194761706954367688823169860856154", "21.8752867553354463784366429069919441655194"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-103.486169783779876225936895620024063698422", "-658.331460872242496332388941574178244702346"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "2431" -> <|
    "A1R1minusR2" -> {"-28.6301679006853657909098542938637642972484", "-101.169274251683620321847220863377949938746"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"157.286984566123997584628939335741478803674", "56.4272584830113981139005449559461192216185"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "3124" -> <|
    "A1R1minusR2" -> {"-29.6774085689047377117995057744950673815487", "-10.706595696395516790398024392230476711888"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"-99.4686388585562024683983219040748854196428", "232.196117664058465302993259918385769000138"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "3142" -> <|
    "A1R1minusR2" -> {"-28.2588983307624700226498992820556879796544", "-109.237742696353825799225247919862127320142"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-17.3421837512816667967153293367861074744599", "136.782016235946772698108727866516583724706"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "3214" -> <|
    "A1R1minusR2" -> {"-26.2443585735373815348033936740175293447657", "-22.2496412982489997698399899786511398178962"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"-50.7168910058717310186753749799979186283231", "69.5030886553943471294669426374182856985828"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "3241" -> <|
    "A1R1minusR2" -> {"-28.2588983307624700226498992820556879796544", "-109.237742696353825799225247919862127320142"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"405.096934593808424651604560403597068073315", "-331.966518384844763135546226080692932574233"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "3412" -> <|
    "A1R1minusR2" -> {"-25.7207382394276955743585679337018778026155", "-67.4809805758930515355645882142248764313252"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"14.1895318680169879182551362089682421593735", "63.6809027318470530173651690441283964792512"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "3421" -> <|
    "A1R1minusR2" -> {"-33.2674280862083172063093835488501440191587", "-28.1317724702945748189758404443626470495695"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"23.3363535284697805289432839289386682383221", "14.3167225810083261739744134850875813745564"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "4123" -> <|
    "A1R1minusR2" -> {"-26.2443585735373815348033936740175293447657", "-22.2496412982489997698399899786511398178962"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"-50.7168910058717310186753749799979186283229", "69.5030886553943471294669426374182856985828"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "4132" -> <|
    "A1R1minusR2" -> {"-28.2588983307624700226498992820556879796544", "-109.237742696353825799225247919862127320142"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"405.096934593808424651604560403597068073315", "-331.966518384844763135546226080692932574233"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "4213" -> <|
    "A1R1minusR2" -> {"-29.6774085689047377117995057744950673815487", "-10.7065956963955167903980243922304767118881"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"-99.4686388585562024683983219040748854196431", "232.196117664058465302993259918385769000139"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "4231" -> <|
    "A1R1minusR2" -> {"-28.2588983307624700226498992820556879796544", "-109.237742696353825799225247919862127320142"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-17.3421837512816667967153293367861074744598", "136.782016235946772698108727866516583724705"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "4312" -> <|
    "A1R1minusR2" -> {"-33.2674280862083172063093835488501440191587", "-28.1317724702945748189758404443626470495695"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"23.3363535284697805289432839289386682383223", "14.3167225810083261739744134850875813745568"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "4321" -> <|
    "A1R1minusR2" -> {"-25.7207382394276955743585679337018778026155", "-67.4809805758930515355645882142248764313252"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"14.1895318680169879182551362089682421593733", "63.6809027318470530173651690441283964792516"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "1234P" -> <|
    "A1R1minusR2" -> {"-25.0401483833817862963999765195086876596384", "-83.7440974777845622932694048112457796010647"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"142.781810697345963287751194694244025881839", "-432.720562428242244728930881952064082697391"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "1243P" -> <|
    "A1R1minusR2" -> {"-33.9480179422542264842679749630433341621359", "-11.8686555684030640612710238473417438798301"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"-243.317703921326479641371222357294514068385", "121.796868626161005320204890589518332087699"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "1324P" -> <|
    "A1R1minusR2" -> {"-2.26099380194761706954367688823169860856154", "21.8752867553354463784366429069919441655194"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-434.952437355129085414485544542777115893199", "-116.773493685904985754553861556304561640494"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "1342P" -> <|
    "A1R1minusR2" -> {"-33.4243976081445405238231492227276826199857", "-57.0999948460471158269956220829154804932591"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"17.5623859396986438751347515940343886593561", "146.310854926129541543246736166249435760259"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "1423P" -> <|
    "A1R1minusR2" -> {"-2.26099380194761706954367688823169860856154", "21.8752867553354463784366429069919441655194"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-103.486169783779876225936895620024063698422", "-658.331460872242496332388941574178244702346"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "1432P" -> <|
    "A1R1minusR2" -> {"-28.6301679006853657909098542938637642972484", "-101.169274251683620321847220863377949938746"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"157.286984566123997584628939335741478803674", "56.4272584830113981139005449559461192216183"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "2134P" -> <|
    "A1R1minusR2" -> {"-33.9480179422542264842679749630433341621358", "-11.8686555684030640612710238473417438798301"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"-243.317703921326479641371222357294514068386", "121.796868626161005320204890589518332087699"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "2143P" -> <|
    "A1R1minusR2" -> {"-25.0401483833817862963999765195086876596383", "-83.7440974777845622932694048112457796010646"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"142.781810697345963287751194694244025881839", "-432.720562428242244728930881952064082697391"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "2314P" -> <|
    "A1R1minusR2" -> {"-2.26099380194761706954367688823169860856154", "21.8752867553354463784366429069919441655194"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-103.486169783779876225936895620024063698422", "-658.331460872242496332388941574178244702346"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "2341P" -> <|
    "A1R1minusR2" -> {"-28.6301679006853657909098542938637642972484", "-101.169274251683620321847220863377949938746"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"157.286984566123997584628939335741478803674", "56.4272584830113981139005449559461192216177"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "2413P" -> <|
    "A1R1minusR2" -> {"-2.26099380194761706954367688823169860856154", "21.8752867553354463784366429069919441655194"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-434.952437355129085414485544542777115893199", "-116.773493685904985754553861556304561640494"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "2431P" -> <|
    "A1R1minusR2" -> {"-33.4243976081445405238231492227276826199857", "-57.0999948460471158269956220829154804932591"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"17.5623859396986438751347515940343886593562", "146.31085492612954154324673616624943576026"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "3124P" -> <|
    "A1R1minusR2" -> {"-26.2443585735373815348033936740175293447657", "-22.2496412982489997698399899786511398178962"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"-50.7168910058717310186753749799979186283229", "69.5030886553943471294669426374182856985825"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "3142P" -> <|
    "A1R1minusR2" -> {"-28.2588983307624700226498992820556879796544", "-109.237742696353825799225247919862127320142"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"405.096934593808424651604560403597068073315", "-331.966518384844763135546226080692932574232"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "3214P" -> <|
    "A1R1minusR2" -> {"-29.6774085689047377117995057744950673815487", "-10.7065956963955167903980243922304767118881"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"-99.468638858556202468398321904074885419643", "232.196117664058465302993259918385769000139"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "3241P" -> <|
    "A1R1minusR2" -> {"-28.2588983307624700226498992820556879796544", "-109.237742696353825799225247919862127320142"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-17.3421837512816667967153293367861074744598", "136.782016235946772698108727866516583724705"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "3412P" -> <|
    "A1R1minusR2" -> {"-33.2674280862083172063093835488501440191587", "-28.1317724702945748189758404443626470495695"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"23.3363535284697805289432839289386682383222", "14.3167225810083261739744134850875813745564"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "3421P" -> <|
    "A1R1minusR2" -> {"-25.7207382394276955743585679337018778026155", "-67.4809805758930515355645882142248764313252"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"14.1895318680169879182551362089682421593733", "63.6809027318470530173651690441283964792512"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "4123P" -> <|
    "A1R1minusR2" -> {"-29.6774085689047377117995057744950673815486", "-10.706595696395516790398024392230476711888"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"-99.4686388585562024683983219040748854196429", "232.196117664058465302993259918385769000139"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "4132P" -> <|
    "A1R1minusR2" -> {"-28.2588983307624700226498992820556879796544", "-109.237742696353825799225247919862127320142"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"-17.3421837512816667967153293367861074744599", "136.782016235946772698108727866516583724705"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "4213P" -> <|
    "A1R1minusR2" -> {"-26.2443585735373815348033936740175293447657", "-22.2496412982489997698399899786511398178962"},
    "A1Triangle" -> {"-16.9726486665219219541351842224592315040906", "115.565391328094306066819457671096802351206"},
    "C1R1minusR2" -> {"-50.7168910058717310186753749799979186283231", "69.5030886553943471294669426374182856985832"},
    "C1Triangle" -> {"151.408961982608896668386682645825989706198", "-7.24297991876308338375544051638702699359584"}
   |>,
   "4231P" -> <|
    "A1R1minusR2" -> {"-28.2588983307624700226498992820556879796544", "-109.237742696353825799225247919862127320142"},
    "A1Triangle" -> {"28.1865318303349417634302732967041969529395", "88.9251251671548444148521152330752894669576"},
    "C1R1minusR2" -> {"405.096934593808424651604560403597068073315", "-331.966518384844763135546226080692932574233"},
    "C1Triangle" -> {"-151.408961982608896668386682645825989706198", "7.24297991876308338375544051638702699359584"}
   |>,
   "4312P" -> <|
    "A1R1minusR2" -> {"-25.7207382394276955743585679337018778026155", "-67.4809805758930515355645882142248764313252"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"14.1895318680169879182551362089682421593735", "63.6809027318470530173651690441283964792517"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>,
   "4321P" -> <|
    "A1R1minusR2" -> {"-33.2674280862083172063093835488501440191587", "-28.1317724702945748189758404443626470495695"},
    "A1Triangle" -> {"-26.9651319953114329219247660089275208409429", "-9.03568764043025345192921552618192221207502"},
    "C1R1minusR2" -> {"23.3363535284697805289432839289386682383221", "14.3167225810083261739744134850875813745568"},
    "C1Triangle" -> {"0.0", "0.0"}
   |>
  |>,
  "coefficients" -> {
   {"-2.3971148537295873664566474644319591614", "22.034639702818252247425799390231234723"},
   {"31.550903088524639117811327498611375001", "33.903295271221316308696823237572978603"},
   {"-1.8734945196199014060118217241163076192", "-23.196699574825799518298798845342501891"},
   {"31.027282754414953157366501758295723459", "79.134634548865368074421421473146715216"},
   {"-33.42439760814454052382314922272768262", "-57.099994846047115826995622082915480493"},
   {"3.5900195173035794945098777743550766376", "17.425176773899058028577816052132170338"},
   {"-29.834378090840961029313271448372605982", "-39.674818072148057798417806030783310156"},
   {"2.3971148537295873664566474644319591614", "-22.034639702818252247425799390231234723"},
   {"27.437263237111373662856623983940646821", "61.709457774966310045843605421014544878"},
   {"-1.1929046635739921280532303099231174762", "-39.45981647671731027600361544236340506"},
   {"31.027282754414953157366501758295723459", "79.134634548865368074421421473146715216"},
   {"-28.630167900685365790909854293863764297", "-101.16927425168362032184722086337794994"},
   {"-0.52362033410968596044482574031565154215", "45.231339277644051765724598235573736613"},
   {"-29.153788234795051751354680034179415839", "-55.937934974039568556122622627804213325"},
   {"6.4994761322037132382765555984559973428", "32.778257362922318044415472706713517871"},
   {"8.7604699341513303078202324866876959513", "10.902970607586871665978829799721573706"},
   {"6.4994761322037132382765555984559973428", "32.778257362922318044415472706713517871"},
   {"8.7604699341513303078202324866876959513", "10.902970607586871665978829799721573706"},
   {"-15.259946066355043546096788085143693294", "-43.681227970509189710394302506435091577"},
   {"6.6847091686197833589291025396329447465e-43", "9.1999316656794913562569474251961364658e-42"},
   {"-15.259946066355043546096788085143693294", "-43.681227970509189710394302506435091577"},
   {"-81.594196508558587887429615417221465282", "82.749697137444491149420781205751645687"},
   {"40.064655452104651933255995761425791752", "21.851262824363988489318335910992479643"},
   {"-0.14756832483012727407049413214769940326", "87.422647231549801677155799201611949301"},
   {"-41.381972731623808680103125523647974127", "17.17831273025867796158331791513217603"},
   {"-40.212223776934779207326489893573491155", "65.571384407185813187837463290619469657"},
   {"-17.069819236392593723452531643508076822", "-19.201941567683798603444948382207787515"},
   {"-57.282043013327372930779021537081567977", "46.369442839502014584392514908411682142"},
   {"-46.663046851952249460056068481794692746", "60.278798026664955292084233403175816553"},
   {"19.588092222390262284940103183915667562", "116.47800597191099020087833493215128083"},
   {"-29.405324524393838859953762506675017923", "108.89396291603203261709243013964603261"},
   {"2.330369894831851684837797208795992739", "67.862841082543912875870138195681064776"},
   {"-48.993416746784101144893865690590685485", "-7.584043055878957583785904792505248223"},
   {"-48.993416746784101144893865690590685485", "-7.584043055878957583785904792505248223"},
   {"-116.37777784033479904073266822050053841", "17.797949016674225329601529806715525521"},
   {"123.84165353066496423145291425529555037", "94.387054001013211892923492102533848032"},
   {"46.515478527122122185985574349646993343", "27.143849204884846385071565798436132748"},
   {"-39.051602836791956995265328314851981388", "85.041153812802590837453456110813240806"},
   {"-77.326175003542842045467339905648557027", "-67.243204796128365507851926304097715284"},
   {"47.119086619777456289804283666446014234", "-63.14415636294556540071812712281769996"},
   {"-30.207088383765385755663056239202542793", "-130.38736115907393090857005342691541524"},
   {"-46.515478527122122185985574349646993343", "-27.143849204884846385071565798436132748"},
   {"76.722566910887507941648630588849536136", "157.53121036395877729364161922535154799"},
   {"69.258691220557342750928384554054524181", "45.346207346271340071116597316102174439"},
   {"-39.051602836791956995265328314851981388", "85.041153812802590837453456110813240806"},
   {"-7.463875690330165190720246034795011955", "-112.18500301768743722252502190924937355"},
   {"-7.463875690330165190720246034795011955", "-112.18500301768743722252502190924937355"},
   {"-26.965131995311432921924766008927520841", "-9.0356876404302534519292155261819222121"},
   {"26.965131995311432921924766008927520841", "9.0356876404302534519292155261819222121"},
   {"0.0", "0.0"},
   {"16.972648666521921954135184222459231504", "-115.56539132809430606681945767109680235"},
   {"28.186531830334941763430273296704196953", "88.925125167154844414852115233075289467"},
   {"75.704480991304448334193341322912994853", "-3.6214899593815416918777202581935134968"},
   {"16.972648666521921954135184222459231504", "-115.56539132809430606681945767109680235"},
   {"28.186531830334941763430273296704196953", "88.925125167154844414852115233075289467"},
   {"-75.704480991304448334193341322912994853", "3.6214899593815416918777202581935134968"}
  },
  "variables" -> {"p1s", "s12", "s23", "s34", "s45", "s15"},
  "point" -> {1, 3, 2, -2, 7, -2},
  "sheet" -> "production base point",
  "representatives" -> <|
   "A1R1minusR2" -> {"-33.948017942254226484267974963043334", "-11.868655568403064061271023847341744"},
   "A1Triangle" -> {"-26.965131995311432921924766008927521", "-9.0356876404302534519292155261819222"},
   "C1R1minusR2" -> {"-243.31770392132647964137122235729451", "121.79686862616100532020489058951833"},
   "C1Triangle" -> {"0.0", "0.0"}
  |>
 |>
|>


==> anc/README.md <==
# Ancillary files

**Bootstrapping the Full-Color Two-Loop Four-Point NMHV Form Factor**  
Jiahao Liu

The files use the minimal infrared subtraction of Sec. II, with
\(q^2=\mu^2=1\). The common momentum and supermomentum delta functions are
stripped. The rational prefactors include their ordered Parke–Taylor
factors. The trace tensors \(S_i,D_i\) and their normalization are those
of Sec. II. The general-kinematics function uses the production sheet.
The limit files use the decay sheet and give the leading NMHV coefficients of
\(\rho\,\mathrm{Sp}^{(2)}_H\mathcal H_2^{(0)}\) and
\(\rho\,\mathcal J^{(2)}_H\mathcal H_2^{(0)}\) in Sec. V.

| File | Contents |
| --- | --- |
| `NMHV4_2L_symbol.m` | The exact weight-four symbol in general kinematics. |
| `NMHV4_2L_function.m` | The complete pentagon-function expression and production base-point data. |
| `TripleCollinear_2L.m` | The symbol and complete iterated-integral expressions for Sec. V.A. |
| `DoubleSoft_2L.m` | The symbol and complete iterated-integral expressions for Sec. V.B. |

## Load the files

Set Mathematica's working directory to this folder or use absolute paths
in `Get`. Each file returns an Association. Run the Wolfram Language
blocks below in order.

```wl
symbolFile = Get["NMHV4_2L_symbol.m"];
functionFile = Get["NMHV4_2L_function.m"];
collinear = Get["TripleCollinear_2L.m"];
soft = Get["DoubleSoft_2L.m"];

AncillaryMatrix[rows_List, dimensions_List] :=
  SparseArray[((#[[1 ;; 2]] + 1) -> (#[[3]]/#[[4]])) & /@ rows, dimensions];

AncillaryDecimal[n_?NumberQ, precision_] := N[n, precision];
AncillaryDecimal[s_String, precision_] := Module[{parts},
  parts = StringSplit[s, RegularExpression["[eE]"]];
  If[StringMatchQ[First[parts], RegularExpression["[+-]?[0.]+"]], 0,
    ToExpression[First[parts] <> "`" <> ToString[precision] <>
      If[Length[parts] == 2, "*^" <> Last[parts], ""]]]
];
AncillaryComplex[pair_List, precision_: 65] :=
  {1, I} . (AncillaryDecimal[#, precision] & /@ pair);
```

## General kinematics

The representative functions are
\(A_{1,R_1}-A_{1,R_2}\), \(A_{1,\triangle}\),
\(C_{1,R_1}-C_{1,R_2}\), and \(C_{1,\triangle}\).
Here \(R_i\) labels the Parke–Taylor-dressed invariant for \((1234)\)
and \(\triangle\) labels \(\mathcal T_{12|34}\).

A symbol row `{i1,i2,i3,i4,n}` denotes
\(W_{i_1}\otimes W_{i_2}\otimes W_{i_3}\otimes W_{i_4}\) with coefficient
`n / denominator`. The first entry is on the left. The alphabet contains
204 library labels, of which 148 occur in the full result. General-kinematics
letter indices are one-based. Letter positions in the two limit files are
zero-based. The letter formulas and radicands use `**` for powers.
The `letter_images` table gives the signed letter indices for each permutation
and Gram orientation, in `active_letters` order. A list such as `{14,-16}`
means the product \(W_{14}/W_{16}\) in a symbol slot.

A function row `{m,n,d}` multiplies monomial `m+1` in the stored list by
`n/d`. An atom `{w,i}` with positive `i` is the complete pentagon function
\(F_{w,i}\). The atoms `{1,-1}` and `{3,-1}` are \(i\pi\) and \(\zeta_3\).
Use the basis and Feynman prescription of the [production pentagon-function library](https://doi.org/10.5281/zenodo.8085740).

```wl
GeneralSymbol[data_Association, name_String, argument_String] := Module[
  {symbol = data["symbol"], images, word},
  images = AssociationThread[symbol["active_letters"], symbol["letter_images"][argument]];
  word[labels_List] := Total[((Times @@ Sign[#]) (SymbolWord @@ Abs[#])) & /@
    Tuples[Lookup[images, labels]]];
  Total[(Last[#]/symbol["denominator"]) word[Most[#]] & /@ symbol["rows"][name]]
];

GeneralCoefficient[data_Association, name_String, pentagon_] := Module[
  {basis, terms, factor},
  basis = data["functions"]["monomial_basis"];
  terms = data["functions"]["rows"][name];
  factor[{1, -1}] := I Pi;
  factor[{3, -1}] := Zeta[3];
  factor[{w_, i_}] := pentagon[w, i];
  Total[(#[[2]]/#[[3]]) (Times @@ (factor /@ basis[[#[[1]] + 1]])) & /@ terms]
];

row = First[symbolFile["symbol"]["rows"]["A1R1minusR2"]];
{Most[row], Last[row]/symbolFile["symbol"]["denominator"]}
(* {{2, 2, 2, 2}, -24} *)

GeneralCoefficient[functionFile, "A1Triangle", pf];
```

### Relabeling and color reconstruction

The first four digits of an argument give the images of legs \(1,2,3,4\).
An odd permutation reverses the external Gram orientation. A trailing
`P` reverses it once more without changing the invariant arguments or
complex-conjugating the Feynman phases. Relabel auxiliary triangle
roots with their partitions. For example, `1342` substitutes
\(p_i\mapsto p_{g(i)}\) with \(g=(234)\).

`GeneralArgument` returns the kinematics in library order
`{p1s,s12,s23,s34,s45,s15}` and the transformed oriented Gram root.
Supply the six pair invariants in the order \(12,13,14,23,24,34\).
Numerical calls to the production library should carry the Feynman
prescription through the permutation. At a point where an ordering
lies outside the reference production channel, use the library's
pure-integral permutation maps to express it on the reference sheet.

```wl
GeneralArgument[pairs_List, gram_, tag_String] := Module[
  {g, pairMap, ab, ac, ad, bc, bd, cd, sign},
  g = ToExpression[Characters[StringTake[tag, 4]]];
  pairMap = AssociationThread[Subsets[Range[4], {2}], pairs];
  {ab, ac, ad, bc, bd, cd} = pairMap[Sort[#]] & /@ Subsets[g, {2}];
  sign = Signature[g] If[StringEndsQ[tag, "P"], -1, 1];
  {{Total[pairs], bc + bd + cd, ab, bc, cd, ab + ac + bc}, sign gram}
];

GeneralCoefficients[data_Association, seed_] := Module[
  {rec = data["reconstruction"], values, input, indices},
  values = ConstantArray[0, Length[data["original_prefactors"]]];
  Do[
    indices = sector["output_indices"] + 1;
    input = Flatten[Table[seed[name, argument],
      {argument, rec["arguments"]}, {name, sector["input_representatives"]}], 1];
    values[[indices]] = AncillaryMatrix[sector["matrix"],
      {Length[indices], Length[input]}] . input,
    {sector, rec["sectors"]}];
  values
];

GeneralTraceBlocks[data_Association, values_List] := Association[
  (#["nc_power"] -> Partition[AncillaryMatrix[#["matrix"], {48, Length[values]}]
    . values, 16]) & /@ data["reconstruction"]["trace_maps"]
];
```

The trace blocks at keys `2,1,0` give the components of
\((\mathcal A_1,\mathcal A_2,\mathcal A_3)\),
\((\mathcal B_1,\mathcal B_2,\mathcal B_3)\) and
\((\mathcal C_1,\mathcal C_2,\mathcal C_3)\), respectively. Each row uses
the common basis of 13 rational prefactors from Sec. III.A followed by
\(\mathcal T_{12|34},\mathcal T_{13|24},\mathcal T_{14|23}\).
The rational order is \(R_1,\ldots,R_4,\bar R_1,\bar R_2,\bar R_3\)
for \((1234)\) followed by \(R_1,\ldots,R_4,\bar R_1,\bar R_3\) for \((1243)\).

The following keeps each representative as a named symbol until an
individual coefficient is expanded. `SymbolWord[i1,i2,i3,i4]` denotes the
ordered tensor product of the four indicated letters.

```wl
symbolCoefficients = GeneralCoefficients[symbolFile, symbolSeed];
symbolTraces = GeneralTraceBlocks[symbolFile, symbolCoefficients];
symbolA1Triangle = symbolTraces[2][[1, 14]] /.
  symbolSeed[name_, tag_] :> GeneralSymbol[symbolFile, name, tag];

kinematicBasis = Join[Array[rationalPrefactor, 13],
  {trianglePrefactor[12, 34], trianglePrefactor[13, 24], trianglePrefactor[14, 23]}];
traces = <|2 -> Array[singleTrace, 3], 1 -> Array[doubleTrace, 3],
  0 -> Array[singleTrace, 3]|>;
AssembleHardFormFactor[blocks_Association, basis_List] :=
  Total[KeyValueMap[(Nc^#1 traces[#1] . (#2 . basis)) &, blocks]];
symbolFormFactor = AssembleHardFormFactor[symbolTraces, kinematicBasis];
```

A numerical function `productionPF[w,i,tag]` can be supplied by a library
evaluator with the relabeling and branch specified above. At fixed kinematics,
the same reconstruction works for expressions in formally relabeled
pentagon functions.

```wl
functionSeed[name_, tag_] :=
  GeneralCoefficient[functionFile, name, Function[{w, i}, productionPF[w, i, tag]]];
(* With productionPF defined, evaluate
   functionTraces = GeneralTraceBlocks[functionFile,
     GeneralCoefficients[functionFile, functionSeed]];
   AssembleHardFormFactor[functionTraces, kinematicBasis]
*)
```

### Production base-point check

The file includes the library's generator values at its production
base point and the four representatives evaluated on their relabeling orbit.
The values on the orbit were obtained by relabeling the pure master
integrals. The generator values can be computed independently from
`pf_iint.m` and `constants.m` in the linked library by setting all positive-length
Chen integrals `ii[...]` to zero. Decimal strings record the numerical
benchmark data. The function polynomials and reconstruction matrices use
exact rational coefficients.

```wl
productionBenchmark = functionFile["benchmark"];
generatorValues = Association[
  (Take[#, 2] -> AncillaryComplex[Drop[#, 2]]) & /@
    productionBenchmark["pentagon_generators"]
];
basePF[w_, i_] := generatorValues[{w, i}];
names = functionFile["representative_order"];
baseSeeds = (GeneralCoefficient[functionFile, #, basePF] & /@ names);
referenceSeeds = AncillaryComplex /@ Lookup[productionBenchmark["representatives"], names];

orbitSeed[name_, tag_] :=
  AncillaryComplex[productionBenchmark["orbit_representatives"][tag][name]];
baseCoefficients = GeneralCoefficients[functionFile, orbitSeed];
referenceCoefficients = AncillaryComplex /@ productionBenchmark["coefficients"];
baseTraces = GeneralTraceBlocks[functionFile, baseCoefficients];

Max[Abs[baseSeeds - referenceSeeds]] < 10^-25
(* True *)
Max[Abs[baseCoefficients - referenceCoefficients]] < 10^-25
(* True *)
Max[Abs[Flatten[baseTraces[1] - ConstantArray[Total[baseTraces[2]], 3] + baseTraces[0]/2]]] < 10^-25
(* True *)
Max[Abs[Total[baseTraces[0]]]] < 10^-25
(* True *)
```

## Factorization limits

In the collinear file, the shape is \((z_2,z_3,a_{23},a_{24})\).
The four representatives multiply \(K_{(1234)}^{\rm tree}\) and
\(K_{(1234),R_1}\) in \(\mathcal A_1^{\rm Sp}\) and \(\mathcal C_1^{\rm Sp}\).
The symmetry matrix returns the coefficients in `output_trace_prefactors`,
labeled by trace, ordering and prefactor as in Sec. V.A.

In the soft file, the shape is \((A,B,C,\cos\varphi)\) with \(D=4-A-B-C\).
`AiRj` and `CiRj` denote \(g_{i,R_j}\) and \(\tilde g_{i,R_j}\),
with analogous labels for the barred invariants. `AiTriangle` and
`CTriangle` denote \(g_{i,\triangle}\) and \(\tilde g_\triangle\).
The two triangle representatives have zero symbols. Their complete
function expressions are supplied. The nine representatives reconstruct
the coefficients in `reconstruction["coefficients"]`. A second matrix gives
the seven compact representatives from these coefficients. Their symbol
rows are included. The sign of \(BC-AD\) selects the root and kernel chart.
Use the limiting value from either side at \(BC=AD\).

For both limits, hold `ell = Log[rho]` fixed under a shape relabeling.
The Gram orientation is \(+1\) for the positive imaginary external root
in the decay region and \(-1\) for the other orientation. Eq. (4) supplies
the remaining single trace and the double traces.

The symbol rows have the same structure as in the general-kinematics
file. Add 1 to each letter index before looking it up in the
ordered `symbol["letters"]` list. The associated definitions are stored
in `symbol["definitions"]`.

### Numerical evaluation and checks

The same Wolfram Language function evaluates both limits at a given shape,
`Log[rho]` and Gram orientation. Use exact rational numbers or decimal
strings for the shape and contour parameters. The evaluator uses a straight
shape path, optionally deformed by the supplied contour parameter. For the soft chart it holds
`Log[rho]` fixed by using the normalized letters `w/b^(n/2)`. The
high-precision anchor and period values in the files provide the numerical
boundary data.

```wl
LimitValues[data_Association, shape_Association, logRho_, gramSign_,
    quadratureOrder_: 36, contourDetour_: 0] := Module[
  {integrals, charts, chart, kernel, cache, low, softQ, names, variables, rules,
   wp = 65, step = 10^-19, degree, ell, orientation, detour, start, target,
   decimal, complex, polynomial, parse, roots, letters, powers, arguments, softB,
   point, atomValue, lowAt, featuresAt, one, iPi, lowEnd, value, weight3,
   u, legendre, abscissae, nodes, weights, partial, path, pathDerivative,
   dlog, features, keys, derivative, boundary, inner, innerEnd, outer,
   groupValue, coefficient, radialLog, sign},

  softQ = data["radial_convention"] === "rho=b*r^2";
  integrals = data["iterated_integrals"];
  charts = integrals["charts"];
  target = AncillaryDecimal[#, wp] & /@ Lookup[shape, data["shape_variables"]];
  chart = If[softQ,
    sign = Sign[target[[2]] target[[3]] - target[[1]] (4 - Total[Take[target, 3]])];
    SelectFirst[charts, #["sign_of_BC_minus_AD"] === sign &],
    First[charts]];
  If[MissingQ[chart], Return[$Failed]];
  kernel = integrals["kernels"];
  cache = chart["anchor_cache"];
  low = chart["low"];

  decimal[x_] := AncillaryDecimal[x, wp];
  complex[pair_List] := AncillaryComplex[pair, wp];
  polynomial[values_List] := Fold[#1 ell + #2 &, 0, Reverse[complex /@ values]];
  degree = quadratureOrder;
  ell = decimal[logRho];
  detour = decimal[contourDetour];
  orientation = gramSign;
  one = N[1, wp];
  iPi = N[I Pi, wp];

  (* Translate the algebraic strings, including root names with underscores. *)
  names = Join[If[softQ, {"A", "B", "C", "b"}, data["shape_variables"]],
    Keys[chart["radicands"]]];
  variables = Table[Unique["collinearVariable"], {Length[names]}];
  rules = Join[Thread[names -> (ToString /@ variables)], {"**" -> "^"}];
  parse[s_String] := ToExpression[StringReplace[s, rules]];
  roots = parse /@ Values[chart["radicands"]];
  letters = parse /@ chart["leading_letters"][[All, 2]];
  powers = chart["leading_letters"][[All, 1]];
  arguments = parse /@ low["atoms"][[All, 3]];
  start = decimal /@ Lookup[chart["anchor_shape"], data["shape_variables"]];
  softB[{a_, b_, c_, cosine_}] := With[{d = 4 - a - b - c},
    a d + b c - 2 Sqrt[a b c d] cosine];
  point[t_] := Module[{x = start + t (target - start), r},
    If[softQ, x[[-1]] = softB[x]];
    r = roots /. Thread[Take[variables, Length[x]] -> x];
    Thread[variables -> Join[x, Prepend[Sqrt[Rest[r]], I Sqrt[-First[r]]]]]
  ];

  (* Use the real path to select the bank for logs and dilogs on a cut. *)
  atomValue[{kind_, power_, _, side_}, z_, reference_, logR_] := Module[
    {real = Abs[Im[reference]] < 10^-55 (1 + Abs[reference])},
    Which[
      kind == "log", power logR +
        If[real && Re[reference] < 0, Log[-z] + iPi Replace[side, 0 -> 1], Log[z]],
      power != 0, -N[Zeta[2], wp] - (power logR +
        If[real && Re[reference] > 0, Log[z] - iPi Replace[side, 0 -> -1],
          Log[-z]])^2/2,
      real && Re[reference] > 1, N[Zeta[2], wp] - PolyLog[2, 1 - z] -
        Log[z] (Log[z - 1] - iPi Replace[side, 0 -> -1]),
      True, PolyLog[2, z]
    ]
  ];
  radialLog[t_] := If[softQ, (ell - Log[softB[start + t (target - start)]])/2, ell];
  lowAt[t_, reference_] := Module[{atoms},
    atoms = Prepend[
      MapThread[atomValue[#1, #2, #3, radialLog[t]] &,
        {low["atoms"], arguments /. point[t],
        arguments /. point[reference]}], iPi];
    (Total[(#[[1]]/#[[2]]) Times @@ atoms[[#[[3]] + 1]] & /@ #] &) /@
      low["polynomials"]
  ];
  featuresAt[t_, reference_] := Module[{v = lowAt[t, reference], logs},
    logs = Append[Take[v, 11], iPi];
    Join[Flatten[Table[logs[[i]] logs[[j]], {i, 12}, {j, i, 12}]], Drop[v, 11]]
  ];

  (* Gauss-Legendre weights on [0,1] and integrals to the interior nodes. *)
  abscissae = Sort[u /. NSolve[LegendreP[degree, u] == 0, u, Reals,
      WorkingPrecision -> wp]];
  nodes = (abscissae + 1)/2;
  weights = 1/((1 - abscissae^2)
    (D[LegendreP[degree, u], u] /. u -> abscissae)^2);
  legendre = Table[(LegendreP[k, #] &) /@ abscissae, {k, 0, degree}];
  partial = Outer[Times, nodes, weights] +
    ((Transpose[legendre[[3 ;; degree + 1]] - legendre[[1 ;; degree - 1]]]/2) .
      legendre[[2 ;; degree]]) ConstantArray[weights, degree];

  (* Integrate the dlog kernels along the stored contour at fixed log(rho). *)
  path[t_] := t + I detour t (1 - t);
  pathDerivative[t_] := 1 + I detour (1 - 2 t);
  dlog = Table[With[{s = path[t]},
      pathDerivative[t] (
        ((letters /. point[s + step]) - (letters /. point[s - step]))/
          (2 step (letters /. point[s])) +
        powers (radialLog[s + step] - radialLog[s - step])/(2 step))],
    {t, nodes}];
  features = Table[featuresAt[path[t], t], {t, nodes}];
  keys = Transpose[kernel["inner_keys"]];
  derivative = dlog[[All, keys[[1]]]] features[[All, keys[[2]]]];
  boundary = polynomial /@ Transpose[cache["inner_ascending"]];
  inner = ConstantArray[boundary, degree] + partial . derivative;
  innerEnd = boundary + weights . derivative;
  outer = Transpose[dlog] ConstantArray[weights, Length[letters]];

  (* Evaluate lower-weight functions at the endpoint and apply Gram parity. *)
  lowEnd = lowAt[one, one];
  Do[value[1, j] = lowEnd[[j]], {j, 11}];
  Do[value[2, j] = lowEnd[[11 + j]], {j, 35}];
  value[1, -1] = iPi;
  value[3, -1] = N[Zeta[3], wp];
  Do[With[{w = label[[1]], j = label[[2]]}, value[w, j] = orientation value[w, j]],
    {label, kernel["low_gram_odd"]}];
  weight3 = kernel["weight3"];
  Do[With[{j = FromDigits[key]},
    value[3, j] = If[MemberQ[weight3["gram_odd_indices"], j], orientation, 1] *
      (complex[weight3["decay_constants_decimal"][key]] +
        Total[(#[[2]] innerEnd[[#[[1]] + 1]] &) /@ weight3["rows"][key]]/
          weight3["denominator"])
    ], {key, Keys[weight3["rows"]]}];

  (* Contract the weight-four kernels with the inner integrals. *)
  groupValue[group_, anchor_] := Module[{matrix, onefold},
    matrix = SparseArray[
      ({#[[1]], #[[2]] + 1} -> #[[3]]/group["denominator"]) & /@ group["rows"],
      {Length[letters], Length[boundary]}];
    onefold = Total[(complex[Rest[#]] Total[outer[[First[#]]]] &) /@
      group["onefold_periods_decimal"]];
    orientation^group["gram_parity"] *
      (polynomial[anchor] + onefold + Total[Flatten[(matrix . Transpose[inner]) outer]])
  ];
  coefficient[name_] :=
    Total[((#[[2]]/#[[3]]) Times @@ (value @@@ #[[1]])) & /@
      integrals["polynomials_below_weight4"][name]] +
    Total[MapThread[groupValue, {kernel["weight4"][name],
      cache["weight4_ascending"][name]}]];

  names = data["representative_order"];
  AssociationThread[names, coefficient /@ names]
];

LimitBenchmark[data_Association, benchmark_Association] := Module[
  {values, expected},
  values = LimitValues[data, benchmark["shape"], benchmark["log_rho"],
    benchmark["orientation"], benchmark["quadrature_order"], benchmark["detour"]];
  expected = AncillaryComplex /@
    Lookup[benchmark["representatives"], data["representative_order"]];
  <|"values" -> values,
    "maxAbsoluteError" -> Max[Abs[Values[values] - expected]]|>
];

collinearCheck = LimitBenchmark[collinear, collinear["benchmark"]];
softChecks = LimitBenchmark[soft, #] & /@
  {soft["benchmark"], soft["benchmark_opposite_chart"]};

(collinearCheck["maxAbsoluteError"] < 10^-25)
(* True *)
(#["maxAbsoluteError"] < 10^-25 & /@ softChecks)
(* {True, True} *)
```

The two soft examples lie on opposite sides of \(BC=AD\).

### Reconstruct the trace coefficients in the limits

The collinear arguments permute the three collinear legs. A soft argument
is a triple of bits for exchanging the soft legs, exchanging the hard
legs, and reversing the Gram orientation. Each exchange flips that
orientation. The following returns the independent single-trace
coefficients in the bases of Secs. V.A and V.B. For Eq. (4), add
`C3 = -C1 - C2` and `Bi = A1 + A2 + A3 - Ci/2` as identities between the
complete coefficients after inserting their prefactors.

```wl
CollinearArgument[shape_Association, gramSign_, tag_String] := Module[
  {g, z2, z3, a23, a24, fractions, pairs, a, sign},
  g = ToExpression[Characters[StringTake[tag, 4]]];
  {z2, z3, a23, a24} = AncillaryDecimal[#, 65] & /@
    Lookup[shape, {"z2", "z3", "a23", "a24"}];
  fractions = AssociationThread[Range[2, 4], {z2, z3, 1 - z2 - z3}];
  pairs = AssociationThread[{{2, 3}, {2, 4}, {3, 4}}, {a23, a24, 1 - a23 - a24}];
  a[i_, j_] := pairs[Sort[g[[{i, j}]]]];
  sign = Signature[g] If[StringEndsQ[tag, "P"], -1, 1];
  {AssociationThread[{"z2", "z3", "a23", "a24"},
    {fractions[g[[2]]], fractions[g[[3]]], a[2, 3], a[2, 4]}], sign gramSign}
];

SoftArgument[shape_Association, gramSign_, {softSwap_, hardSwap_, parity_}] :=
  Module[{a, b, c, cosine, pairs},
    {a, b, c, cosine} = AncillaryDecimal[#, 65] & /@
      Lookup[shape, {"A", "B", "C", "cos_phi"}];
    pairs = {{a, b}, {c, 4 - a - b - c}};
    If[softSwap == 1, pairs = Reverse[pairs]];
    If[hardSwap == 1, pairs = Reverse /@ pairs];
    {AssociationThread[{"A", "B", "C", "cos_phi"}, Append[Take[Flatten[pairs], 3], cosine]],
      gramSign (-1)^(softSwap + hardSwap + parity)}
  ];

LimitTraceCoefficients[data_Association, shape_Association, ell_, gramSign_,
    order_: 36, detour_: 0] := Module[
  {rec = data["reconstruction"], arguments, transform, map, labels, inputs},
  If[data["radial_convention"] === "rho",
    arguments = rec["arguments"];
    transform = CollinearArgument;
    map = rec;
    labels = rec["output_trace_prefactors"],
    arguments = rec["argument_order"];
    transform = SoftArgument;
    map = rec["direct"];
    labels = rec["coefficients"]];
  inputs = Flatten[Table[
    With[{point = transform[shape, gramSign, argument]},
      Lookup[LimitValues[data, point[[1]], ell, point[[2]], order, detour],
        map["input_representatives"]]],
    {argument, arguments}]];
  AssociationThread[labels, AncillaryMatrix[map["matrix"],
    {Length[labels], Length[inputs]}] . inputs]
];

softTraceCoefficients = With[{point = soft["benchmark"]},
  LimitTraceCoefficients[soft, point["shape"], point["log_rho"], point["orientation"],
    point["quadrature_order"], point["detour"]]];
Length[softTraceCoefficients]
(* 33 *)
```

### Definition of the complete limit functions

To evaluate a limit function, fix \(\ell=\log\rho\) and integrate from the
chart's reference shape \(x_*\) to the desired shape \(x\). The starting
values at \(x_*\) are polynomials in \(\ell\), supplied numerically in
`anchor_cache`. A separate path from the symmetric decay point determines
these polynomials.

#### Integrals at fixed \(\log\rho\)

The rows of `leading_letters` give the power \(n_i\) and shape-dependent
factor \(w_i(x)\) of each library letter, \(W_i\sim r^{n_i}w_i(x)\).
Write its limiting differential as
\[
\mathrm d\log W_i\ \longrightarrow\
\nu_i\,\mathrm d\ell+\mathrm d\log\widehat w_i(x).
\]

| Limit | Radial logarithm \(\log r\) | \(\nu_i\) | Shape letter \(\widehat w_i\) |
| --- | --- | --- | --- |
| Triple-collinear | \(\ell\) | \(n_i\) | \(w_i\) |
| Double-soft | \((\ell-\log b)/2\) | \(n_i/2\) | \(w_i/b^{n_i/2}\) |

Here \(b=AD+BC-2\sqrt{ABCD}\cos\varphi\), as in Eq. (19). At fixed
\(\ell\) the integration kernels are \(\mathrm d\log\widehat w_i\).

First evaluate the 11 weight-one and 35 weight-two functions in the
chart's `low` table. Each atom gives the function type, power \(n\),
leading argument \(v\), and branch prescription. A logarithm gives
\(n\log r+\log v\). For dilogarithms use \(\operatorname{Li}_2(v)\) at \(n=0\)
and \(-\zeta_2-\tfrac12[n\log r+\log(-v)]^2\) at \(n<0\), with the
stored branch prescription in each case. Each polynomial row is
`[numerator, denominator, atom_positions]`. Atom position 0 is \(i\pi\),
followed by the entries of `low["atoms"]`.

Form the weight-two factors \(p_k\) in library order. Take the 78 pairwise
products of the 11 weight-one functions and \(i\pi\), ordered by the
index pair \((i,j)\) with \(i\le j\), followed by the 35 weight-two functions.
The pairs \((i,k)\) used in the first integration are listed in
`inner_keys` with one-based indices.
\[
H_{ik}(\ell,x)=H_{ik}^*(\ell)
  +\int_{x_*}^{x} p_k(\ell,y)\,\mathrm d\log\widehat w_i(y).
\]

The weight-three functions are linear combinations of the \(H_{ik}\)
plus their constants at the symmetric decay point. For weight four, each
representative has an even and an odd Gram part \(T_g\). The second
integration gives
\[
T_g(\ell,x)=T_g^*(\ell)+
  \sum_m\int_{x_*}^{x}
    \left[\kappa_{gm}+\sum_{ik}M_{gm,ik}H_{ik}(\ell,y)\right]
    \mathrm d\log\widehat w_m(y).
\]

| Field | How it enters the function |
| --- | --- |
| `weight3["rows"]` | Each `[inner_position, numerator]` row gives a coefficient of \(H_{ik}\), with the denominator in `weight3`. |
| `weight4` | Each `[outer_letter, inner_position, numerator]` row gives a coefficient \(M_{gm,ik}\), with the denominator for part \(g\). |
| `anchor_cache` | The coefficients of \(H_{ik}^*\) and \(T_g^*\) in ascending powers of \(\ell\), in `inner_ascending` and `weight4_ascending`. |
| `polynomials_below_weight4` | The remaining terms to add to the \(T_g\), stored as `[factors, numerator, denominator]`. |

Inner positions are zero-based offsets into `inner_keys` and outer
letters use one-based library labels. The numerical weight-three
constants and \(\kappa_{gm}\) are in `decay_constants_decimal` and
`onefold_periods_decimal`, respectively. For negative Gram orientation,
multiply the parts and lower-weight generators labeled Gram-odd by \(-1\)
with the same Feynman phases.

#### Boundary values at the reference shape

The weight-three constants come from the rules in `pf_explicit.wl`
with `DLog[W[i]] = 0`. For each weight-four part \(g\), combine the
rules using the `[generator, numerator, denominator]` rows in
`decay_combination` and set
`DLog[W[i]] = 0`. Denote the constant term by \(c_g\) and the
coefficient of `L[W[m]]` by \(\kappa_{gm}\). The periods are defined
in `constants.wl`. [Decay pentagon-function library](https://doi.org/10.5281/zenodo.18630975)

On the path from the symmetric decay point to \(x_*\), use \(u=-\log t\).
The starting point is at \(u=0\) and the limit is at \(u\to\infty\).
Write \(\alpha_i(u)=\partial_u\log W_i\) for the full letters and
\(p_k^{\mathrm{full}}(u)\) for the corresponding weight-two factors.
The leading radial value \(\ell_{\rm rad}(u)\) is \(-u-\log2\) for
triple-collinear and \(\log b(x_*)-2u\) for double-soft.

The reference polynomials are obtained by subtracting the radial
logarithms from the full integrals. Given a full radial integral \(F_{\rm rad}(u)\)
and its radial polynomial \(Q(\ell)\) with \(Q(0)=0\), the subtraction gives
\[
Q(\ell)+\lim_{u\to\infty}
  \big[F_{\rm rad}(u)-Q(\ell_{\rm rad}(u))\big].
\]
The limit can be evaluated by integrating
\(F_{\rm rad}'(u)-\ell_{\rm rad}'(u)Q'(\ell_{\rm rad}(u))\) from \(0\) to
\(\infty\) and adding \(F_{\rm rad}(0)-Q(\ell_{\rm rad}(0))\).

For \(H_{ik}^*\), take \(F_{\rm rad}=I_{ik}\) with \(I_{ik}(0)=0\) and use
\[
I_{ik}'(u)=\alpha_i(u)p_k^{\rm full}(u),\qquad
Q_{ik}'(\ell)=\nu_i p_k(\ell,x_*).
\]
Then obtain \(T_g^*\) by taking \(F_{\rm rad}(0)=c_g\) and using
\[
\begin{aligned}
F_{\rm rad}'(u)&=\sum_m\alpha_m(u)\left[\kappa_{gm}+
                  \sum_{ik}M_{gm,ik}I_{ik}(u)\right],\\
Q_g'(\ell)&=\sum_m\nu_m\left[\kappa_{gm}+
                  \sum_{ik}M_{gm,ik}H_{ik}^*(\ell)\right].
\end{aligned}
\]

#### Radial paths used for the boundary values

For triple-collinear, set \(\rho=t/2\) and interpolate \(a_{ij}(t)\)
linearly from \(a_{ij}^*\) at \(t=0\) to \(1/3\) at \(t=1\). Along this
path set
\[
e_2=\frac{1-a_{34}}2,\qquad e_3=\frac{1-a_{24}}2,\qquad
c=1-\frac{a_{23}}{2e_2e_3}.
\]
Using their values at \(t=0\), fix
\(v_1=z_2^*/e_2(0)-1\) and
\(v_2=(z_3^*/e_3(0)-1-c(0)v_1)/\sqrt{1-c(0)^2}\). Along the path take
\[
\begin{aligned}
z_2(t)&=e_2(t)[1+(1-t)v_1],\\
z_3(t)&=e_3(t)[1+(1-t)(c(t)v_1+\sqrt{1-c(t)^2}\,v_2)],\\
z_4(t)&=1-z_2(t)-z_3(t).
\end{aligned}
\]
The full invariants are \(s_{1i}=(1-\rho)z_i\) and \(s_{ij}=\rho a_{ij}\)
for the collinear daughters.

For double-soft, interpolate \((A,B,C,D,\cos\varphi)\) linearly from
the reference shape at \(t=0\) to \((1,1,1,1,1/2)\) at \(t=1\).
Use the value of \(b\) at each point of the interpolation and set
\[
(s_{12},s_{13},s_{14},s_{23},s_{24},s_{34})
 =\frac{(bt^2,tA,tB,tC,tD,1)}{1+4t+bt^2}.
\]
Both paths reach the symmetric point \(s_{ij}=1/6\) at \(t=1\) and
use the positive imaginary external Gram root and positive real
auxiliary roots on the decay sheet.

